Pseudoscalar Higgs plus jet production at Next-to-Next-to-Leading Order in QCD

We present a calculation of pseudoscalar Higgs production in association with a jet at Next-to-Next-to Leading Order (NNLO) accuracy in QCD. We work in an effective field theory in which $m_t \rightarrow \infty$ resulting in effective operators which couple the pseudoscalar to gluons and (massless) quarks. We have calculated all of the relevant amplitudes for the two-loop, one-loop and tree-level contributions. As a cross-check of our calculation we have re-calculated all of the scalar Higgs plus parton amplitudes and perform a detailed comparison to the literature. In order to regulate the infra-red singularities present at this order we employ the $N-$jettiness slicing method. In addition to a detailed validation of our calculation at this order we investigate LHC phenomenology for a selection of pseudoscalar Higgs masses. Our results are implemented into the parton-level Monte Carlo code MCFM.

==> AuxFiles/A/Aggg_Hard_R1.m <==
(* LO *)
MG0MG0 = (-2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z));

(* NLO *)
MG0MG1 = (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1, z] + H[1, 0, z]))/(y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (I*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*(Pi - I*Log[muSqOMA2]))/(y*z*(-1 + y + z)) - (I*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*(Pi - I*Log[muSqOMA2]))/(y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*(I*Pi + Log[muSqOMA2]))/(y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*(I*Pi + Log[muSqOMA2]))/(y*z*(-1 + y + z)) + (MA2*(Nf*(-1 + y)*(-1 + z)*(y + z) - Nc*(24 - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + 2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 45*zeta2 - 90*z*zeta2 + 135*z^2*zeta2 - 90*z^3*zeta2 + 45*z^4*zeta2 + 3*y^4*(8 + 15*zeta2) + 6*y^3*(-1 + z)*(8 + 15*zeta2) + y*(-1 + z)^2*(-47 - 90*zeta2 + 6*z*(8 + 15*zeta2)) + y^2*(-1 + z)*(-71 - 135*zeta2 + 9*z*(8 + 15*zeta2))) + (18*I)*Nc*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2] + 9*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^2))/(6*y*z*(-1 + y + z));

(* NNLO *)
MG1MG1 = -1/18*(MA2*Nf^2*(y^4 + 2*y^3*(-1 + z) + (-1 + z)^2*z^2 + y*z*(1 - 3*z + 2*z^2) + y^2*(1 - 3*z + 3*z^2)))/(y*z*(-1 + y + z)) + ((3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(2*y*z*(-1 + y + z)))*Log[muSqOMA2]^3 - (9*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^4)/(8*y*z*(-1 + y + z)) + Nc*Nf*((MA2*(8*y^4 + 16*y^3*(-1 + z) + (-1 + z)*z*(-19*Pi^2 + 8*(-6 - z + z^2)) + y*(-1 + z)*(19*Pi^2*(-1 + z) + 8*(-6 + 5*z + 2*z^2)) + y^2*(19*Pi^2*(-1 + z) + 8*(-5 + 3*z + 3*z^2))))/(72*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, 0, y])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, 0, z])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, 1, z])/(6*y*z*(-1 + y + z)) + (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, 0, z])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + ((MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, y])/(6*y*z*(-1 + y + z)) + (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, z])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, z])/(6*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1 - z, y])/(6*y*z*(-1 + y + z)))*Log[muSqOMA2] - (MA2*(-1 + y)*(-1 + z)*(y + z)*Log[muSqOMA2]^2)/(4*y*z*(-1 + y + z))) + Nc^2*((MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, y]*H[0, z])/(12*y*z*(-1 + y + z)) - (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, y]*H[1, z])/(12*y*z*(-1 + y + z)) - (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (MA2*(19*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1, z]*H[z, y])/(6*y*z*(-1 + y + z)) + (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, 0, z])/(12*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(31*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (MA2*(19*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1, 0, y])/(6*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(31*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1, 1, z])/(12*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1 - z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(19*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 0, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (6*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 1, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 1, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (6*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + ((MA2*(-17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2))))/(8*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(2*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(2*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)))*Log[muSqOMA2]^2 + Log[muSqOMA2]*((MA2*(17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, y])/(12*y*z*(-1 + y + z)) + (MA2*(17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[0, z])/(12*y*z*(-1 + y + z)) + (MA2*(-17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1, z])/(12*y*z*(-1 + y + z)) + (MA2*(-17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)))*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (42*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(zeta3 - zeta3))/(y*z*(-1 + y + z))) - (14*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) - (14*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) + (14*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) + (14*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) - (MA2*(361*Pi^4*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 76*Pi^2*(24 + 24*y^4 + 48*y^3*(-1 + z) - 47*z + 71*z^2 - 48*z^3 + 24*z^4 + y*(-1 + z)^2*(-47 + 48*z) + y^2*(71 - 143*z + 72*z^2)) + 16*(y*(-1 + z)*(z^2*(290 + 2268*zeta3 - 2268*zeta3) - 5*z*(113 + 756*zeta3 - 756*zeta3) + 12*(23 + 189*zeta3 - 189*zeta3)) + z^2*(421 + 3402*zeta3 - 3402*zeta3) + y^2*(421 + 3402*zeta3 + z^2*(435 + 3402*zeta3 - 3402*zeta3) - 9*z*(95 + 672*zeta3 - 672*zeta3) - 3402*zeta3) + y^4*(145 + 1134*zeta3 - 1134*zeta3) + 2*y^3*(-1 + z)*(145 + 1134*zeta3 - 1134*zeta3) + z^4*(145 + 1134*zeta3 - 1134*zeta3) - 12*z*(23 + 189*zeta3 - 189*zeta3) + 18*(8 + 63*zeta3 - 63*zeta3) + z^3*(-290 - 2268*zeta3 + 2268*zeta3))))/(288*y*z*(-1 + y + z)));

MG0MG2 = ((MA2*Nc*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(12*y*z*(-1 + y + z)) - (((9*I)/4)*MA2*Nc^2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(4*y*z*(-1 + y + z)) + (3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(4*y*z*(-1 + y + z)) - (3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(4*y*z*(-1 + y + z)) - (3*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(4*y*z*(-1 + y + z)))*Log[muSqOMA2]^3 - (9*MA2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^4)/(16*y*z*(-1 + y + z)) + Nf^2*((-5*MA2*(-1 + y)*(-1 + z)*(y + z))/(54*y*z*(-1 + y + z)) - ((I/18)*MA2*Pi*(-1 + y)*(-1 + z)*(y + z))/(y*z*(-1 + y + z)) + (MA2*(-1 + y^2)*H[0, y])/(18*y) + (MA2*(-1 + z^2)*H[0, z])/(18*z) + (MA2*(y^2 + 2*y*(-1 + z) + (-2 + z)*z)*H[1, z])/(18*(-1 + y + z)) + (MA2*(y^2 + 2*y*(-1 + z) + (-2 + z)*z)*H[1 - z, y])/(18*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*Log[muSqOMA2])/(18*y*z*(-1 + y + z))) + (Nf*((((-3*I)/2)*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (MA2*(-2*y^6 + y^5*(8 - 7*z) + y^4*(-14 + 17*z + 9*z^2) + 2*y^3*(7 - 7*z - 27*z^2 + 25*z^3) + y^2*(-8 + z + 92*z^2 - 150*z^3 + 70*z^4) + 2*z*(-2 + 10*z - 25*z^2 + 35*z^3 - 27*z^4 + 9*z^5) + y*(2 + 7*z - 67*z^2 + 150*z^3 - 140*z^4 + 54*z^5))*H[0, y])/(12*(-1 + y)*z^2*(-1 + y + z)^2) + (MA2*(18*y^6 + 54*y^5*(-1 + z) + 70*y^4*(-1 + z)^2 + 50*y^3*(-1 + z)^3 - 2*(-1 + z)^3*z*(1 - z + z^2) - y*(-1 + z)^2*(4 + z - 3*z^2 + 7*z^3) + y^2*(20 - 67*z + 92*z^2 - 54*z^3 + 9*z^4))*H[0, z])/(12*y^2*(-1 + z)*(-1 + y + z)^2) + (MA2*(6 + 7*y^4 - 25*z + 35*z^2 - 23*z^3 + 7*z^4 + y^3*(-23 + 20*z) + y^2*(35 - 57*z + 24*z^2) + y*(-25 + 68*z - 57*z^2 + 20*z^3))*H[0, y]*H[0, z])/(12*(-1 + y + z)^3) - (MA2*(2*y^6 + y^5*(-4 + 5*z) - 2*y^4*(-2 + z + 7*z^2) + y^2*z*(3 - 8*z + 14*z^2 - 14*z^3) + 2*z^3*(-1 + 2*z - 2*z^2 + z^3) + y*z^2*(3 - 2*z^2 + 5*z^3) - 2*y^3*(1 - 7*z^2 + 8*z^3))*H[1, z])/(12*y^2*z^2*(y + z)) + (MA2*(-2*y^4 - 4*y^3*(-1 + z) + y^2*(-4 + 6*z^2) + 2*y*(1 + z - 6*z^2 + 4*z^3) + z*(-4 + 8*z - 5*z^2 + 7*z^3))*H[0, y]*H[1, z])/(12*z^3) - (MA2*(2*y^6 + y^5*(-4 + 5*z) - 2*y^4*(-2 + z + 7*z^2) + y^2*z*(3 - 8*z + 14*z^2 - 14*z^3) + 2*z^3*(-1 + 2*z - 2*z^2 + z^3) + y*z^2*(3 - 2*z^2 + 5*z^3) - 2*y^3*(1 - 7*z^2 + 8*z^3))*H[1 - z, y])/(12*y^2*z^2*(y + z)) + (MA2*(7*y^4 + y^3*(-5 + 8*z) + 2*y^2*(4 - 6*z + 3*z^2) + y*(-4 + 2*z - 4*z^3) - 2*z*(-1 + 2*z - 2*z^2 + z^3))*H[0, z]*H[1 - z, y])/(12*y^3) + (MA2*(2*y^7 + 4*y^6*(-1 + z) + y^5*(4 - 6*z^2) - 2*y^2*z^3*(4 - 6*z + 3*z^2) + y^3*z*(4 - 8*z + 10*z^2 - 15*z^3) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + 2*y*z^3*(2 - z + 2*z^3) - y^4*(2 + 2*z - 12*z^2 + 15*z^3))*H[1, z]*H[z, y])/(12*y^3*z^3) + (MA2*(2*y^4 + 4*y^3*(-1 + z) + y^2*(4 - 6*z^2) + z*(4 - 8*z + 5*z^2 - 7*z^3) - 2*y*(1 + z - 6*z^2 + 4*z^3))*H[0, 1, z])/(12*z^3) + (MA2*(-2*y^4 - 4*y^3*(-1 + z) + y^2*(-4 + 6*z^2) + 2*y*(1 + z - 6*z^2 + 4*z^3) + z*(-4 + 8*z - 5*z^2 + 7*z^3))*H[0, 1 - z, y])/(12*z^3) + (MA2*(2*y^7 + 10*y^6*(-1 + z) + 2*y^5*(11 - 18*z + 6*z^2) - y^4*(28 - 52*z + 12*z^2 + 5*z^3) + y^3*(22 - 36*z - 32*z^2 + 62*z^3 - 25*z^4) + y^2*(-10 + 6*z + 72*z^2 - 120*z^3 + 81*z^4 - 27*z^5) + z*(-4 + 20*z - 35*z^2 + 25*z^3 - 9*z^4 + 3*z^5) + y*(2 + 8*z - 60*z^2 + 98*z^3 - 69*z^4 + 36*z^5 - 9*z^6))*H[1, 0, y])/(12*z^3*(-1 + y + z)^3) + (MA2*(6 + 7*y^4 - 25*z + 35*z^2 - 23*z^3 + 7*z^4 + y^3*(-23 + 20*z) + y^2*(35 - 57*z + 24*z^2) + y*(-25 + 68*z - 57*z^2 + 20*z^3))*H[1, 0, z])/(12*(-1 + y + z)^3) + (MA2*(-2*y^4 - 4*y^3*(-1 + z) + y^2*(-4 + 6*z^2) + 2*y*(1 + z - 6*z^2 + 4*z^3) + z*(-4 + 8*z - 5*z^2 + 7*z^3))*H[1 - z, 0, y])/(12*z^3) + (MA2*(2*y^7 + 4*y^6*(-1 + z) + y^5*(4 - 6*z^2) - 2*y^2*z^3*(4 - 6*z + 3*z^2) + y^3*z*(4 - 8*z + 10*z^2 - 15*z^3) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + 2*y*z^3*(2 - z + 2*z^3) - y^4*(2 + 2*z - 12*z^2 + 15*z^3))*H[z, 1 - z, y])/(12*y^3*z^3) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2])/(2*y*z*(-1 + y + z)) + (MA2*(y^5*(7*Pi^2*z - 576*(-3 + zeta3) + 576*z*(-3 + zeta3)) + 144*y^6*(-3 + zeta3) + y^4*(-3459 + 4*z^2*(5*Pi^2 + 288*(-3 + zeta3)) + z*(6921 - 23*Pi^2 - 2304*zeta3) + 1152*zeta3) + 3*(-1 + z)^2*(-142 + z*(289 - 96*zeta3) - 96*z^3*(-3 + zeta3) + 48*z^4*(-3 + zeta3) + 48*zeta3 + z^2*(-433 + 144*zeta3)) + y*(-1 + z)*(z^4*(7*Pi^2 + 576*(-3 + zeta3)) + z^3*(5193 - 16*Pi^2 - 1728*zeta3) + 9*(-191 + 64*zeta3) - 3*z*(-1735 + 2*Pi^2 + 576*zeta3) + z^2*(-7803 + 19*Pi^2 + 2592*zeta3)) + y^2*(-3459 + z*(-25*Pi^2 + 48*(271 - 90*zeta3)) + 4*z^4*(5*Pi^2 + 288*(-3 + zeta3)) + 1152*zeta3 - 3*z^3*(-4329 + 19*Pi^2 + 1440*zeta3) + 2*z^2*(-9753 + 34*Pi^2 + 3240*zeta3)) + y^3*(4329 + 24*z^3*(Pi^2 + 60*(-3 + zeta3)) - 1440*zeta3 - 3*z^2*(-4329 + 19*Pi^2 + 1440*zeta3) + z*(-12996 + 35*Pi^2 + 4320*zeta3))))/(72*y*z*(-1 + y + z)^3)))/Nc + Nc*Nf*(-1/216*(MA2*(396*y^7 + 2*y^6*(-792 + (637 + 12*Pi^2)*z) + y^5*(2772 - 5*(976 + 21*Pi^2)*z + 3*(682 + 27*Pi^2)*z^2) + y^4*(-2772 + (7798 + 228*Pi^2)*z - (6932 + 375*Pi^2)*z^2 + (2152 + 147*Pi^2)*z^3) + y^3*(1584 - 4*(1601 + 75*Pi^2)*z + (9308 + 753*Pi^2)*z^2 - 2*(3428 + 303*Pi^2)*z^3 + (2596 + 153*Pi^2)*z^4) + y^2*(-396 + 4*(622 + 63*Pi^2)*z - (5324 + 783*Pi^2)*z^2 + 105*(64 + 9*Pi^2)*z^3 - 9*(578 + 53*Pi^2)*z^4 + 3*(608 + 33*Pi^2)*z^5) - 2*(-1 + z)*z*(-38 + 115*z - 153*z^2 + 76*z^3 - 38*z^4 + 18*Pi^2*(1 - z + z^2)^2) + y*z*(9*Pi^2*(-15 + 48*z - 74*z^2 + 56*z^3 - 23*z^4 + 4*z^5) + 4*(-50 + 149*z - 370*z^2 + 537*z^3 - 399*z^4 + 152*z^5)))*H[0, y])/((-1 + y)*y*z^2*(-1 + y + z)^2) - (MA2*(396*(-1 + z)^3*z^2*(1 - z + z^2) + 4*y^6*(9*Pi^2*(-1 + z) + 19*(1 + 8*z)) + 3*y^5*(-1 + z)*(76*(1 + 8*z) + Pi^2*(-36 + 33*z)) + y^4*(-1 + z)*(-458 - 2606*z + 2596*z^2 + 9*Pi^2*(20 - 36*z + 17*z^2)) + y^3*(-1 + z)*(3*Pi^2*(-60 + 162*z - 153*z^2 + 49*z^3) + 8*(67 + 252*z - 588*z^2 + 269*z^3)) + y^2*(-1 + z)*(-306 - 902*z + 4422*z^2 - 4886*z^3 + 2046*z^4 + 3*Pi^2*(36 - 108*z + 153*z^2 - 98*z^3 + 27*z^4)) + y*(-1 + z)^2*(3*Pi^2*(12 - 21*z + 30*z^2 - 19*z^3 + 8*z^4) + 2*(-38 - 176*z + 930*z^2 - 1166*z^3 + 637*z^4)))*H[0, z])/(216*y^2*(-1 + z)*z*(-1 + y + z)^2) - (MA2*(20*y^6 + y^5*(-80 + 137*z) + y^4*(157 - 458*z + 328*z^2) + y^3*(-191 + 789*z - 1086*z^2 + 488*z^3) + (-1 + z)^2*(20 - 37*z + 57*z^2 - 40*z^3 + 20*z^4) + y^2*(151 - 705*z + 1350*z^2 - 1086*z^3 + 328*z^4) + y*(-77 + 314*z - 705*z^2 + 789*z^3 - 458*z^4 + 137*z^5))*H[0, y]*H[0, z])/(36*y*z*(-1 + y + z)^3) + (MA2*Pi^2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) - (MA2*(198*y^7 + y^6*(-594 + (749 - 42*Pi^2)*z) + 198*(-1 + z)^2*z^3*(1 - z + z^2) + y^5*(792 + (-2182 + 63*Pi^2)*z + (1359 - 99*Pi^2)*z^2) + y^4*(-594 + (2706 - 90*Pi^2)*z + (-3649 + 225*Pi^2)*z^2 - 2*(-707 + 69*Pi^2)*z^3) + y^3*(198 + (-1642 + 57*Pi^2)*z - 9*(-436 + 27*Pi^2)*z^2 + 315*(-12 + Pi^2)*z^3 + (1414 - 129*Pi^2)*z^4) + y*z^2*(407 - 1642*z + 2706*z^2 - 2182*z^3 + 749*z^4 - 3*Pi^2*(10 - 14*z + 21*z^2 - 13*z^3 + 8*z^4)) + y^2*z*(407 - 2096*z + 3924*z^2 - 3649*z^3 + 1359*z^4 - 3*Pi^2*(10 - 33*z + 72*z^2 - 64*z^3 + 24*z^4)))*H[1, z])/(108*y^2*z^2*(-1 + y + z)*(y + z)) - (MA2*(66*y^6 + 198*y^5*(-1 + z) + y^4*(264 - 588*z + 238*z^2) + 2*y^3*(-99 + 357*z - 331*z^2 + 73*z^3) + z^2*(-20 + 37*z - 57*z^2 + 40*z^3 - 20*z^4) + y*z*(84 - 173*z + 99*z^2 - 27*z^3 + 17*z^4) + 3*y^2*(22 - 136*z + 193*z^2 - 94*z^3 + 19*z^4))*H[0, y]*H[1, z])/(36*y*z^3*(-1 + y + z)) - (MA2*(198*y^7 + y^6*(-594 + (749 - 30*Pi^2)*z) + 198*(-1 + z)^2*z^3*(1 - z + z^2) + y^5*(792 + (-2182 + 39*Pi^2)*z - 9*(-151 + 7*Pi^2)*z^2) + y^4*(-594 + (2706 - 63*Pi^2)*z + (-3649 + 147*Pi^2)*z^2 + (1414 - 87*Pi^2)*z^3) + y^3*(198 + 2*(-821 + 21*Pi^2)*z - 9*(-436 + 19*Pi^2)*z^2 + 108*(-35 + 2*Pi^2)*z^3 + (1414 - 87*Pi^2)*z^4) + y*z^2*(407 - 1642*z + 2706*z^2 - 2182*z^3 + 749*z^4 + Pi^2*(-36 + 42*z - 63*z^2 + 39*z^3 - 30*z^4)) + y^2*z*(407 - 2096*z + 3924*z^2 - 3649*z^3 + 1359*z^4 - 3*Pi^2*(12 - 28*z + 57*z^2 - 49*z^3 + 21*z^4)))*H[1 - z, y])/(108*y^2*z^2*(-1 + y + z)*(y + z)) + (MA2*(20*y^6 - y^5*(40 + 17*z) + y^4*(57 + 27*z - 57*z^2) - 66*(-1 + z)^2*z^2*(1 - z + z^2) - y^3*(37 + 99*z - 282*z^2 + 146*z^3) + y^2*(20 + 173*z - 579*z^2 + 662*z^3 - 238*z^4) - 6*y*z*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4))*H[0, z]*H[1 - z, y])/(36*y^3*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[1, z]*H[1 - z, y])/(36*y*z*(-1 + y + z)) + (MA2*(66*y^8 + 198*y^7*(-1 + z) + 66*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(264 - 588*z + 218*z^2) + y^5*(-198 + 714*z - 628*z^2 + 163*z^3) + 6*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(22 - 136*z + 176*z^2 - 107*z^3 + 38*z^4) + 2*y^2*z^2*(-20 - 68*z + 264*z^2 - 314*z^3 + 109*z^4) + y^3*z*(84 - 136*z + 198*z^2 - 321*z^3 + 163*z^4))*H[1, z]*H[z, y])/(36*y^3*z^3*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[0, 0, y])/(36*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[0, 0, z])/(36*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (MA2*(66*y^6 + 198*y^5*(-1 + z) + y^4*(264 - 588*z + 238*z^2) + 2*y^3*(-99 + 357*z - 334*z^2 + 73*z^3) + z^2*(-20 + 37*z - 51*z^2 + 34*z^3 - 20*z^4) + y*z*(84 - 173*z + 99*z^2 - 39*z^3 + 17*z^4) + 3*y^2*(22 - 136*z + 195*z^2 - 98*z^3 + 19*z^4))*H[0, 1, z])/(36*y*z^3*(-1 + y + z)) + (MA2*(6*y^4 + y^3*(-8 + 6*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 5*z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MA2*(8 + 6*y^4 - 6*z + 9*z^2 - 5*z^3 + 6*z^4 + y^3*(-5 + 3*z) + 3*y^2*(3 - 4*z + 2*z^2) + 3*y*(-2 + 4*z - 4*z^2 + z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^3*(-8 + 15*z) + 3*y^2*(4 - 8*z + 7*z^2) + 8*y*(-1 + 3*z - 3*z^2 + 2*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MA2*(66*y^6 + 198*y^5*(-1 + z) + y^4*(264 - 588*z + 238*z^2) + 2*y^3*(-99 + 357*z - 331*z^2 + 73*z^3) + z^2*(-20 + 37*z - 57*z^2 + 40*z^3 - 20*z^4) + y*z*(84 - 173*z + 99*z^2 - 27*z^3 + 17*z^4) + 3*y^2*(22 - 136*z + 193*z^2 - 94*z^3 + 19*z^4))*H[0, 1 - z, y])/(36*y*z^3*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[1, z]*H[0, z, y])/(12*y*z*(-1 + y + z)) + (MA2*(66*y^8 + 330*y^7*(-1 + z) + 2*y^6*(363 - 756*z + 340*z^2) + y^5*(-924 + 3012*z - 2822*z^2 + 683*z^3) - 4*(-1 + z)^2*z^2*(10 - 17*z + 27*z^2 - 20*z^3 + 10*z^4) + y^4*(726 - 3348*z + 4828*z^2 - 2486*z^3 + 259*z^4) - y^3*(330 - 2142*z + 4208*z^2 - 3168*z^3 + 549*z^4 + 211*z^5) + y^2*(66 - 708*z + 1780*z^2 - 1614*z^3 + 15*z^4 + 660*z^5 - 257*z^6) + y*z*(84 - 218*z + 101*z^2 + 483*z^3 - 813*z^4 + 523*z^5 - 160*z^6))*H[1, 0, y])/(36*y*z^3*(-1 + y + z)^3) - (MA2*(4 + 4*y^4 - 5*z + 6*z^2 - 3*z^3 + y^3*(-8 + 5*z) + 3*y^2*(4 - 5*z + 2*z^2) + y*(-8 + 15*z - 12*z^2 + 3*z^3))*H[0, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) - (MA2*(20*y^6 + y^5*(-80 + 137*z) + y^4*(151 - 464*z + 328*z^2) + y^3*(-173 + 789*z - 1104*z^2 + 488*z^3) + (-1 + z)^2*(20 - 43*z + 69*z^2 - 46*z^3 + 20*z^4) + y^2*(133 - 693*z + 1380*z^2 - 1110*z^3 + 328*z^4) + y*(-71 + 314*z - 741*z^2 + 837*z^3 - 476*z^4 + 137*z^5))*H[1, 0, z])/(36*y*z*(-1 + y + z)^3) + (MA2*(8*y^4 + 13*y^3*(-1 + z) + 18*y^2*(-1 + z)^2 + 11*y*(-1 + z)^3 + 4*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MA2*(6 + 4*y^4 + 5*y^3*(-1 + z) + 9*y^2*(-1 + z)^2 + 6*y*(-1 + z)^3 - 8*z + 12*z^2 - 8*z^3 + 6*z^4)*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(4*y^4 + y^3*(-8 + 11*z) + 3*y^2*(4 - 8*z + 5*z^2) + 2*y*(-4 + 12*z - 12*z^2 + 5*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[1, 1, z])/(36*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MA2*(66*y^6 + 198*y^5*(-1 + z) + y^4*(264 - 588*z + 238*z^2) + 2*y^3*(-99 + 357*z - 331*z^2 + 73*z^3) + z^2*(-20 + 37*z - 57*z^2 + 40*z^3 - 20*z^4) + y*z*(84 - 173*z + 99*z^2 - 27*z^3 + 17*z^4) + 3*y^2*(22 - 136*z + 193*z^2 - 94*z^3 + 19*z^4))*H[1 - z, 0, y])/(36*y*z^3*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[1 - z, 1 - z, y])/(36*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(12 + 10*y^4 - 14*z + 21*z^2 - 13*z^3 + 10*z^4 + y^3*(-13 + 11*z) + 3*y^2*(7 - 12*z + 6*z^2) + y*(-14 + 36*z - 36*z^2 + 11*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (MA2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[1, z]*H[z, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(66*y^8 + 198*y^7*(-1 + z) + 66*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(264 - 588*z + 218*z^2) + y^5*(-198 + 714*z - 628*z^2 + 163*z^3) + 6*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(22 - 136*z + 176*z^2 - 107*z^3 + 38*z^4) + 2*y^2*z^2*(-20 - 68*z + 264*z^2 - 314*z^3 + 109*z^4) + y^3*z*(84 - 136*z + 198*z^2 - 321*z^3 + 163*z^4))*H[z, 1 - z, y])/(36*y^3*z^3*(-1 + y + z)) - (MA2*(4*y^4 + y^3*(-8 + 11*z) + 3*y^2*(4 - 8*z + 5*z^2) + 2*y*(-4 + 12*z - 12*z^2 + 5*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[0, z]*H[z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + I*((MA2*Pi*(64 + 64*y^4 + 128*y^3*(-1 + z) - 115*z + 179*z^2 - 128*z^3 + 64*z^4 + y*(-1 + z)^2*(-115 + 128*z) + y^2*(179 - 371*z + 192*z^2) + 10*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(36*y*z*(-1 + y + z)) + (MA2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[0, y])/(36*y*z*(-1 + y + z)) + (MA2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[0, z])/(36*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[1, z])/(36*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[1 - z, y])/(36*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z))) + (MA2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(4*y^4 + 2*y^3*(-2 + z) + 3*y^2*(2 - 4*z + z^2) + 2*(1 - z + z^2)^2 + y*(-4 + 12*z - 12*z^2 + z^3))*H[0, 0, 1, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(10*y^4 + y^3*(-27 + 29*z) + 16*(1 - z + z^2)^2 + y^2*(42 - 84*z + 45*z^2) + y*(-29 + 87*z - 87*z^2 + 32*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(8 + 8*y^4 - 13*z + 18*z^2 - 11*z^3 + 4*z^4 + y^3*(-16 + 13*z) + 3*y^2*(8 - 13*z + 6*z^2) + y*(-16 + 39*z - 36*z^2 + 11*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[0, z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(6 + 6*y^4 - 6*z + 9*z^2 - 5*z^3 + 4*z^4 + y^3*(-8 + 6*z) + 3*y^2*(4 - 6*z + 3*z^2) + y*(-8 + 18*z - 18*z^2 + 5*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MA2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) + (MA2*(6*y^4 + 9*y^3*(-1 + z) + 12*y^2*(-1 + z)^2 + 7*y*(-1 + z)^3 + 2*(1 - z + z^2)^2)*H[1, 1, 0, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(3*y*z*(-1 + y + z)) + (MA2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1 - z, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(12 + 10*y^4 - 14*z + 21*z^2 - 13*z^3 + 10*z^4 + y^3*(-13 + 11*z) + 3*y^2*(7 - 12*z + 6*z^2) + y*(-14 + 36*z - 36*z^2 + 11*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MA2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[z, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MA2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[z, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) + ((MA2*(64 + 64*y^4 + 128*y^3*(-1 + z) - 115*z + 179*z^2 - 128*z^3 + 64*z^4 + y*(-1 + z)^2*(-115 + 128*z) + y^2*(179 - 371*z + 192*z^2) + 22*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(36*y*z*(-1 + y + z)) + (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[0, y])/(36*y*z*(-1 + y + z)) + (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[0, z])/(36*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(3*y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[1, z])/(36*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(3*y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2))*H[1 - z, y])/(36*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + I*(-1/12*(MA2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2)))/(y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(3*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(3*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(3*y*z*(-1 + y + z))) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)))*Log[muSqOMA2] + (((-1/2*I)*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-37 + 40*z) + 3*y^2*(19 - 39*z + 20*z^2)))/(24*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(6*y*z*(-1 + y + z)))*Log[muSqOMA2]^2 + (MA2*(Pi^2*(410*y^6 + 2*y^5*(-814 + 763*z) + y^4*(3199 - 6233*z + 2944*z^2) + y^3*(-3929 + 11664*z - 11235*z^2 + 3524*z^3) + (-1 + z)^2*(410 - 775*z + 1173*z^2 - 808*z^3 + 410*z^4) + y^2*(3133 - 11676*z + 17208*z^2 - 11235*z^3 + 2944*z^4) + y*(-1595 + 6314*z - 11676*z^2 + 11664*z^3 - 6233*z^4 + 1526*z^5)) + 2*(-1 + y + z)^2*(4*(623 + 81*zeta3) + 2*y^4*(1147 + 90*zeta3) + 2*z^4*(1147 + 90*zeta3) - 4*z^3*(1147 + 117*zeta3) - 3*z*(1421 + 180*zeta3) + z^2*(6557 + 756*zeta3) + 4*y^3*(-1147 - 117*zeta3 + z*(1147 + 90*zeta3)) + y^2*(6557 + 756*zeta3 + 6*z^2*(1147 + 90*zeta3) - z*(13241 + 1188*zeta3)) + y*(-4263 - 540*zeta3 + 4*z^3*(1147 + 90*zeta3) + 4*z*(3229 + 324*zeta3) - z^2*(13241 + 1188*zeta3)))))/(432*y*z*(-1 + y + z)^3)) + Nc^2*((MA2*(81*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206*y^6 + y^5*(-824 + 956*z) + y^4*(1645 - 3638*z + 2011*z^2) + y^3*(-2051 + 6636*z - 7161*z^2 + 2582*z^3) + (-1 + z)^2*(206 - 409*z + 615*z^2 - 412*z^3 + 206*z^4) + y^2*(1639 - 6441*z + 10248*z^2 - 7161*z^3 + 2011*z^4) + y*(-821 + 3308*z - 6441*z^2 + 6636*z^3 - 3638*z^4 + 956*z^5)))*H[0, y]*H[0, z])/(72*y*z*(-1 + y + z)^3) + (MA2*Pi^2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) + (MA2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (278 - 81*Pi^2)*z^2) - 2*y^3*(-1 + z)*(-180 + 690*z + (22 + 81*Pi^2)*z^2) - 2*y*(-1 + z)*z*(150 + (178 + 81*Pi^2)*z - 2*(319 + 81*Pi^2)*z^2 + (280 + 81*Pi^2)*z^3) - 3*y^2*(-40 + 370*z + (-274 + 81*Pi^2)*z^2 - 2*(145 + 81*Pi^2)*z^3 + (214 + 81*Pi^2)*z^4) - z^2*(412 - 818*z + 1230*z^2 - 824*z^3 + 412*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[0, y]*H[1, z])/(72*y*z^3*(-1 + y + z)) - (MA2*((412 + 81*Pi^2)*y^6 + 2*y^5*(-412 + 81*Pi^2*(-1 + z) + 280*z) - 120*(-1 + z)^2*z^2*(1 - z + z^2) + 3*y^4*(410 + 81*Pi^2*(-1 + z)^2 - 612*z + 214*z^2) + 2*y^3*(-409 + 81*Pi^2*(-1 + z)^3 + 816*z - 435*z^2 + 22*z^3) - 30*y*z*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^2*(412 - 56*z - 822*z^2 + 1336*z^3 - 278*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[0, z]*H[1 - z, y])/(72*y^3*z*(-1 + y + z)) + (MA2*(129*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[1, z]*H[1 - z, y])/(72*y*z*(-1 + y + z)) + (MA2*(-60*y^8 - 180*y^7*(-1 + z) - 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(-240 + 645*z + (67 + 69*Pi^2)*z^2) + 2*y^5*(90 - 435*z + (131 - 69*Pi^2)*z^2 + (151 + 69*Pi^2)*z^3) - 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(-150 - 23*(19 + 6*Pi^2)*z + 6*(272 + 69*Pi^2)*z^2 - 9*(149 + 46*Pi^2)*z^3 + 2*(151 + 69*Pi^2)*z^4) + 3*y^4*(-20 + 185*z + (66 + 69*Pi^2)*z^2 - 3*(149 + 46*Pi^2)*z^3 + (214 + 69*Pi^2)*z^4) + y^2*z^2*(412 - 437*z + 198*z^2 + 262*z^3 + 67*z^4 + 69*Pi^2*(1 - z + z^2)^2))*H[1, z]*H[z, y])/(36*y^3*z^3*(-1 + y + z)) + (MA2*(81*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[0, 0, y])/(72*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (MA2*(81*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[0, 0, z])/(72*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(6*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (2*MA2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, y])/(3*y*z*(-1 + y + z)) + (MA2*(-120*y^6 - 360*y^5*(-1 + z) + y^4*(-480 + 1290*z + (-278 + 9*Pi^2)*z^2) + 2*y^3*(180 - 870*z + (674 - 9*Pi^2)*z^2 + (22 + 9*Pi^2)*z^3) + 3*y^2*(-40 + 370*z + (-278 + 9*Pi^2)*z^2 - 6*(47 + 3*Pi^2)*z^3 + (214 + 9*Pi^2)*z^4) + 2*y*z*(-150 - (28 + 9*Pi^2)*z + 3*(272 + 9*Pi^2)*z^2 - 3*(302 + 9*Pi^2)*z^3 + (280 + 9*Pi^2)*z^4) + z^2*(412 - 818*z + 1218*z^2 - 812*z^3 + 412*z^4 + 9*Pi^2*(1 - z + z^2)^2))*H[0, 1, z])/(72*y*z^3*(-1 + y + z)) - (MA2*(33*y^4 + y^3*(-44 + 42*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 21*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 8*z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(44 + 33*y^4 - 42*z + 63*z^2 - 32*z^3 + 33*z^4 + y^3*(-32 + 30*z) + 3*y^2*(21 - 40*z + 20*z^2) + 6*y*(-7 + 20*z - 20*z^2 + 5*z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MA2*(y^3*(-44 + 60*z) + 3*y^2*(22 - 44*z + 25*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 35*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MA2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (278 - 81*Pi^2)*z^2) - 2*y^3*(-1 + z)*(-180 + 690*z + (22 + 81*Pi^2)*z^2) - 2*y*(-1 + z)*z*(150 + (178 + 81*Pi^2)*z - 2*(319 + 81*Pi^2)*z^2 + (280 + 81*Pi^2)*z^3) - 3*y^2*(-40 + 370*z + (-274 + 81*Pi^2)*z^2 - 2*(145 + 81*Pi^2)*z^3 + (214 + 81*Pi^2)*z^4) - z^2*(412 - 818*z + 1230*z^2 - 824*z^3 + 412*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[0, 1 - z, y])/(72*y*z^3*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[1, z]*H[0, z, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (MA2*(-60*y^8 - 300*y^7*(-1 + z) + y^6*(-660 + 1485*z + (-353 + 45*Pi^2)*z^2) + 2*y^5*(420 - 1590*z + (973 - 90*Pi^2)*z^2 + 10*(26 + 9*Pi^2)*z^3) + y^4*(-660 + 3780*z + (-3487 + 360*Pi^2)*z^2 - 4*(469 + 180*Pi^2)*z^3 + (2237 + 360*Pi^2)*z^4) + y*(-1 + z)*z*(150 + (1117 + 180*Pi^2)*z - 3*(1381 + 180*Pi^2)*z^2 + 54*(128 + 15*Pi^2)*z^3 - 30*(157 + 18*Pi^2)*z^4 + 4*(412 + 45*Pi^2)*z^5) + y^3*(300 - 2610*z - 5*(-481 + 90*Pi^2)*z^2 + 18*(298 + 75*Pi^2)*z^3 - 27*(333 + 50*Pi^2)*z^4 + (3526 + 450*Pi^2)*z^5) + y^2*(-60 + 975*z + 4*(11 + 90*Pi^2)*z^2 - 18*(424 + 75*Pi^2)*z^3 + 3*(5047 + 675*Pi^2)*z^4 - 6*(1844 + 225*Pi^2)*z^5 + (3098 + 360*Pi^2)*z^6) + (-1 + z)^2*z^2*(412 - 812*z + 1224*z^2 - 824*z^3 + 412*z^4 + 45*Pi^2*(1 - z + z^2)^2))*H[1, 0, y])/(36*y*z^3*(-1 + y + z)^3) + (MA2*(22 + 22*y^4 - 32*z + 33*z^2 - 12*z^3 + 4*y^3*(-11 + 8*z) + y^2*(66 - 96*z + 33*z^2) + 2*y*(-22 + 48*z - 33*z^2 + 6*z^3))*H[0, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(9*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206*y^6 + y^5*(-824 + 956*z) + y^4*(1639 - 3644*z + 2011*z^2) + y^3*(-2033 + 6636*z - 7179*z^2 + 2582*z^3) + (-1 + z)^2*(206 - 415*z + 627*z^2 - 418*z^3 + 206*z^4) + y^2*(1621 - 6429*z + 10278*z^2 - 7185*z^3 + 2011*z^4) + y*(-815 + 3308*z - 6477*z^2 + 6684*z^3 - 3656*z^4 + 956*z^5)))*H[1, 0, z])/(72*y*z*(-1 + y + z)^3) - (MA2*(44*y^4 + 76*y^3*(-1 + z) + 99*y^2*(-1 + z)^2 + 56*y*(-1 + z)^3 + 22*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(22*y^4 + 32*y^3*(-1 + z) + 63*y^2*(-1 + z)^2 + 42*y*(-1 + z)^3 + 11*(3 - 4*z + 6*z^2 - 4*z^3 + 3*z^4))*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MA2*(22*y^4 + y^3*(-44 + 56*z) + 3*y^2*(22 - 44*z + 23*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 23*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, y])/(3*y*z*(-1 + y + z)) + (MA2*(81*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[1, 1, z])/(72*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (MA2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (278 - 81*Pi^2)*z^2) - 2*y^3*(-1 + z)*(-180 + 690*z + (22 + 81*Pi^2)*z^2) - 2*y*(-1 + z)*z*(150 + (178 + 81*Pi^2)*z - 2*(319 + 81*Pi^2)*z^2 + (280 + 81*Pi^2)*z^3) - 3*y^2*(-40 + 370*z + (-274 + 81*Pi^2)*z^2 - 2*(145 + 81*Pi^2)*z^3 + (214 + 81*Pi^2)*z^4) - z^2*(412 - 818*z + 1230*z^2 - 824*z^3 + 412*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[1 - z, 0, y])/(72*y*z^3*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (MA2*(129*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[1 - z, 1 - z, y])/(72*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(66 + 55*y^4 - 86*z + 129*z^2 - 76*z^3 + 55*z^4 + y^3*(-76 + 74*z) + 3*y^2*(43 - 84*z + 42*z^2) + y*(-86 + 252*z - 252*z^2 + 74*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[1, z]*H[z, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(-60*y^8 - 180*y^7*(-1 + z) - 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(-240 + 645*z + (67 + 69*Pi^2)*z^2) + 2*y^5*(90 - 435*z + (131 - 69*Pi^2)*z^2 + (151 + 69*Pi^2)*z^3) - 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(-150 - 23*(19 + 6*Pi^2)*z + 6*(272 + 69*Pi^2)*z^2 - 9*(149 + 46*Pi^2)*z^3 + 2*(151 + 69*Pi^2)*z^4) + 3*y^4*(-20 + 185*z + (66 + 69*Pi^2)*z^2 - 3*(149 + 46*Pi^2)*z^3 + (214 + 69*Pi^2)*z^4) + y^2*z^2*(412 - 437*z + 198*z^2 + 262*z^3 + 67*z^4 + 69*Pi^2*(1 - z + z^2)^2))*H[z, 1 - z, y])/(36*y^3*z^3*(-1 + y + z)) + (MA2*(22*y^4 + y^3*(-44 + 56*z) + 3*y^2*(22 - 44*z + 23*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 23*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[0, z]*H[z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(6*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(6*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*(22*y^4 + y^3*(-22 + 20*z) + 11*(1 - z + z^2)^2 + y^2*(33 - 66*z + 30*z^2) + 2*y*(-11 + 33*z - 33*z^2 + 5*z^3))*H[0, 0, 1, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (7*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, z, y])/(y*z*(-1 + y + z)) - (MA2*(55*y^4 + 2*y^3*(-72 + 73*z) + 88*(1 - z + z^2)^2 + 3*y^2*(77 - 154*z + 78*z^2) + 4*y*(-41 + 123*z - 123*z^2 + 44*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(44 + 44*y^4 - 76*z + 99*z^2 - 56*z^3 + 22*z^4 + y^3*(-88 + 76*z) + 3*y^2*(44 - 76*z + 33*z^2) + 2*y*(-44 + 114*z - 99*z^2 + 28*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[0, z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(33 + 33*y^4 - 42*z + 63*z^2 - 32*z^3 + 22*z^4 + y^3*(-44 + 42*z) + 3*y^2*(22 - 42*z + 21*z^2) + 2*y*(-22 + 63*z - 63*z^2 + 16*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) - (MA2*(33*y^4 + 54*y^3*(-1 + z) + 66*y^2*(-1 + z)^2 + 34*y*(-1 + z)^3 + 11*(1 - z + z^2)^2)*H[1, 1, 0, z])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) + (7*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) + (MA2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (MA2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1 - z, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(66 + 55*y^4 - 86*z + 129*z^2 - 76*z^3 + 55*z^4 + y^3*(-76 + 74*z) + 3*y^2*(43 - 84*z + 42*z^2) + y*(-86 + 252*z - 252*z^2 + 74*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 0, y])/(y*z*(-1 + y + z)) + (MA2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[z, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[z, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (MA2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1, z])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 1, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(2*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 1, z])/(2*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 1, z])/(2*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) + ((MA2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2))))/(48*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(12*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(12*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(4*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(12*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(4*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(4*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(4*y*z*(-1 + y + z)) + I*((11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(4*y*z*(-1 + y + z)) + (9*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(4*y*z*(-1 + y + z)) + (9*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(4*y*z*(-1 + y + z)) - (9*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(4*y*z*(-1 + y + z)) - (9*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(4*y*z*(-1 + y + z))) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(2*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(4*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(4*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(4*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(4*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(4*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(4*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(4*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(4*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(2*y*z*(-1 + y + z)))*Log[muSqOMA2]^2 + (MA2*H[0, y]*(360*y^7 + 4*y^6*(-360 + z*(113 + 33*Pi^2 + 27*zeta3)) - 2*(-1 + z)*z*(-386 + 99*Pi^2*(1 - z + z^2)^2 + z^3*(772 - 108*zeta3) + z*(805 - 108*zeta3) + 54*zeta3 + 3*z^2*(-397 + 54*zeta3) + z^4*(-386 + 54*zeta3)) + y^5*(2520 + 54*z^2*(17 + 8*Pi^2 + 6*zeta3) - 4*z*(569 + 141*Pi^2 + 108*zeta3)) + 2*y*z*(1094 + 9*Pi^2*(-42 + 135*z - 208*z^2 + 157*z^3 - 64*z^4 + 11*z^5) + z^2*(4612 - 1080*zeta3) - 216*zeta3 - 12*z^4*(14 + 27*zeta3) + 27*z^3*(-79 + 30*zeta3) + z^5*(442 + 54*zeta3) + z*(-3461 + 702*zeta3)) + y^4*(-2520 + z^3*(1816 + 795*Pi^2 + 540*zeta3) - 2*z^2*(1273 + 1011*Pi^2 + 702*zeta3) + z*(3436 + 1227*Pi^2 + 864*zeta3)) + y^3*(1440 - 8*z^3*(299 + 420*Pi^2 + 270*zeta3) - 2*z*(604 + 825*Pi^2 + 540*zeta3) + z^4*(3118 + 855*Pi^2 + 540*zeta3) + z^2*(-628 + 4155*Pi^2 + 2700*zeta3)) + y^2*(-360 + z^2*(6796 - 4401*Pi^2 - 2700*zeta3) + 6*z^5*(442 + 93*Pi^2 + 54*zeta3) - 3*z^4*(926 + 897*Pi^2 + 540*zeta3) + z*(-1820 + 1413*Pi^2 + 864*zeta3) + z^3*(-4656 + 5319*Pi^2 + 3240*zeta3))))/(216*(-1 + y)*y*z^2*(-1 + y + z)^2) + (MA2*H[1, z]*(180*y^7 + 180*(-1 + z)^2*z^3*(1 - z + z^2) + y^2*z*(944 - 3*Pi^2*(55 - 186*z + 423*z^2 - 370*z^3 + 132*z^4) + z^2*(8712 - 486*zeta3) - 54*zeta3 + 8*z*(-553 + 27*zeta3) + 16*z^3*(-502 + 27*zeta3) - 3*z^4*(-961 + 54*zeta3)) + y^5*(720 + 2*z*(-1511 + 180*Pi^2 + 54*zeta3) - 3*z^2*(-961 + 195*Pi^2 + 54*zeta3)) - y^6*(540 + z*(-1034 + 231*Pi^2 + 54*zeta3)) + y^3*(180 + z^4*(4297 - 750*Pi^2 - 270*zeta3) + 4*z*(-688 + 75*Pi^2 + 27*zeta3) - 9*z^2*(-968 + 153*Pi^2 + 54*zeta3) + 6*z^3*(-1712 + 309*Pi^2 + 108*zeta3)) - y^4*(540 + 3*z*(-1394 + 165*Pi^2 + 54*zeta3) - 4*z^2*(-2008 + 333*Pi^2 + 108*zeta3) + z^3*(-4297 + 840*Pi^2 + 270*zeta3)) + y*z^2*(-3*Pi^2*(55 - 86*z + 129*z^2 - 76*z^3 + 44*z^4) - 2*(-472 + z*(1376 - 54*zeta3) + z^3*(1511 - 54*zeta3) + 27*zeta3 + 3*z^2*(-697 + 27*zeta3) + z^4*(-517 + 27*zeta3)))))/(108*y^2*z^2*(-1 + y + z)*(y + z)) + (MA2*H[1 - z, y]*(180*y^7 + 180*(-1 + z)^2*z^3*(1 - z + z^2) + y^2*z*(944 - 3*Pi^2*(66 - 172*z + 381*z^2 - 328*z^3 + 129*z^4) + z^2*(8712 - 486*zeta3) - 54*zeta3 + 8*z*(-553 + 27*zeta3) + 16*z^3*(-502 + 27*zeta3) - 3*z^4*(-961 + 54*zeta3)) + y^3*(180 + z^4*(4297 - 600*Pi^2 - 270*zeta3) + 24*z^3*(-428 + 63*Pi^2 + 27*zeta3) - 9*z^2*(-968 + 127*Pi^2 + 54*zeta3) + 2*z*(-1376 + 129*Pi^2 + 54*zeta3)) + y^5*(720 + 2*z*(-1511 + 114*Pi^2 + 54*zeta3) - 3*z^2*(-961 + 129*Pi^2 + 54*zeta3)) - y^6*(540 + z*(-1034 + 165*Pi^2 + 54*zeta3)) - y^4*(540 - 8*z^2*(-1004 + 123*Pi^2 + 54*zeta3) + 3*z*(-1394 + 129*Pi^2 + 54*zeta3) + z^3*(-4297 + 600*Pi^2 + 270*zeta3)) + y*z^2*(-3*Pi^2*(66 - 86*z + 129*z^2 - 76*z^3 + 55*z^4) - 2*(-472 + z*(1376 - 54*zeta3) + z^3*(1511 - 54*zeta3) + 27*zeta3 + 3*z^2*(-697 + 27*zeta3) + z^4*(-517 + 27*zeta3)))))/(108*y^2*z^2*(-1 + y + z)*(y + z)) + I*(-1/72*(MA2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[0, y])/(y*z*(-1 + y + z)) - (MA2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[0, z])/(72*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (MA2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[1, z])/(72*y*z*(-1 + y + z)) - (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (MA2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (2*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*Pi*(-122 + 255*z - 377*z^2 + 244*z^3 - 122*z^4 + 55*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 54*zeta3 - 108*z*zeta3 + 162*z^2*zeta3 - 108*z^3*zeta3 + 54*z^4*zeta3 + 2*y^4*(-61 + 27*zeta3) + 4*y^3*(-1 + z)*(-61 + 27*zeta3) + y*(-1 + z)^2*(255 - 108*zeta3 + 4*z*(-61 + 27*zeta3)) + y^2*(-1 + z)*(377 - 162*zeta3 + 6*z*(-61 + 27*zeta3))))/(36*y*z*(-1 + y + z))) + Log[muSqOMA2]*(-1/72*(MA2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[0, y])/(y*z*(-1 + y + z)) - (MA2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[0, z])/(72*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (MA2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[1, z])/(72*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (MA2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2)))*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + I*((MA2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(206 + 206*y^4 + 412*y^3*(-1 + z) - 409*z + 615*z^2 - 412*z^3 + 206*z^4 + y*(-1 + z)^2*(-409 + 412*z) + 3*y^2*(205 - 411*z + 206*z^2))))/(24*y*z*(-1 + y + z)) - (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(6*y*z*(-1 + y + z)) - (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(6*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(2*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(6*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(2*y*z*(-1 + y + z)) + (11*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) - (MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z))) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(-122 + 255*z - 377*z^2 + 244*z^3 - 122*z^4 + 121*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 54*zeta3 - 108*z*zeta3 + 162*z^2*zeta3 - 108*z^3*zeta3 + 54*z^4*zeta3 + 2*y^4*(-61 + 27*zeta3) + 4*y^3*(-1 + z)*(-61 + 27*zeta3) + y*(-1 + z)^2*(255 - 108*zeta3 + 4*z*(-61 + 27*zeta3)) + y^2*(-1 + z)*(377 - 162*zeta3 + 6*z*(-61 + 27*zeta3))))/(36*y*z*(-1 + y + z))) + (MA2*H[0, z]*(360*(-1 + z)^3*z^2*(1 - z + z^2) + 2*y^6*(386 + 99*Pi^2*(-1 + z) - 54*zeta3 + z*(442 + 54*zeta3)) + 6*y^5*(-1 + z)*(386 + Pi^2*(-99 + 93*z) - 54*zeta3 + z*(442 + 54*zeta3)) + y^2*(-1 + z)*(3*Pi^2*(198 - 612*z + 855*z^2 - 530*z^3 + 144*z^4) + 54*z^4*(17 + 6*zeta3) + 6*(-397 + 54*zeta3) - 20*z*(-227 + 54*zeta3) + 12*z^2*(-188 + 135*zeta3) - 4*z^3*(407 + 270*zeta3)) + y^4*(-1 + z)*(-3926 + 9*Pi^2*(110 - 204*z + 95*z^2) + 540*zeta3 - 20*z*(-17 + 54*zeta3) + z^2*(3118 + 540*zeta3)) + y*(-1 + z)^2*(3*Pi^2*(66 - 120*z + 165*z^2 - 100*z^3 + 44*z^4) + 4*(-193 + z*(161 - 54*zeta3) + 27*zeta3 + z^4*(113 + 27*zeta3) - z^3*(343 + 54*zeta3) + z^2*(60 + 81*zeta3))) + y^3*(-1 + z)*(3*Pi^2*(-330 + 918*z - 855*z^2 + 265*z^3) + 4*(-1 + z)*(-998 + z*(310 - 270*zeta3) + 135*zeta3 + z^2*(454 + 135*zeta3)))))/(216*y^2*(-1 + z)*z*(-1 + y + z)^2) - (MA2*(3399*Pi^4*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 20*Pi^2*(4115*y^6 + 4*y^5*(-4112 + 4049*z) + y^4*(32839 - 65105*z + 32194*z^2) + y^3*(-40979 + 122280*z - 121395*z^2 + 40106*z^3) + (-1 + z)^2*(4115 - 8185*z + 12288*z^2 - 8218*z^3 + 4115*z^4) + y^2*(32773 - 122514*z + 182877*z^2 - 121395*z^3 + 32194*z^4) + y*(-16415 + 65558*z - 122514*z^2 + 122280*z^3 - 65105*z^4 + 16196*z^5)) + 80*(-1 + y + z)^2*(2824 + 243*zeta3 + z^2*(8054 + 729*zeta3 - 2214*zeta3) + y^2*(8054 + 729*zeta3 - 2*z*(8083 + 648*zeta3 - 2457*zeta3) + 3*z^2*(2734 + 243*zeta3 - 936*zeta3) - 2214*zeta3) + y^4*(2734 + 243*zeta3 - 936*zeta3) + z^4*(2734 + 243*zeta3 - 936*zeta3) - 2*z^3*(2734 + 243*zeta3 - 828*zeta3) - 2*z*(2660 + 243*zeta3 - 648*zeta3) - 540*zeta3 + 2*y^3*(-2734 - 243*zeta3 + z*(2734 + 243*zeta3 - 936*zeta3) + 828*zeta3) + 2*y*(-2660 - 243*zeta3 + z*(8009 + 648*zeta3 - 2187*zeta3) + z^3*(2734 + 243*zeta3 - 936*zeta3) + 648*zeta3 + z^2*(-8083 - 648*zeta3 + 2457*zeta3)))))/(8640*y*z*(-1 + y + z)^3));

MG0MJ1 = (2*MA2*Nf*((1 - y - z)^4 + 2*(1 - y - z)^3*(y + z) + 3*(1 - y - z)^2*(y + z)^2 + 2*(1 - y - z)*(y + z)^3 + (y^2 + y*z + z^2)^2))/(y*(1 - y - z)*z);



==> AuxFiles/A/Aggg_Hard_R2.m <==
(* LO *)
MG0MG0 = (-2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v));

(* NLO *)
MG0MG1 = (-3*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + ((2*I)*MA2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) + (3*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - ((2*I)*MA2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) + (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(u*v*(-1 + u + v)) + (5*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(H[0, 1, v] + H[1, 0, v]))/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)) + (I*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*(Pi + I*Log[muSqOMA2]))/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*((-I)*Pi + Log[muSqOMA2]))/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*((-I)*Pi + Log[muSqOMA2]))/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*((-I)*Pi + 3*Log[muSqOMA2]))/(u*v*(-1 + u + v)) - (MA2*(Nf*(-1 + u)*(-1 + v)*v*(u + v) + Nc*(24 - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + 2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 45*zeta2 - 90*v*zeta2 + 135*v^2*zeta2 - 90*v^3*zeta2 + 45*v^4*zeta2 + 3*u^4*(8 + 15*zeta2) + 6*u^3*(-1 + v)*(8 + 15*zeta2) + u*(-1 + v)^2*(-48 + 47*v - 90*zeta2 + 90*v*zeta2) + u^2*(-1 + v)*(-72 + 71*v - 135*zeta2 + 135*v*zeta2)) - (6*I)*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2] - 9*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^2))/(6*u*v*(-1 + u + v));

(* NNLO *)
MG1MG1 = -1/18*(MA2*Nf^2*(u^4 + 2*u^3*(-1 + v) + (-1 + v)^2 - u*(2 - 3*v + v^2) + u^2*(3 - 3*v + v^2)))/(u*v*(-1 + u + v)) + ((3*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(2*u*v*(-1 + u + v)) - (9*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(2*u*v*(-1 + u + v)) - (3*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(2*u*v*(-1 + u + v)) - (3*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(2*u*v*(-1 + u + v)))*Log[muSqOMA2]^3 - (9*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^4)/(8*u*v*(-1 + u + v)) + Nc*Nf*((MA2*(8*u^4 + 16*u^3*(-1 + v) + (-1 + v)*(-8 + 8*v + 3*v^2*(16 + 5*Pi^2 + 8*zeta2)) - u*(-1 + v)*(-16 + 3*v^2*(16 + 5*Pi^2 + 8*zeta2) - v*(40 + 15*Pi^2 + 24*zeta2)) + u^2*(24 + 3*v*(8 + 5*Pi^2 + 8*zeta2) - v^2*(40 + 15*Pi^2 + 24*zeta2))))/(72*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[0, u])/(9*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[0, v])/(3*u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, u]*H[0, v])/(2*u*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v]*H[1, u])/(3*u*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[1, v])/(9*u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, u]*H[1, v])/(6*u*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, u]*H[1, v])/(3*u*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(9*u*v*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v]*H[1 - v, u])/(2*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, v]*H[1 - v, u])/(6*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v]*H[v, u])/(3*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, 0, u])/(6*u*(-1 + u + v)) + (5*MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, 0, v])/(6*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, 1, v])/(6*u*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, 1 - v, u])/(6*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, 0, v])/(6*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, 1, v])/(6*u*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, 1 - v, u])/(3*u*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1 - v, 0, u])/(6*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1 - v, 1 - v, u])/(6*u*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[v, 0, u])/(3*u*(-1 + u + v)) + (-1/3*(MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2))/(u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, u])/(6*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v])/(2*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, v])/(6*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1 - v, u])/(6*u*(-1 + u + v)))*Log[muSqOMA2] + (MA2*(-1 + u)*(-1 + v)*(u + v)*Log[muSqOMA2]^2)/(4*u*(-1 + u + v))) + Nc^2*(-1/12*(MA2*(37*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 6*(8*(3 + zeta2) + 8*u^4*(3 + zeta2) + 16*u^3*(-1 + v)*(3 + zeta2) - 16*v*(3 + zeta2) + 8*v^4*(3 + zeta2) - v^3*(47 + 16*zeta2) + v^2*(71 + 24*zeta2) + u*(-1 + v)^2*(-16*(3 + zeta2) + v*(47 + 16*zeta2)) + u^2*(-1 + v)*(-24*(3 + zeta2) + v*(71 + 24*zeta2))))*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) - (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[0, v]*H[1, u])/(6*u*v*(-1 + u + v)) - (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[0, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[1, u]*H[1, v])/(6*u*v*(-1 + u + v)) + (MA2*(37*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 6*(8*(3 + zeta2) + 8*u^4*(3 + zeta2) + 16*u^3*(-1 + v)*(3 + zeta2) - 16*v*(3 + zeta2) + 8*v^4*(3 + zeta2) - v^3*(47 + 16*zeta2) + v^2*(71 + 24*zeta2) + u*(-1 + v)^2*(-16*(3 + zeta2) + v*(47 + 16*zeta2)) + u^2*(-1 + v)*(-24*(3 + zeta2) + v*(71 + 24*zeta2))))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (MA2*(7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[1, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[0, v]*H[v, u])/(6*u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + (MA2*(7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[0, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*(75*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24*(5 + zeta2) + 24*u^4*(5 + zeta2) + 48*u^3*(-1 + v)*(5 + zeta2) - 48*v*(5 + zeta2) + 24*v^4*(5 + zeta2) - v^3*(235 + 48*zeta2) + v^2*(355 + 72*zeta2) + u*(-1 + v)^2*(-48*(5 + zeta2) + v*(235 + 48*zeta2)) + u^2*(-1 + v)*(-72*(5 + zeta2) + v*(355 + 72*zeta2))))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + (MA2*(7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[0, 1 - v, u])/(12*u*v*(-1 + u + v)) + (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(u*v*(-1 + u + v)) + (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (MA2*(7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) + (MA2*(7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[1, 1, v])/(12*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[1, 1 - v, u])/(6*u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (10*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (10*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) - (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[1 - v, 0, u])/(12*u*v*(-1 + u + v)) + (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (MA2*(7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[1 - v, 1 - v, u])/(12*u*v*(-1 + u + v)) - (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MA2*(3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(12*(2 + zeta2) + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) - 24*v*(2 + zeta2) + 12*v^4*(2 + zeta2) - v^3*(47 + 24*zeta2) + v^2*(71 + 36*zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2))))*H[v, 0, u])/(6*u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 0, u])/(u*v*(-1 + u + v)) + (45*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (30*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (45*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (30*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (14*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (14*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (14*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (14*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 1 - v, u])/(u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) - (14*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (75*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1, v])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 0, v])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, 0, u])/(u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 0, v])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 0, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 1, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 0, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 1, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 0, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 1, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 0, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) + ((MA2*(15*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2))))/(8*u*v*(-1 + u + v)) + (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(2*u*v*(-1 + u + v)) - (33*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(2*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)))*Log[muSqOMA2]^2 - (MA2*(1257*Pi^4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 60*Pi^2*(v^3*(47 - 240*zeta2) + 24*(-1 + 5*zeta2) + 24*u^4*(-1 + 5*zeta2) + 48*u^3*(-1 + v)*(-1 + 5*zeta2) - 48*v*(-1 + 5*zeta2) + 24*v^4*(-1 + 5*zeta2) + v^2*(-71 + 360*zeta2) + u*(-1 + v)^2*(48 - 240*zeta2 + v*(-47 + 240*zeta2)) + u^2*(-1 + v)*(72 - 360*zeta2 + v*(-71 + 360*zeta2))) + 16*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 + v^2*(421 + 426*zeta2 + 3996*zeta2^2 + 3402*zeta3 - 4860*zeta4 - 3402*zeta3) + u^2*(435 + 432*zeta2 + 3996*zeta2^2 + 3402*zeta3 - 4860*zeta4 + v^2*(421 + 426*zeta2 + 3996*zeta2^2 + 3402*zeta3 - 4860*zeta4 - 3402*zeta3) - 3*v*(285 + 286*zeta2 + 2664*zeta2^2 + 2016*zeta3 - 3240*zeta4 - 2016*zeta3) - 3402*zeta3) + u*(-1 + v)*(290 + 288*zeta2 + 2664*zeta2^2 + 2268*zeta3 - 3240*zeta4 - v*(565 + 570*zeta2 + 5328*zeta2^2 + 3780*zeta3 - 6480*zeta4 - 3780*zeta3) + 6*v^2*(46 + 47*zeta2 + 444*zeta2^2 + 378*zeta3 - 540*zeta4 - 378*zeta3) - 2268*zeta3) + u^4*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 - 1134*zeta3) + 2*u^3*(-1 + v)*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 - 1134*zeta3) - 2*v*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 - 1134*zeta3) - 6*v^3*(46 + 47*zeta2 + 444*zeta2^2 + 378*zeta3 - 540*zeta4 - 378*zeta3) + 18*v^4*(8 + 8*zeta2 + 74*zeta2^2 + 63*zeta3 - 90*zeta4 - 63*zeta3) - 1134*zeta3)))/(288*u*v*(-1 + u + v)) + Log[muSqOMA2]*(-1/12*(MA2*(31*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[0, u])/(u*v*(-1 + u + v)) + (MA2*(23*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[0, v])/(4*u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) + (MA2*(31*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[1, v])/(12*u*v*(-1 + u + v)) + (MA2*(31*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2)))*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(u*v*(-1 + u + v)) + (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(u*v*(-1 + u + v)) - (45*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(6*u*v*(-1 + u + v))) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(18*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(6*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(18*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(18*u*v*(-1 + u + v)));

MG0MG2 = ((MA2*Nc*(11*Nc - 2*Nf)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(12*u*v*(-1 + u + v)) - (((3*I)/4)*MA2*Nc^2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v)) + (3*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(4*u*v*(-1 + u + v)) - (9*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) - (3*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(4*u*v*(-1 + u + v)) - (3*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(4*u*v*(-1 + u + v)))*Log[muSqOMA2]^3 - (9*MA2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^4)/(16*u*v*(-1 + u + v)) + Nf^2*((5*MA2*(-1 + u)*(-1 + v)*(u + v))/(54*u*(-1 + u + v)) + ((I/18)*MA2*Pi*(-1 + v^2))/v + (MA2*(-u^2 + v^2)*H[0, u])/(18*u*v) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v])/(18*u*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + u + 2*v)*H[1, v])/(18*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + u + 2*v)*H[1 - v, u])/(18*v*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*Log[muSqOMA2])/(18*u*(-1 + u + v))) + (Nf*((MA2*(-18 + 2*u^6 + 54*v - 70*v^2 + 50*v^3 - 20*v^4 + 4*v^5 + u^5*(-7 + 8*v) + u^4*(-9 - 17*v + 14*v^2) + 2*u^3*(25 - 27*v - 7*v^2 + 7*v^3) + u^2*(-70 + 150*v - 92*v^2 - v^3 + 8*v^4) + u*(54 - 140*v + 150*v^2 - 67*v^3 + 7*v^4 + 2*v^5))*H[0, u])/(12*v*(-1 + u + v)^2*(u + v)) + (MA2*(-2*(-1 + v)^3*v^2*(1 - v + v^2) + 2*u^8*(9 - v + v^2) + 8*u^7*(-9 + 10*v - 2*v^2 + v^3) - u*(-1 + v)^2*v*(-2 + 12*v - 9*v^2 + 5*v^3 + 3*v^4) + u^6*(144 - 297*v + 156*v^2 - 35*v^3 + 14*v^4) + u^3*(-1 + v)^2*(-72 + 153*v - 113*v^2 - v^3 + 5*v^4 + 2*v^5) + u^5*(-180 + 539*v - 491*v^2 + 153*v^3 - 35*v^4 + 14*v^5) + u^4*(144 - 539*v + 716*v^2 - 378*v^3 + 65*v^4 - 16*v^5 + 8*v^6) + u^2*(18 - 80*v + 156*v^2 - 153*v^3 + 65*v^4 + 9*v^5 - 18*v^6 + 3*v^7))*H[0, v])/(12*(-1 + u)*u^2*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, u]*H[0, v])/(12*v*(-1 + u + v)^3) - (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[0, v]*H[1, u])/(12*u^3*v) + (MA2*(2 + 2*u^6 - 4*v + 4*v^2 - 2*v^3 + u^5*(-5 + 4*v) + 2*u^4*(-7 - v + 2*v^2) + u*(-5 + 2*v - 3*v^3) + 2*u^3*(8 - 7*v + v^3) + u^2*(-14 + 14*v - 8*v^2 + 3*v^3))*H[1, v])/(12*(-1 + u)*u^2*v) - (MA2*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[0, u]*H[1, v])/(12*v) - (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[1, u]*H[1, v])/(12*u^3*v) + (MA2*(2 + 2*u^6 - 4*v + 4*v^2 - 2*v^3 + u^5*(-5 + 4*v) + 2*u^4*(-7 - v + 2*v^2) + u*(-5 + 2*v - 3*v^3) + 2*u^3*(8 - 7*v + v^3) + u^2*(-14 + 14*v - 8*v^2 + 3*v^3))*H[1 - v, u])/(12*(-1 + u)*u^2*v) + (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[0, v]*H[1 - v, u])/(12*u^3*v) + (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, v]*H[v, u])/(12*v*(-1 + u + v)^3) + I*(-1/12*(MA2*Pi*(2*u^8*(9 + v) - 2*(-1 + v)^3*v*(1 - v + v^2) + 8*u^7*(-9 + 8*v + v^2) + u^6*(124 - 295*v + 123*v^2 + 14*v^3) + u^5*(-120 + 529*v - 582*v^2 + 159*v^3 + 14*v^4) + u^4*(59 - 500*v + 936*v^2 - 643*v^3 + 136*v^4 + 8*v^5) + u*(2 + v - 16*v^2 + 51*v^3 - 71*v^4 + 54*v^5 - 21*v^6) + u^3*(-2 + 247*v - 732*v^2 + 818*v^3 - 408*v^4 + 75*v^5 + 2*v^6) + u^2*(-9 - 50*v + 253*v^2 - 431*v^3 + 343*v^4 - 145*v^5 + 21*v^6)))/((-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[0, u])/(12*v) - (MA2*Pi*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, v])/(12*v*(-1 + u + v)^3) + (MA2*Pi*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[1, u])/(12*u^3*v) - (MA2*Pi*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[1, v])/(12*v) - (MA2*Pi*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[1 - v, u])/(12*v) - (MA2*Pi*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[v, u])/(12*v*(-1 + u + v)^3)) + (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, 0, v])/(12*v*(-1 + u + v)^3) - (MA2*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[0, 1 - v, u])/(12*v) + (MA2*(14 + 2*u^7 + 10*u^6*(-1 + v) - 49*v + 79*v^2 - 75*v^3 + 47*v^4 - 20*v^5 + 4*v^6 + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(19 + 12*v - 52*v^2 + 28*v^3) + u^3*(-65 + 108*v - 32*v^2 - 36*v^3 + 22*v^4) + u^2*(75 - 195*v + 190*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-49 + 150*v - 205*v^2 + 148*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[1, 0, v])/(12*v*(-1 + u + v)^3) - (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[1, 1 - v, u])/(12*u^3*v) - (MA2*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[1 - v, 0, u])/(12*v) - (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[v, 0, u])/(12*v*(-1 + u + v)^3) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2])/(2*u*v*(-1 + u + v)) - (MA2*(8*Pi^2*u^8 + 40*Pi^2*u^7*(-1 + v) + 8*u^6*(Pi^2*(6 - 18*v + 11*v^2) - 18*(-3 + zeta3)) + u^5*(Pi^2*(41 + 48*v - 208*v^2 + 112*v^3) - 576*(-1 + v)*(-3 + zeta3)) - 3*(-1 + v)^2*(v^3*(289 - 96*zeta3) + 48*(-3 + zeta3) - 96*v*(-3 + zeta3) + 2*v^4*(-71 + 24*zeta3) + v^2*(-433 + 144*zeta3)) + u^4*(Pi^2*(-160 + 317*v - 128*v^2 - 144*v^3 + 88*v^4) + 3*v^2*(1153 - 384*zeta3) - 1152*(-3 + zeta3) + 9*v*(-769 + 256*zeta3)) + u*(-1 + v)*(Pi^2*(-21 + 60*v - 81*v^2 + 94*v^3 - 64*v^4 + 16*v^5) - 3*(v*(1731 - 576*zeta3) + v^3*(1735 - 576*zeta3) + 192*(-3 + zeta3) + 3*v^4*(-191 + 64*zeta3) + 9*v^2*(-289 + 96*zeta3))) + u^3*(Pi^2*(180 - 495*v + 585*v^2 - 288*v^3 - 24*v^4 + 40*v^5) - 9*(-1 + v)*(v*(963 - 320*zeta3) + 160*(-3 + zeta3) + v^2*(-481 + 160*zeta3))) + u^2*(Pi^2*(-96 + 315*v - 480*v^2 + 467*v^3 - 240*v^4 + 32*v^5 + 8*v^6) - 3*(384*(-3 + zeta3) - 16*v^3*(-271 + 90*zeta3) - 9*v*(-481 + 160*zeta3) + v^4*(-1153 + 384*zeta3) + v^2*(-6502 + 2160*zeta3)))))/(72*u*v*(-1 + u + v)^3)))/Nc + Nc*Nf*((MA2*(396*u^7 - 2*u^6*(637 + 18*Pi^2 - 792*v) + u^5*(2046 - 4880*v + 2772*v^2 - 3*Pi^2*(-45 + 53*v)) - 2*(-1 + v)*v*(-38 + 76*v - 153*v^2 + 115*v^3 - 38*v^4 + 18*Pi^2*(1 - v + v^2)^2) + u^4*(-2152 + 6932*v - 7798*v^2 + 2772*v^3 - 3*Pi^2*(81 - 191*v + 112*v^2)) + u^2*(-1824 + 5202*v - 6720*v^2 + 5324*v^3 - 2488*v^4 + 396*v^5 - 9*Pi^2*(15 - 73*v + 137*v^2 - 113*v^3 + 36*v^4)) + u^3*(-3*Pi^2*(-81 + 294*v - 353*v^2 + 140*v^3) + 4*(649 - 1714*v + 2327*v^2 - 1601*v^3 + 396*v^4)) + u*(-9*Pi^2*(-4 + 27*v - 66*v^2 + 86*v^3 - 56*v^4 + 17*v^5) - 4*(-152 + 399*v - 537*v^2 + 370*v^3 - 149*v^4 + 50*v^5)))*H[0, u])/(216*u*v*(-1 + u + v)^2*(u + v)) + (MA2*(-132*(-1 + v)^3*v^2*(1 - v + v^2) + 4*u^8*(-32 + 3*Pi^2*(-1 + v) - 58*v + 33*v^2) + u^7*(-1 + v)*(Pi^2*(-66 + 67*v) + 16*(-32 - 58*v + 33*v^2)) + u^6*(-1024 + 366*v + 3728*v^2 - 3766*v^3 + 924*v^4 + Pi^2*(-156 + 467*v - 475*v^2 + 164*v^3)) + u^5*(-1 + v)*(-1280 + 762*v + 4632*v^2 - 4354*v^3 + 924*v^4 + Pi^2*(-204 + 610*v - 633*v^2 + 220*v^3)) - u*(-1 + v)^2*v*(3*Pi^2*(4 - 11*v + 18*v^2 - 13*v^3 + 8*v^4) - 2*(116 - 496*v + 775*v^2 - 593*v^3 + 161*v^4)) + u^4*(-1 + v)*(Pi^2*(156 - 642*v + 994*v^2 - 691*v^3 + 180*v^4) + 2*(512 - 509*v - 1861*v^2 + 3705*v^3 - 1858*v^4 + 264*v^5)) + u^2*(-1 + v)*(128 + 544*v - 3184*v^2 + 5802*v^3 - 5324*v^4 + 2282*v^5 - 322*v^6 + 3*Pi^2*(4 - 37*v + 102*v^2 - 147*v^3 + 116*v^4 - 52*v^5 + 8*v^6)) + u^3*(-1 + v)*(Pi^2*(-66 + 375*v - 786*v^2 + 825*v^3 - 435*v^4 + 93*v^5) + 2*(-256 - 73*v + 1862*v^2 - 3704*v^3 + 2954*v^4 - 849*v^5 + 66*v^6)))*H[0, v])/(72*(-1 + u)*u^2*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*(22*u^8 + 110*u^7*(-1 + v) + u^6*(220 - 504*v + 242*v^2) + u^5*(-201 + 916*v - 1004*v^2 + 308*v^3) - (-1 + v)^2*(20 - 40*v + 57*v^2 - 37*v^3 + 20*v^4) + u^4*(33 - 729*v + 1565*v^2 - 1116*v^3 + 242*v^4) + u^3*(137 - 6*v - 878*v^2 + 1351*v^3 - 714*v^4 + 110*v^5) + u*(80 - 278*v + 465*v^2 - 355*v^3 + 67*v^4 + 49*v^5 - 28*v^6) + u^2*(-139 + 411*v - 275*v^2 - 360*v^3 + 551*v^4 - 236*v^5 + 22*v^6))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)^3) + (MA2*Pi^2*(14*u^4 + 4*u^3*(-7 + 8*v) + u^2*(45 - 96*v + 48*v^2) + u*(-31 + 96*v - 96*v^2 + 32*v^3) + 4*(5 - 8*v + 12*v^2 - 8*v^3 + 4*v^4))*H[1, u])/(36*u*v*(-1 + u + v)) - (MA2*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[0, v]*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MA2*(198*u^7 + u^6*(-749 - 12*Pi^2 + 594*v) - 198*(-1 + v)^2*(1 - v + v^2) + u^2*(-1359 + 9*Pi^2*(-1 + v)^3 + 3649*v - 3924*v^2 + 2096*v^3 - 407*v^4) + u*(749 - 2182*v + 2706*v^2 - 1642*v^3 + 407*v^4) + u^5*(1359 - 2182*v + 792*v^2 - 3*Pi^2*(-9 + 5*v)) + u^4*(-1414 + 3649*v - 2706*v^2 + 594*v^3 - 3*Pi^2*(11 - 17*v + 6*v^2)) + u^3*(-9*Pi^2*(-3 + v)*(-1 + v)^2 + 2*(707 - 1890*v + 1962*v^2 - 821*v^3 + 99*v^4)))*H[1, v])/(108*(-1 + u)*u^2*v*(-1 + u + v)) - (MA2*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + u^4*(238 - 588*v + 264*v^2) + 2*u^3*(-73 + 331*v - 357*v^2 + 99*v^3) + u*(-17 + 27*v - 99*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(19 - 94*v + 193*v^2 - 136*v^3 + 22*v^4))*H[0, u]*H[1, v])/(36*u*v*(-1 + u + v)) - (MA2*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[1, u]*H[1, v])/(36*u^3*v*(-1 + u + v)) + (MA2*(198*u^7 + u^6*(-749 + 594*v) - 198*(-1 + v)^2*(1 - v + v^2) + u^5*(1359 + 9*Pi^2*(-1 + v) - 2182*v + 792*v^2) - u^2*(1359 + (-3649 + 18*Pi^2)*v - 18*(-218 + Pi^2)*v^2 + (-2096 + 6*Pi^2)*v^3 + (407 + 6*Pi^2)*v^4) + u^4*(-1414 + 3649*v - 2706*v^2 + 594*v^3 + 9*Pi^2*(2 - 3*v + v^2)) + u*(749 - 2182*v + 2706*v^2 - 1642*v^3 + 407*v^4 + 6*Pi^2*(1 + v^4)) + u^3*(3*Pi^2*(-1 + v)^2*(-5 + 2*v) + 2*(707 - 1890*v + 1962*v^2 - 821*v^3 + 99*v^4)))*H[1 - v, u])/(108*(-1 + u)*u^2*v*(-1 + u + v)) + (MA2*(22*u^8 + 66*u^7*(-1 + v) + 22*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(33 - 98*v + 44*v^2) + u^5*(-41 + 194*v - 238*v^2 + 66*v^3) + u^3*(-41 + 64*v - 28*v^2 + 33*v^3 - 28*v^4) + u^2*(66 - 194*v + 155*v^2 - 33*v^3 - 20*v^4) - 2*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) + u^4*(18 - 64*v + 155*v^2 - 136*v^3 + 22*v^4))*H[0, v]*H[1 - v, u])/(12*u^3*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[1, v]*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (MA2*Pi^2*(16 + 16*u^4 - 23*v + 36*v^2 - 23*v^3 + 16*v^4 + u^3*(-23 + 24*v) + u^2*(36 - 69*v + 36*v^2) + u*(-23 + 72*v - 69*v^2 + 24*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(340 - 756*v + 363*v^2) + u^5*(-683 + 2822*v - 3012*v^2 + 924*v^3) - 4*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(259 - 2486*v + 4828*v^2 - 3348*v^3 + 726*v^4) + u^3*(211 + 549*v - 3168*v^2 + 4208*v^3 - 2142*v^4 + 330*v^5) + u*(160 - 523*v + 813*v^2 - 483*v^3 - 101*v^4 + 218*v^5 - 84*v^6) + u^2*(-257 + 660*v + 15*v^2 - 1614*v^3 + 1780*v^4 - 708*v^5 + 66*v^6))*H[0, v]*H[v, u])/(36*u*v*(-1 + u + v)^3) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[0, 0, u])/(36*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(310 - 756*v + 363*v^2) + u^5*(-443 + 2582*v - 3012*v^2 + 924*v^3) - (-1 + v)^2*(100 - 200*v + 279*v^2 - 179*v^3 + 100*v^4) + u^4*(-221 - 1535*v + 4357*v^2 - 3348*v^3 + 726*v^4) + u^3*(811 - 1224*v - 1422*v^2 + 3635*v^3 - 2142*v^4 + 330*v^5) + u*(400 - 1474*v + 2559*v^2 - 2193*v^3 + 805*v^4 - 13*v^5 - 84*v^6) + u^2*(-737 + 2433*v - 2595*v^2 + 96*v^3 + 1327*v^4 - 708*v^5 + 66*v^6))*H[0, 0, v])/(36*u*v*(-1 + u + v)^3) + (MA2*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1 - v, u]*H[0, 0, v])/(12*u*v) + (MA2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 - 46*v + 63*v^2 - 37*v^3 + 20*v^4 + u^3*(-40 + 46*v) + 3*u^2*(20 - 43*v + 21*v^2) + u*(-40 + 129*v - 114*v^2 + 37*v^3))*H[0, 1, v])/(36*u*v*(-1 + u + v)) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MA2*(6*u^4 + u^3*(-21 + 16*v) + 6*u^2*(5 - 8*v + 4*v^2) + u*(-21 + 48*v - 48*v^2 + 16*v^3) + 2*(3 - 8*v + 12*v^2 - 8*v^3 + 4*v^4))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(2 + 2*u^4 - 11*v + 15*v^2 - 10*v^3 + u^3*(-13 + 11*v) + 3*u^2*(6 - 12*v + 5*v^2) + u*(-13 + 36*v - 36*v^2 + 10*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + u^4*(238 - 588*v + 264*v^2) + 2*u^3*(-73 + 331*v - 357*v^2 + 99*v^3) + u*(-17 + 27*v - 99*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(19 - 94*v + 193*v^2 - 136*v^3 + 22*v^4))*H[0, 1 - v, u])/(36*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(10*u^4 + u^3*(-29 + 27*v) + 16*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-32 + 87*v - 87*v^2 + 29*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(350 - 756*v + 363*v^2) + u^5*(-877 + 2908*v - 3012*v^2 + 924*v^3) - (-1 + v)^2*(20 - 34*v + 45*v^2 - 31*v^3 + 20*v^4) + u^4*(755 - 3109*v + 5003*v^2 - 3348*v^3 + 726*v^4) + u^3*(-565 + 2172*v - 4212*v^2 + 4417*v^3 - 2142*v^4 + 330*v^5) + u*(-34 + 100*v - 231*v^2 + 381*v^3 - 427*v^4 + 295*v^5 - 84*v^6) + u^2*(239 - 963*v + 1905*v^2 - 2478*v^3 + 1937*v^4 - 708*v^5 + 66*v^6))*H[1, 0, v])/(36*u*v*(-1 + u + v)^3) + (MA2*(3*u^3*(-1 + v) + 6*u^2*(-1 + v)^2 + 5*u*(-1 + v)^3 + 4*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(2 + 5*u - 6*u^2 + 5*u^3 + 2*u^4)*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(12*u^4 + 21*u^3*(-1 + v) + 33*u^2*(-1 + v)^2 + 22*u*(-1 + v)^3 + 2*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (MA2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[1, 1, v])/(36*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MA2*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[1, 1 - v, u])/(36*u^3*v*(-1 + u + v)) + (MA2*(2 + 5*u - 6*u^2 + 5*u^3 + 2*u^4)*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + u^4*(238 - 588*v + 264*v^2) + 2*u^3*(-73 + 331*v - 357*v^2 + 99*v^3) + u*(-17 + 27*v - 99*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(19 - 94*v + 193*v^2 - 136*v^3 + 22*v^4))*H[1 - v, 0, u])/(36*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MA2*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[1 - v, 1 - v, u])/(36*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[0, v]*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) - (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(340 - 756*v + 363*v^2) + u^5*(-683 + 2822*v - 3012*v^2 + 924*v^3) - 4*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(259 - 2486*v + 4828*v^2 - 3348*v^3 + 726*v^4) + u^3*(211 + 549*v - 3168*v^2 + 4208*v^3 - 2142*v^4 + 330*v^5) + u*(160 - 523*v + 813*v^2 - 483*v^3 - 101*v^4 + 218*v^5 - 84*v^6) + u^2*(-257 + 660*v + 15*v^2 - 1614*v^3 + 1780*v^4 - 708*v^5 + 66*v^6))*H[v, 0, u])/(36*u*v*(-1 + u + v)^3) + (MA2*(8 + 2*u^4 - 16*v + 21*v^2 - 13*v^3 + 2*v^4 + u^3*(-13 + 8*v) + 3*u^2*(7 - 13*v + 4*v^2) + u*(-16 + 42*v - 39*v^2 + 8*v^3))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[0, v]*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) + (MA2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) + I*((MA2*Pi*(4*u^8*(152 + 9*Pi^2 - 99*v) + u^7*(2432 + 153*Pi^2 - 1584*v)*(-1 + v) + 396*(-1 + v)^3*v*(1 - v + v^2) - 2*u*(-1 + v)*(-198 + (1771 + 24*Pi^2)*v - (3830 + 57*Pi^2)*v^2 + (4386 + 81*Pi^2)*v^3 - 2*(1249 + 27*Pi^2)*v^4 + (637 + 18*Pi^2)*v^5) + 2*u^6*(2210 - 6617*v + 5417*v^2 - 1386*v^3 + 18*Pi^2*(9 - 20*v + 9*v^2)) + u^5*(-1 + v)*(4748 - 17134*v + 12902*v^2 - 2772*v^3 + 15*Pi^2*(28 - 71*v + 28*v^2)) + u^3*(-1 + v)*(3320 - 17794*v + 28238*v^2 - 19726*v^3 + 5774*v^4 - 396*v^5 + 3*Pi^2*(61 - 275*v + 472*v^2 - 271*v^3 + 53*v^4)) + u^4*(4198 - 24490*v + 45176*v^2 - 36736*v^3 + 13144*v^4 - 1584*v^5 + 3*Pi^2*(116 - 543*v + 876*v^2 - 541*v^3 + 112*v^4)) + u^2*(3*Pi^2*(16 - 115*v + 312*v^2 - 434*v^3 + 302*v^4 - 101*v^5 + 12*v^6) + 2*(835 - 6217*v + 15288*v^2 - 19237*v^3 + 13062*v^4 - 4636*v^5 + 637*v^6))))/(216*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + u^4*(238 - 588*v + 264*v^2) + 2*u^3*(-73 + 331*v - 357*v^2 + 99*v^3) + u*(-17 + 27*v - 99*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(19 - 94*v + 193*v^2 - 136*v^3 + 22*v^4))*H[0, u])/(36*u*v*(-1 + u + v)) - (MA2*Pi*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(350 - 756*v + 363*v^2) + u^5*(-763 + 2902*v - 3012*v^2 + 924*v^3) - (-1 + v)^2*(20 - 46*v + 63*v^2 - 37*v^3 + 20*v^4) + u^4*(419 - 2797*v + 4991*v^2 - 3348*v^3 + 726*v^4) + u^3*(11 + 1122*v - 3750*v^2 + 4417*v^3 - 2142*v^4 + 330*v^5) + u*(80 - 224*v + 279*v^2 + 51*v^3 - 403*v^4 + 301*v^5 - 84*v^6) + u^2*(-97 + 93*v + 855*v^2 - 2196*v^3 + 1949*v^4 - 708*v^5 + 66*v^6))*H[0, v])/(36*u*v*(-1 + u + v)^3) - (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MA2*Pi*(6 + 4*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-5 + 8*v) + 3*u^2*(3 - 8*v + 4*v^2) + u*(-6 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + u^4*(238 - 588*v + 264*v^2) + 2*u^3*(-73 + 331*v - 357*v^2 + 99*v^3) + u*(-17 + 27*v - 99*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(19 - 94*v + 193*v^2 - 136*v^3 + 22*v^4))*H[1, v])/(36*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + u^4*(238 - 588*v + 264*v^2) + 2*u^3*(-73 + 331*v - 357*v^2 + 99*v^3) + u*(-17 + 27*v - 99*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(19 - 94*v + 193*v^2 - 136*v^3 + 22*v^4))*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (MA2*Pi*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*Pi*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(340 - 756*v + 363*v^2) + u^5*(-683 + 2822*v - 3012*v^2 + 924*v^3) - 4*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(259 - 2486*v + 4828*v^2 - 3348*v^3 + 726*v^4) + u^3*(211 + 549*v - 3168*v^2 + 4208*v^3 - 2142*v^4 + 330*v^5) + u*(160 - 523*v + 813*v^2 - 483*v^3 - 101*v^4 + 218*v^5 - 84*v^6) + u^2*(-257 + 660*v + 15*v^2 - 1614*v^3 + 1780*v^4 - 708*v^5 + 66*v^6))*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MA2*Pi*(-8*u^4 + u^3*(1 - 8*v) - 3*v + 3*u^2*(1 - 4*v)*v + v^3 - 8*v^4 + u*(-3 + 3*v^2 - 8*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1, v]*H[v, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(4 - 4*u^4 - 11*v + 15*v^2 - 10*v^3 + 2*v^4 + u^3*(-7 + 3*v) + 6*u^2*(2 - 3*v + v^2) + u*(-11 + 21*v - 21*v^2 + 5*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, 1, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*Pi*(10*u^4 + u^3*(-29 + 27*v) + 16*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-32 + 87*v - 87*v^2 + 29*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(4 - 2*u^4 - 11*v + 15*v^2 - 10*v^3 + 2*v^4 + u^3*(-5 + 3*v) + 3*u^2*(3 - 6*v + 2*v^2) + u*(-8 + 21*v - 21*v^2 + 5*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MA2*Pi*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v))) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(3*u*v*(-1 + u + v)) - (MA2*(28 + 16*u^4 - 56*v + 81*v^2 - 53*v^3 + 22*v^4 + u^3*(-50 + 43*v) + 3*u^2*(26 - 49*v + 22*v^2) + u*(-56 + 153*v - 150*v^2 + 45*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, 0, 1, v])/(12*u*v) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(4 + 2*u^4 + 5*u^3*(-2 + v) - 5*v + 6*v^2 - 3*v^3 + 3*u^2*(5 - 7*v + 2*v^2) + u*(-11 + 21*v - 18*v^2 + 3*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(3*u*v*(-1 + u + v)) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(10*u^4 + u^3*(-29 + 27*v) + 16*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-32 + 87*v - 87*v^2 + 29*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, 0, 0, v])/(12*u*v) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, 0, 1, v])/(12*u*v) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*(10*u^4 + 17*u^3*(-1 + v) + 24*u^2*(-1 + v)^2 + 15*u*(-1 + v)^3 + 6*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(3*u*v*(-1 + u + v)) + (MA2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) + (MA2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1 - v, v, 0, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + ((MA2*(64 + 64*u^4 + 128*u^3*(-1 + v) - 128*v + 179*v^2 - 115*v^3 + 64*v^4 + u*(-1 + v)^2*(-128 + 115*v) + u^2*(192 - 371*v + 179*v^2) + 22*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)))/(36*u*v*(-1 + u + v)) + (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[0, u])/(36*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[0, v])/(12*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[1, v])/(36*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2))*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) + I*(-1/36*(MA2*Pi*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2)))/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(3*u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v))) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(3*u*v*(-1 + u + v)))*Log[muSqOMA2] + (((-1/6*I)*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-40 + 37*v) + 3*u^2*(20 - 39*v + 19*v^2)))/(24*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (MA2*(-(Pi^2*(528*u^8 + 2640*u^7*(-1 + v) + 2*u^6*(2675 - 6048*v + 2904*v^2) + u^5*(-5446 + 22252*v - 24096*v^2 + 7392*v^3) - (-1 + v)^2*(410 - 856*v + 1245*v^2 - 799*v^3 + 410*v^4) + u^4*(2360 - 19315*v + 38081*v^2 - 26784*v^3 + 5808*v^4) + u^3*(860 + 4545*v - 24012*v^2 + 33079*v^3 - 17136*v^4 + 2640*v^5) + u*(1298 - 4901*v + 8412*v^2 - 6216*v^3 + 626*v^4 + 1453*v^5 - 672*v^6) + u^2*(-1768 + 5199*v - 1368*v^2 - 11136*v^3 + 13763*v^4 - 5664*v^5 + 528*v^6))) + 2*(-1 + u + v)^2*(2294 + 324*zeta3 - 21*v^3*(203 + 36*zeta3) + 4*v^4*(623 + 135*zeta3) - 4*v*(1147 + 162*zeta3) + u^4*(2294 + 540*zeta3) + v^2*(6557 + 1080*zeta3) + u^3*(-4588 - 756*zeta3 + v*(4588 + 936*zeta3)) + u*(-4588 - 648*zeta3 - 4*v^2*(3229 + 567*zeta3) + v^3*(4263 + 936*zeta3) + v*(13241 + 2160*zeta3)) + u^2*(6882 + 1080*zeta3 + v^2*(6557 + 1404*zeta3) - v*(13241 + 2268*zeta3)))))/(432*u*v*(-1 + u + v)^3)) + Nc^2*((MA2*(-57*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(20*u^8 + 100*u^7*(-1 + v) + u^6*(49 - 495*v + 220*v^2) + 4*u^5*(112 + 94*v - 265*v^2 + 70*v^3) - (-1 + v)^2*(206 - 412*v + 615*v^2 - 409*v^3 + 206*v^4) + u^4*(-1295 + 1717*v + 622*v^2 - 1260*v^3 + 220*v^4) + 2*u^3*(931 - 2523*v + 1913*v^2 + 65*v^3 - 435*v^4 + 50*v^5) + u*(824 - 3215*v + 5928*v^2 - 5739*v^3 + 2846*v^4 - 594*v^5 - 50*v^6) + u^2*(-1582 + 5739*v - 8117*v^2 + 4582*v^3 - 553*v^4 - 325*v^5 + 20*v^6)))*H[0, u]*H[0, v])/(24*u*v*(-1 + u + v)^3) + (MA2*(60*u^8 + 180*u^7*(-1 + v) - u^6*(67 + 33*Pi^2 + 645*v - 240*v^2) + 60*(-1 + v)^2*(1 - v + v^2) + u^5*(302 - 66*Pi^2*(-1 + v) + 262*v - 870*v^2 + 180*v^3) + u^3*(302 - 66*Pi^2*(-1 + v)^3 - 1341*v + 1632*v^2 - 437*v^3 - 150*v^4) - 3*u^4*(214 + 33*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) - u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 33*Pi^2*(1 - v + v^2)^2))*H[0, v]*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MA2*(-81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-206 + 60*u^6 + 180*u^5*(-1 + v) + 412*v - 615*v^2 + 409*v^3 - 206*v^4 + u^4*(139 - 645*v + 240*v^2) + 2*u^3*(11 + 334*v - 435*v^2 + 90*v^3) + u^2*(-321 + 435*v + 411*v^2 - 555*v^3 + 60*v^4) - 2*u*(-140 + 459*v - 408*v^2 + 14*v^3 + 75*v^4)))*H[0, u]*H[1, v])/(72*u*v*(-1 + u + v)) + (MA2*(60*u^8 + 180*u^7*(-1 + v) - u^6*(67 + 57*Pi^2 + 645*v - 240*v^2) + 60*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(151 - 57*Pi^2*(-1 + v) + 131*v - 435*v^2 + 90*v^3) + u^3*(302 - 114*Pi^2*(-1 + v)^3 - 1341*v + 1632*v^2 - 437*v^3 - 150*v^4) - 3*u^4*(214 + 57*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) - u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 57*Pi^2*(1 - v + v^2)^2))*H[1, u]*H[1, v])/(36*u^3*v*(-1 + u + v)) + (MA2*(-40*u^8 - 120*u^7*(-1 + v) + u^6*(182 + 25*Pi^2 + 430*v - 160*v^2) - 40*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(-238 + 25*Pi^2*(-1 + v) + 52*v + 290*v^2 - 60*v^3) + u^4*(840 + 75*Pi^2*(-1 + v)^2 - 1724*v + 546*v^2 + 370*v^3 - 40*v^4) + 10*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + 2*u^3*(-238 + 25*Pi^2*(-1 + v)^3 + 862*v - 954*v^2 + 282*v^3 + 50*v^4) + u^2*(25*Pi^2*(1 - v + v^2)^2 + 2*(91 - 52*v + 273*v^2 - 282*v^3 + 206*v^4)))*H[0, v]*H[1 - v, u])/(24*u^3*v*(-1 + u + v)) + (MA2*(33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[1, v]*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (MA2*Pi^2*(88 + 88*u^4 - 140*v + 225*v^2 - 140*v^3 + 88*v^4 + 4*u^3*(-35 + 33*v) + 3*u^2*(75 - 140*v + 66*v^2) + 2*u*(-70 + 225*v - 210*v^2 + 66*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MA2*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-353 + 1485*v - 660*v^2) - 2*u^5*(260 + 973*v - 1590*v^2 + 420*v^3) + u^4*(2237 - 1876*v - 3487*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(103 - 206*v + 306*v^2 - 203*v^3 + 103*v^4) - u^3*(3526 - 8991*v + 5364*v^2 + 2405*v^3 - 2610*v^4 + 300*v^5) + u^2*(3098 - 11064*v + 15141*v^2 - 7632*v^3 + 44*v^4 + 975*v^5 - 60*v^6) + u*(-1648 + 6358*v - 11622*v^2 + 11055*v^3 - 5260*v^4 + 967*v^5 + 150*v^6) + 81*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, v]*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + (MA2*(81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[0, 0, u])/(72*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(6*u*v*(-1 + u + v)) + (MA2*(261*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 2*(60*u^8 + 300*u^7*(-1 + v) + 5*u^6*(-53 - 297*v + 132*v^2) + u^5*(2992 - 526*v - 3180*v^2 + 840*v^3) + u^4*(-7181 + 11755*v - 1448*v^2 - 3780*v^3 + 660*v^4) - (-1 + v)^2*(1030 - 2060*v + 3069*v^2 - 2039*v^3 + 1030*v^4) + u^3*(9706 - 27504*v + 23850*v^2 - 3748*v^3 - 2610*v^4 + 300*v^5) + u*(4120 - 16237*v + 30108*v^2 - 29505*v^3 + 15094*v^4 - 3430*v^5 - 150*v^6) + u^2*(-8042 + 29577*v - 42861*v^2 + 26082*v^3 - 4961*v^4 - 975*v^5 + 60*v^6)))*H[0, 0, v])/(72*u*v*(-1 + u + v)^3) - (MA2*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1 - v, u]*H[0, 0, v])/(12*u*v) - (MA2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + (MA2*(81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 - 418*v + 621*v^2 - 409*v^3 + 206*v^4 + u^3*(-412 + 418*v) + 3*u^2*(206 - 415*v + 207*v^2) + u*(-412 + 1245*v - 1230*v^2 + 409*v^3)))*H[0, 1, v])/(72*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(33*u^4 + 2*u^3*(-51 + 44*v) + 6*u^2*(23 - 44*v + 22*v^2) + 2*u*(-51 + 132*v - 132*v^2 + 44*v^3) + 11*(3 - 8*v + 12*v^2 - 8*v^3 + 4*v^4))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MA2*(11 + 11*u^4 - 56*v + 69*v^2 - 46*v^3 + u^3*(-58 + 56*v) + 3*u^2*(24 - 48*v + 23*v^2) + 2*u*(-29 + 72*v - 72*v^2 + 23*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MA2*(-81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-206 + 60*u^6 + 180*u^5*(-1 + v) + 412*v - 615*v^2 + 409*v^3 - 206*v^4 + u^4*(139 - 645*v + 240*v^2) + 2*u^3*(11 + 334*v - 435*v^2 + 90*v^3) + u^2*(-321 + 435*v + 411*v^2 - 555*v^3 + 60*v^4) - 2*u*(-140 + 459*v - 408*v^2 + 14*v^3 + 75*v^4)))*H[0, 1 - v, u])/(72*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(3*u*v*(-1 + u + v)) - (MA2*(55*u^4 + 2*u^3*(-73 + 72*v) + 88*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 4*u*(-44 + 123*v - 123*v^2 + 41*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (MA2*(81*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 2*(60*u^8 + 300*u^7*(-1 + v) + u^6*(559 - 1485*v + 660*v^2) + 4*u^5*(-142 + 694*v - 795*v^2 + 210*v^3) - (-1 + v)^2*(206 - 406*v + 603*v^2 - 403*v^3 + 206*v^4) + u^4*(137 - 2131*v + 5150*v^2 - 3780*v^3 + 660*v^4) + 2*u^3*(211 - 399*v - 897*v^2 + 2237*v^3 - 1305*v^4 + 150*v^5) + u*(560 - 2351*v + 4464*v^2 - 4299*v^3 + 1922*v^4 - 146*v^5 - 150*v^6) + u^2*(-724 + 2871*v - 3825*v^2 + 876*v^3 + 1601*v^4 - 975*v^5 + 60*v^6)))*H[1, 0, v])/(72*u*v*(-1 + u + v)^3) - (MA2*(12*u^3*(-1 + v) + 33*u^2*(-1 + v)^2 + 32*u*(-1 + v)^3 + 22*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(11 + 14*u - 6*u^2 + 14*u^3 + 11*u^4)*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(66*u^4 + 120*u^3*(-1 + v) + 195*u^2*(-1 + v)^2 + 130*u*(-1 + v)^3 + 11*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(3*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) + (MA2*(81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[1, 1, v])/(72*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(6*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(6*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (MA2*(60*u^8 + 180*u^7*(-1 + v) - u^6*(67 + 57*Pi^2 + 645*v - 240*v^2) + 60*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(151 - 57*Pi^2*(-1 + v) + 131*v - 435*v^2 + 90*v^3) + u^3*(302 - 114*Pi^2*(-1 + v)^3 - 1341*v + 1632*v^2 - 437*v^3 - 150*v^4) - 3*u^4*(214 + 57*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) - u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 57*Pi^2*(1 - v + v^2)^2))*H[1, 1 - v, u])/(36*u^3*v*(-1 + u + v)) - (MA2*(11 + 14*u - 6*u^2 + 14*u^3 + 11*u^4)*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(-81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-206 + 60*u^6 + 180*u^5*(-1 + v) + 412*v - 615*v^2 + 409*v^3 - 206*v^4 + u^4*(139 - 645*v + 240*v^2) + 2*u^3*(11 + 334*v - 435*v^2 + 90*v^3) + u^2*(-321 + 435*v + 411*v^2 - 555*v^3 + 60*v^4) - 2*u*(-140 + 459*v - 408*v^2 + 14*v^3 + 75*v^4)))*H[1 - v, 0, u])/(72*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) - (MA2*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (MA2*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (MA2*(33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[1 - v, 1 - v, u])/(72*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[0, v]*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(60*u^8 + 300*u^7*(-1 + v) + u^6*(353 - 1485*v + 660*v^2) + 2*u^5*(260 + 973*v - 1590*v^2 + 420*v^3) - 4*(-1 + v)^2*(103 - 206*v + 306*v^2 - 203*v^3 + 103*v^4) + u^4*(-2237 + 1876*v + 3487*v^2 - 3780*v^3 + 660*v^4) + u^3*(3526 - 8991*v + 5364*v^2 + 2405*v^3 - 2610*v^4 + 300*v^5) + u*(1648 - 6358*v + 11622*v^2 - 11055*v^3 + 5260*v^4 - 967*v^5 - 150*v^6) + u^2*(-3098 + 11064*v - 15141*v^2 + 7632*v^3 - 44*v^4 - 975*v^5 + 60*v^6) - 81*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, 0, u])/(36*u*v*(-1 + u + v)^3) - (MA2*(44 + 11*u^4 - 88*v + 102*v^2 - 58*v^3 + 11*v^4 + u^3*(-58 + 44*v) + 6*u^2*(17 - 29*v + 11*v^2) + 2*u*(-44 + 102*v - 87*v^2 + 22*v^3))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[0, v]*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(3*u*v*(-1 + u + v)) - (MA2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(6*u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*(154 + 88*u^4 - 308*v + 432*v^2 - 278*v^3 + 121*v^4 + 8*u^3*(-31 + 29*v) + u^2*(402 - 768*v + 363*v^2) + u*(-308 + 828*v - 798*v^2 + 252*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) + (45*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (37*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, 0, 1, v])/(12*u*v) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(6*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (MA2*(22 + 11*u^4 - 32*v + 33*v^2 - 12*v^3 + u^3*(-46 + 32*v) + 3*u^2*(23 - 34*v + 11*v^2) + 2*u*(-28 + 51*v - 36*v^2 + 6*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(6*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(55*u^4 + 2*u^3*(-73 + 72*v) + 88*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 4*u*(-44 + 123*v - 123*v^2 + 41*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, 0, 0, v])/(12*u*v) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, 0, 1, v])/(12*u*v) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(55*u^4 + 98*u^3*(-1 + v) + 132*u^2*(-1 + v)^2 + 78*u*(-1 + v)^3 + 33*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (13*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(6*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(6*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (MA2*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1 - v, v, 0, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) + (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) + (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, u])/(2*u*v*(-1 + u + v)) - (75*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, 0, u])/(u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, 0, u])/(u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 1, v])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1, v])/(2*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, 0, u])/(u*v*(-1 + u + v)) + ((MA2*(57*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2))))/(48*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(12*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) + (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(4*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(2*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(12*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(4*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(2*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (15*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(4*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(4*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(2*u*v*(-1 + u + v)) + I*((11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(4*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(4*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(4*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(2*u*v*(-1 + u + v))) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(4*u*v*(-1 + u + v)) - (33*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(4*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(4*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(4*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(4*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(4*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(2*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(4*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(4*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(2*u*v*(-1 + u + v)))*Log[muSqOMA2]^2 - (MA2*H[1, u]*(Pi^2*(77*u^4 + 22*u^3*(-7 + 8*v) + 3*u^2*(87 - 176*v + 88*v^2) + 8*u*(-23 + 66*v - 66*v^2 + 22*v^3) + 22*(5 - 8*v + 12*v^2 - 8*v^3 + 4*v^4)) + 144*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*zeta3))/(36*u*v*(-1 + u + v)) - (MA2*H[1, v]*(180*u^7 - 180*(-1 + v)^2*(1 - v + v^2) + u^6*(-1034 - 66*Pi^2 + 540*v + 54*zeta3) + u^4*(-4297 + 540*v^3 - 3*Pi^2*(65 - 98*v + 33*v^2) + v*(8032 - 432*zeta3) + 270*zeta3 + 6*v^2*(-697 + 27*zeta3)) - 2*u*(-517 + v^3*(1376 - 54*zeta3) + v*(1511 - 54*zeta3) + 27*zeta3 + 3*v^2*(-697 + 27*zeta3) + v^4*(-472 + 27*zeta3)) + u^3*(4297 + 180*v^4 - 9*Pi^2*(-1 + v)^2*(-15 + 4*v) + v^2*(8712 - 486*zeta3) - 270*zeta3 + 4*v^3*(-688 + 27*zeta3) + 24*v*(-428 + 27*zeta3)) + u^5*(2883 + Pi^2*(162 - 96*v) + 720*v^2 - 162*zeta3 + 2*v*(-1511 + 54*zeta3)) + u^2*(36*Pi^2*(-1 + v)^3 + v*(8032 - 432*zeta3) - 8*v^3*(-553 + 27*zeta3) + 18*v^2*(-484 + 27*zeta3) + 3*(-961 + 54*zeta3) + v^4*(-944 + 54*zeta3))))/(108*(-1 + u)*u^2*v*(-1 + u + v)) - (MA2*H[1 - v, u]*(180*u^7 - 180*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(-517 + 270*v - 189*zeta3) + u^5*(2883 + 36*Pi^2*(-1 + v) - 3022*v + 720*v^2 + 1134*zeta3 - 756*v*zeta3) + u^3*(4297 + 180*v^4 + 3*Pi^2*(-1 + v)^2*(-5 + 2*v) + 1890*zeta3 - 24*v*(428 + 189*zeta3) + 18*v^2*(484 + 189*zeta3) - 4*v^3*(688 + 189*zeta3)) + u^4*(-4297 + 540*v^3 + 9*Pi^2*(5 - 6*v + v^2) - 1890*zeta3 + 16*v*(502 + 189*zeta3) - 6*v^2*(697 + 189*zeta3)) - u^2*(3*Pi^2*(9 + 6*v - 6*v^2 + 2*v^3 + 11*v^4) - 56*v^3*(79 + 27*zeta3) + 18*v^2*(484 + 189*zeta3) - 16*v*(502 + 189*zeta3) + v^4*(944 + 378*zeta3) + 3*(961 + 378*zeta3)) + u*(1034 + 33*Pi^2*(1 + v^4) + 378*zeta3 + 2*v^4*(472 + 189*zeta3) - 4*v^3*(688 + 189*zeta3) + 6*v^2*(697 + 189*zeta3) - 2*v*(1511 + 378*zeta3))))/(108*(-1 + u)*u^2*v*(-1 + u + v)) + Log[muSqOMA2]*(-1/72*(MA2*(9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[0, u])/(u*v*(-1 + u + v)) + (MA2*(33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[0, v])/(24*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(2*u*v*(-1 + u + v)) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) + (MA2*(9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[1, v])/(72*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(6*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (MA2*(9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2)))*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) - (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(6*u*v*(-1 + u + v)) + (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (23*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(6*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(6*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (9*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + I*((MA2*Pi*(45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(206 + 206*u^4 + 412*u^3*(-1 + v) - 412*v + 615*v^2 - 409*v^3 + 206*v^4 + u*(-1 + v)^2*(-412 + 409*v) + 3*u^2*(206 - 411*v + 205*v^2))))/(72*u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(2*u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v))) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) - (45*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(-122 + 244*v - 377*v^2 + 255*v^3 - 122*v^4 + 121*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 54*zeta3 - 108*v*zeta3 + 162*v^2*zeta3 - 108*v^3*zeta3 + 54*v^4*zeta3 + 2*u^4*(-61 + 27*zeta3) + 4*u^3*(-1 + v)*(-61 + 27*zeta3) + u*(-1 + v)^2*(244 - 108*zeta3 + 3*v*(-85 + 36*zeta3)) + u^2*(-1 + v)*(366 - 162*zeta3 + v*(-377 + 162*zeta3))))/(36*u*v*(-1 + u + v))) + (MA2*H[0, u]*(-360*u^7 + 2*u^6*(226 + 99*Pi^2 - 720*v + 54*zeta3) + 2*(-1 + v)*v*(-386 + 99*Pi^2*(1 - v + v^2)^2 + v*(772 - 108*zeta3) + v^3*(805 - 108*zeta3) + 54*zeta3 + 3*v^2*(-397 + 54*zeta3) + v^4*(-386 + 54*zeta3)) + u^5*(-2520*v^2 + Pi^2*(-702 + 888*v) - 54*(17 + 6*zeta3) + 4*v*(569 + 108*zeta3)) + 2*u*(-442 + 9*Pi^2*(-11 + 72*v - 177*v^2 + 232*v^3 - 151*v^4 + 46*v^5) + v^4*(3461 - 702*zeta3) - 54*zeta3 + 12*v*(14 + 27*zeta3) - 27*v^2*(-79 + 30*zeta3) + 2*v^5*(-547 + 108*zeta3) + 4*v^3*(-1153 + 270*zeta3)) + u^4*(1816 - 2520*v^3 + 3*Pi^2*(405 - 1028*v + 625*v^2) + 540*zeta3 + 4*v^2*(859 + 216*zeta3) - 2*v*(1273 + 702*zeta3)) + u^3*(3*Pi^2*(-405 + 1536*v - 1919*v^2 + 770*v^3) + 2*(-1559 - 720*v^4 + v^2*(314 - 1350*zeta3) - 270*zeta3 + 4*v*(299 + 270*zeta3) + v^3*(604 + 540*zeta3))) + u^2*(9*Pi^2*(78 - 379*v + 731*v^2 - 611*v^3 + 195*v^4) - 2*(180*v^5 + v^2*(2328 - 1620*zeta3) + v^4*(910 - 432*zeta3) - 6*(221 + 27*zeta3) + 3*v*(463 + 270*zeta3) + 2*v^3*(-1699 + 675*zeta3)))))/(216*u*v*(-1 + u + v)^2*(u + v)) - (MA2*(3399*Pi^4*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 20*Pi^2*(480*u^8 + 2400*u^7*(-1 + v) + 5*u^6*(401 - 2376*v + 1056*v^2) + 4*u^5*(1661 + 3082*v - 6360*v^2 + 1680*v^3) - (-1 + v)^2*(4115 - 8266*v + 12360*v^2 - 8209*v^3 + 4115*v^4) + u^4*(-22270 + 26021*v + 21521*v^2 - 30240*v^3 + 5280*v^4) + u^3*(33266 - 90675*v + 64512*v^2 + 11365*v^3 - 20880*v^4 + 2400*v^5) + u*(15668 - 62021*v + 115152*v^2 - 111726*v^3 + 55070*v^4 - 10943*v^5 - 1200*v^6) + u^2*(-29158 + 107331*v - 152253*v^2 + 83766*v^3 - 6661*v^4 - 7800*v^5 + 480*v^6)) + 80*(-1 + u + v)^2*(2734 + 243*zeta3 + v^2*(8054 + 729*zeta3 - 1080*zeta3) + u^2*(8202 + 729*zeta3 - 2*v*(8083 + 648*zeta3 - 729*zeta3) + v^2*(8054 + 729*zeta3 - 432*zeta3) - 1080*zeta3) - 2*v*(2734 + 243*zeta3 - 540*zeta3) - 540*zeta3 + u^4*(2734 + 243*zeta3 + 54*zeta3) + v^4*(2824 + 243*zeta3 + 54*zeta3) + v^3*(-5320 - 486*zeta3 + 540*zeta3) + u^3*(-5468 - 486*zeta3 + v*(5468 + 486*zeta3 - 288*zeta3) + 540*zeta3) + 2*u*(-2734 - 243*zeta3 + v*(8083 + 648*zeta3 - 999*zeta3) + v^3*(2660 + 243*zeta3 - 144*zeta3) + 540*zeta3 + v^2*(-8009 - 648*zeta3 + 729*zeta3)))))/(8640*u*v*(-1 + u + v)^3) - (MA2*H[0, v]*(-120*(-1 + v)^3*v^2*(1 - v + v^2) + 2*u^8*(122 + 33*Pi^2*(-1 + v) + 60*v^2 - 54*zeta3 + v*(-458 + 54*zeta3)) + 2*u^5*(-1 + v)*(1220 + 420*v^4 + Pi^2*(-480 + 1628*v - 1788*v^2 + 605*v^3) - 540*zeta3 - 162*v^2*(-81 + 11*zeta3) + v^3*(-5831 + 540*zeta3) + 3*v*(-2701 + 594*zeta3)) + 4*u^7*(-1 + v)*(Pi^2*(-84 + 91*v) + 4*(61 + 30*v^2 - 27*zeta3 + v*(-229 + 27*zeta3))) - u*(-1 + v)^2*v*(3*Pi^2*(22 - 56*v + 99*v^2 - 76*v^3 + 44*v^4) + 2*(-458 + 54*zeta3 - 4*v*(-289 + 27*zeta3) - 3*v^3*(-451 + 36*zeta3) + v^4*(-572 + 54*zeta3) + v^2*(-1871 + 162*zeta3))) + u^4*(-1 + v)*(Pi^2*(750 - 3342*v + 5638*v^2 - 3967*v^3 + 999*v^4) + 2*(-976 + 240*v^5 + v*(8347 - 1890*zeta3) + v^3*(16151 - 1890*zeta3) + 432*zeta3 + 45*v^2*(-419 + 66*zeta3) + v^4*(-4909 + 432*zeta3))) + u^2*(-1 + v)*(3*Pi^2*(22 - 190*v + 543*v^2 - 831*v^3 + 671*v^4 - 292*v^5 + 44*v^6) + 2*(-122 + v^3*(11653 - 1350*zeta3) + v*(2198 - 378*zeta3) + 54*zeta3 - 54*v^5*(-73 + 7*zeta3) + v^6*(-572 + 54*zeta3) + v^4*(-9407 + 972*zeta3) + v^2*(-7300 + 972*zeta3))) + u^6*(Pi^2*(-750 + 2438*v - 2581*v^2 + 893*v^3) + 2*(976 + 420*v^4 + v^2*(9498 - 1350*zeta3) - 432*zeta3 + v^3*(-4641 + 432*zeta3) + v*(-5977 + 1350*zeta3))) + u^3*(-1 + v)*(3*Pi^2*(-112 + 638*v - 1450*v^2 + 1595*v^3 - 829*v^4 + 172*v^5) + 2*(-1 + v)*(60*v^5 + v*(5001 - 918*zeta3) + v^3*(8535 - 918*zeta3) + 8*(-61 + 27*zeta3) + v^4*(-2377 + 216*zeta3) + v^2*(-10735 + 1512*zeta3)))))/(72*(-1 + u)*u^2*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + I*((MA2*Pi*(45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 2*(-206 + 60*u^6 + 180*u^5*(-1 + v) + 412*v - 615*v^2 + 409*v^3 - 206*v^4 + u^4*(139 - 645*v + 240*v^2) + 2*u^3*(11 + 334*v - 435*v^2 + 90*v^3) + u^2*(-321 + 435*v + 411*v^2 - 555*v^3 + 60*v^4) - 2*u*(-140 + 459*v - 408*v^2 + 14*v^3 + 75*v^4)))*H[0, u])/(72*u*v*(-1 + u + v)) + ((-45*MA2*Pi^3*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*MA2*Pi*(60*u^8 + 300*u^7*(-1 + v) + u^6*(559 - 1485*v + 660*v^2) + u^5*(-304 + 2770*v - 3180*v^2 + 840*v^3) - (-1 + v)^2*(206 - 418*v + 621*v^2 - 409*v^3 + 206*v^4) + u^4*(-589 - 1411*v + 5138*v^2 - 3780*v^3 + 660*v^4) + 2*u^3*(733 - 1419*v - 399*v^2 + 2237*v^3 - 1305*v^4 + 150*v^5) + u*(824 - 3083*v + 5508*v^2 - 4941*v^3 + 1982*v^4 - 140*v^5 - 150*v^6) + u^2*(-1450 + 4917*v - 5931*v^2 + 1470*v^3 + 1613*v^4 - 975*v^5 + 60*v^6)))*H[0, v])/(72*u*v*(-1 + u + v)^3) + (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-60*u^8 - 180*u^7*(-1 + v) + u^6*(67 + 45*Pi^2 + 645*v - 240*v^2) - 60*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(-151 + 45*Pi^2*(-1 + v) - 131*v + 435*v^2 - 90*v^3) + 3*u^4*(214 + 45*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) + 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + u^3*(-302 + 90*Pi^2*(-1 + v)^3 + 1341*v - 1632*v^2 + 437*v^3 + 150*v^4) + u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 45*Pi^2*(1 - v + v^2)^2))*H[1, u])/(36*u^3*v*(-1 + u + v)) - (MA2*Pi*(22*u^4 + 4*u^3*(-8 + 11*v) + 3*u^2*(21 - 44*v + 22*v^2) + 2*u*(-21 + 66*v - 66*v^2 + 22*v^3) + 11*(3 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-206 + 60*u^6 + 180*u^5*(-1 + v) + 412*v - 615*v^2 + 409*v^3 - 206*v^4 + u^4*(139 - 645*v + 240*v^2) + 2*u^3*(11 + 334*v - 435*v^2 + 90*v^3) + u^2*(-321 + 435*v + 411*v^2 - 555*v^3 + 60*v^4) - 2*u*(-140 + 459*v - 408*v^2 + 14*v^3 + 75*v^4)))*H[1, v])/(72*u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(6*u*v*(-1 + u + v)) - (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-206 + 60*u^6 + 180*u^5*(-1 + v) + 412*v - 615*v^2 + 409*v^3 - 206*v^4 + u^4*(139 - 645*v + 240*v^2) + 2*u^3*(11 + 334*v - 435*v^2 + 90*v^3) + u^2*(-321 + 435*v + 411*v^2 - 555*v^3 + 60*v^4) - 2*u*(-140 + 459*v - 408*v^2 + 14*v^3 + 75*v^4)))*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (MA2*Pi*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (MA2*Pi*(60*u^8 + 300*u^7*(-1 + v) + u^6*(353 - 1485*v + 660*v^2) + 2*u^5*(260 + 973*v - 1590*v^2 + 420*v^3) - 4*(-1 + v)^2*(103 - 206*v + 306*v^2 - 203*v^3 + 103*v^4) + u^4*(-2237 + 1876*v + 3487*v^2 - 3780*v^3 + 660*v^4) + u^3*(3526 - 8991*v + 5364*v^2 + 2405*v^3 - 2610*v^4 + 300*v^5) + u*(1648 - 6358*v + 11622*v^2 - 11055*v^3 + 5260*v^4 - 967*v^5 - 150*v^6) + u^2*(-3098 + 11064*v - 15141*v^2 + 7632*v^3 - 44*v^4 - 975*v^5 + 60*v^6) - 45*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MA2*Pi*(44*u^4 + 4*u^3*(-7 + 11*v) + 3*u^2*(9 - 28*v + 22*v^2) + 2*u*(6 + 27*v - 42*v^2 + 22*v^3) + v*(12 + 27*v - 28*v^2 + 44*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1, v]*H[v, u])/(12*u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) + (7*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(-22 + 22*u^4 + 56*v - 69*v^2 + 46*v^3 - 11*v^4 - 4*u^3*(-4 + 3*v) + u^2*(-39 + 72*v - 33*v^2) - 2*u*(-28 + 51*v - 51*v^2 + 16*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) + (7*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(55*u^4 + 2*u^3*(-73 + 72*v) + 88*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 4*u*(-44 + 123*v - 123*v^2 + 41*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(-22 + 11*u^4 + 56*v - 69*v^2 + 46*v^3 - 11*v^4 - 2*u^3*(-7 + 6*v) + u^2*(-36 + 72*v - 33*v^2) - 2*u*(-22 + 51*v - 51*v^2 + 16*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, u])/(u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) + (15*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (7*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (7*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (7*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(360*(-1 + v)^3*v*(1 - v + v^2) + 2*u^8*(442 + 99*Pi^2 - 180*v + 54*zeta3) + 4*u^7*(-1 + v)*(884 + 207*Pi^2 - 360*v + 108*zeta3) - 2*u*(-1 + v)*(-180 + 2*v*(887 + 66*Pi^2 + 27*zeta3) + v^5*(964 + 99*Pi^2 + 54*zeta3) - 2*v^4*(1576 + 135*Pi^2 + 54*zeta3) + 3*v^3*(1714 + 135*Pi^2 + 54*zeta3) - 2*v^2*(2071 + 150*Pi^2 + 54*zeta3)) + u^6*(5770 - 2520*v^3 + 117*Pi^2*(15 - 32*v + 15*v^2) + 864*zeta3 + 2*v^2*(6581 + 432*zeta3) - 4*v*(4594 + 459*zeta3)) + 2*u^5*(-1 + v)*(2467 - 1260*v^3 + 3*Pi^2*(385 - 893*v + 385*v^2) + 540*zeta3 + v^2*(8515 + 540*zeta3) - 2*v*(6334 + 621*zeta3)) + 2*u^2*(406 + 3*Pi^2*(44 - 314*v + 813*v^2 - 1099*v^3 + 772*v^4 - 271*v^5 + 33*v^6) + 54*zeta3 + v^6*(964 + 54*zeta3) + 6*v^4*(3067 + 162*zeta3) + 6*v^2*(3083 + 162*zeta3) - v*(6169 + 378*zeta3) - v^5*(6913 + 378*zeta3) - 2*v^3*(12797 + 675*zeta3)) + u^3*(-1 + v)*(1370 - 360*v^5 + 3*Pi^2*(340 - 1463*v + 2362*v^2 - 1423*v^3 + 296*v^4) + 432*zeta3 + 2*v^4*(4057 + 216*zeta3) - 4*v*(5578 + 459*zeta3) - 4*v^3*(7282 + 459*zeta3) + 4*v^2*(10049 + 756*zeta3)) + u^4*(2734 - 1440*v^5 + 3*Pi^2*(647 - 2847*v + 4458*v^2 - 2827*v^3 + 625*v^4) + 864*zeta3 - 14*v*(2243 + 270*zeta3) - 10*v^3*(5287 + 378*zeta3) + 2*v^4*(8513 + 432*zeta3) + v^2*(64892 + 5940*zeta3))))/(216*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v))));

MG0MJ1 = 12*MA2*Nf*(1 - v^(-1) + u/v) - (6*MA2*Nf*(1 - v^(-1) + u/v))/u - 6*MA2*Nf*u*(1 - v^(-1) + u/v) + (4*MA2*Nf)/((1 - v^(-1) + u/v)*v^2) - (2*MA2*Nf)/(u*(1 - v^(-1) + u/v)*v^2) - (6*MA2*Nf*u)/((1 - v^(-1) + u/v)*v^2) + (4*MA2*Nf*u^2)/((1 - v^(-1) + u/v)*v^2) - (2*MA2*Nf*u^3)/((1 - v^(-1) + u/v)*v^2) + (12*MA2*Nf)/v - (4*MA2*Nf)/(u*v) - (12*MA2*Nf*u)/v + (4*MA2*Nf*u^2)/v + 4*MA2*Nf*(1 - v^(-1) + u/v)^2*v - (4*MA2*Nf*(1 - v^(-1) + u/v)^2*v)/u - (2*MA2*Nf*(1 - v^(-1) + u/v)^3*v^2)/u;



==> AuxFiles/A/Aggg_IR_R1.m <==
(* LO *)
MG0MG0 = (-2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z));

(* NLO *)
MG0MG1 = (MA2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(6*y*z*(-1 + y + z)) + (MA2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(6*y*z*(-1 + y + z)) + (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(y*z*(-1 + y + z)) - (MA2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(6*y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(y*z*(-1 + y + z)) - (MA2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1, z] + H[1, 0, z]))/(y*z*(-1 + y + z)) - (MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(y*z*(-1 + y + z)) + (2*MA2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(Nf*(-1 + y)*(-1 + z)*(y + z) + (6*I)*Nf*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + Nc*(-24 - 24*y^4 - 48*y^3*(-1 + z) + 47*z - 71*z^2 + 48*z^3 - 24*z^4 - y*(-1 + z)^2*(-47 + 48*z) + y^2*(-71 + 143*z - 72*z^2) - (33*I)*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)) - 3*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]))/(6*y*z*(-1 + y + z));

(* NNLO *)
MG1MG1 = Nf^2*(-1/18*(MA2*(y^4 + 2*y^3*(-1 + z) + (-1 + z)^2*z^2 + y*z*(1 - 3*z + 2*z^2) + y^2*(1 - 3*z + 3*z^2) + 9*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(y*z*(-1 + y + z)) + (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, y])/(18*y*z*(-1 + y + z)) + (MA2*(-1 + y)*(-1 + z)*(y + z)*H[0, z])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(9*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, z])/(18*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(9*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1 - z, y])/(18*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(9*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(9*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(9*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(9*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(9*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(9*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(9*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(9*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(9*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(9*y*z*(-1 + y + z)) + (-1/6*(MA2*(-1 + y)*(-1 + z)*(y + z))/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(3*y*z*(-1 + y + z)))*Log[muSqOMA2] - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^2)/(2*y*z*(-1 + y + z))) + Nc*Nf*((MA2*(Pi^2*(198 + 198*y^4 + 396*y^3*(-1 + z) - 397*z + 595*z^2 - 396*z^3 + 198*z^4 + y*(-1 + z)^2*(-397 + 396*z) + y^2*(595 - 1189*z + 594*z^2)) + 4*(y^4 + 2*y^3*(-1 + z) + y^2*(-5 + 3*z + 3*z^2) + z*(6 - 5*z - 2*z^2 + z^3) + y*(6 - 11*z + 3*z^2 + 2*z^3))))/(36*y*z*(-1 + y + z)) + (MA2*(-48 - 48*y^4 - 96*y^3*(-1 + z) + 83*z - 131*z^2 + 96*z^3 - 48*z^4 - y*(-1 + z)^2*(-83 + 96*z) + y^2*(-131 + 275*z - 144*z^2) + 2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y])/(36*y*z*(-1 + y + z)) + (MA2*(-48 - 48*y^4 - 96*y^3*(-1 + z) + 83*z - 131*z^2 + 96*z^3 - 48*z^4 - y*(-1 + z)^2*(-83 + 96*z) + y^2*(-131 + 275*z - 144*z^2) + 2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, z])/(36*y*z*(-1 + y + z)) + (MA2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 47*z + 69*z^2 - 44*z^3 + 22*z^4 + y*(-1 + z)^2*(-47 + 44*z) + 3*y^2*(23 - 45*z + 22*z^2))*H[0, y]*H[0, z])/(18*y*z*(-1 + y + z)) + (MA2*(48 + 48*y^4 + 96*y^3*(-1 + z) - 83*z + 131*z^2 - 96*z^3 + 48*z^4 + y*(-1 + z)^2*(-83 + 96*z) + y^2*(131 - 275*z + 144*z^2) - 2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, z])/(36*y*z*(-1 + y + z)) - (MA2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 47*z + 69*z^2 - 44*z^3 + 22*z^4 + y*(-1 + z)^2*(-47 + 44*z) + 3*y^2*(23 - 45*z + 22*z^2))*H[0, y]*H[1, z])/(18*y*z*(-1 + y + z)) + (MA2*(48 + 48*y^4 + 96*y^3*(-1 + z) - 83*z + 131*z^2 - 96*z^3 + 48*z^4 + y*(-1 + z)^2*(-83 + 96*z) + y^2*(131 - 275*z + 144*z^2) - 2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1 - z, y])/(36*y*z*(-1 + y + z)) - (MA2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 47*z + 69*z^2 - 44*z^3 + 22*z^4 + y*(-1 + z)^2*(-47 + 44*z) + 3*y^2*(23 - 45*z + 22*z^2))*H[0, z]*H[1 - z, y])/(18*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(9*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(9*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(9*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 41*z + 63*z^2 - 44*z^3 + 22*z^4 + y*(-1 + z)^2*(-41 + 44*z) + 3*y^2*(21 - 43*z + 22*z^2))*H[0, 1, z])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(3*y*z*(-1 + y + z)) - (MA2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 47*z + 69*z^2 - 44*z^3 + 22*z^4 + y*(-1 + z)^2*(-47 + 44*z) + 3*y^2*(23 - 45*z + 22*z^2))*H[0, 1 - z, y])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(3*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 41*z + 63*z^2 - 44*z^3 + 22*z^4 + y*(-1 + z)^2*(-41 + 44*z) + 3*y^2*(21 - 43*z + 22*z^2))*H[1, 0, z])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(9*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MA2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 47*z + 69*z^2 - 44*z^3 + 22*z^4 + y*(-1 + z)^2*(-47 + 44*z) + 3*y^2*(23 - 45*z + 22*z^2))*H[1 - z, 0, y])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(9*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(-1 + y)*(-1 + z)*(y + z)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + ((MA2*(48 + 48*y^4 + 96*y^3*(-1 + z) - 83*z + 131*z^2 - 96*z^3 + 48*z^4 + y*(-1 + z)^2*(-83 + 96*z) + y^2*(131 - 275*z + 144*z^2) - 2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(12*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(3*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)))*Log[muSqOMA2] + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^2)/(2*y*z*(-1 + y + z))) + Nc^2*((MA2*(23 + 23*y^4 + 46*y^3*(-1 + z) - 40*z + 63*z^2 - 46*z^3 + 23*z^4 + 2*y*(-1 + z)^2*(-20 + 23*z) + 3*y^2*(21 - 44*z + 23*z^2) - 6*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y]*H[0, z])/(36*y*z*(-1 + y + z)) + (MA2*(-23 - 23*y^4 - 46*y^3*(-1 + z) + 40*z - 63*z^2 + 46*z^3 - 23*z^4 - 2*y*(-1 + z)^2*(-20 + 23*z) - 3*y^2*(21 - 44*z + 23*z^2) + 6*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y]*H[1, z])/(36*y*z*(-1 + y + z)) + (MA2*(-23 - 23*y^4 - 46*y^3*(-1 + z) + 40*z - 63*z^2 + 46*z^3 - 23*z^4 - 2*y*(-1 + z)^2*(-20 + 23*z) - 3*y^2*(21 - 44*z + 23*z^2) + 6*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, z]*H[1 - z, y])/(36*y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(36*y*z*(-1 + y + z)) - (MA2*(-24 - 24*y^4 - 48*y^3*(-1 + z) + 47*z - 71*z^2 + 48*z^3 - 24*z^4 - y*(-1 + z)^2*(-47 + 48*z) + y^2*(-71 + 143*z - 72*z^2) + Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(36*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(36*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(265 + 265*y^4 + 530*y^3*(-1 + z) - 524*z + 789*z^2 - 530*z^3 + 265*z^4 + 2*y*(-1 + z)^2*(-262 + 265*z) + 3*y^2*(263 - 528*z + 265*z^2) - 6*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, 1, z])/(36*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(6*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(-23 - 23*y^4 - 46*y^3*(-1 + z) + 40*z - 63*z^2 + 46*z^3 - 23*z^4 - 2*y*(-1 + z)^2*(-20 + 23*z) - 3*y^2*(21 - 44*z + 23*z^2) + 6*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, 1 - z, y])/(36*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, z, y])/(y*z*(-1 + y + z)) - (MA2*(-24 - 24*y^4 - 48*y^3*(-1 + z) + 47*z - 71*z^2 + 48*z^3 - 24*z^4 - y*(-1 + z)^2*(-47 + 48*z) + y^2*(-71 + 143*z - 72*z^2) + Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(265 + 265*y^4 + 530*y^3*(-1 + z) - 524*z + 789*z^2 - 530*z^3 + 265*z^4 + 2*y*(-1 + z)^2*(-262 + 265*z) + 3*y^2*(263 - 528*z + 265*z^2) - 6*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, z])/(36*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(6*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(36*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (MA2*(-23 - 23*y^4 - 46*y^3*(-1 + z) + 40*z - 63*z^2 + 46*z^3 - 23*z^4 - 2*y*(-1 + z)^2*(-20 + 23*z) - 3*y^2*(21 - 44*z + 23*z^2) + 6*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1 - z, 0, y])/(36*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(36*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(-24 - 24*y^4 - 48*y^3*(-1 + z) + 47*z - 71*z^2 + 48*z^3 - 24*z^4 - y*(-1 + z)^2*(-47 + 48*z) + y^2*(-71 + 143*z - 72*z^2) + Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, z, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, z, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^2)/(8*y*z*(-1 + y + z)) - (MA2*H[0, y]*(-264 + 517*z - 781*z^2 + 528*z^3 - 264*z^4 + 11*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 24*y^4*(-11 + 21*zeta3 - 21*zeta3) + 48*y^3*(-1 + z)*(-11 + 21*zeta3 - 21*zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)^2*(517 - 1008*zeta3 + 48*z*(-11 + 21*zeta3 - 21*zeta3) + 1008*zeta3) + y^2*(-1 + z)*(781 - 1512*zeta3 + 72*z*(-11 + 21*zeta3 - 21*zeta3) + 1512*zeta3)))/(36*y*z*(-1 + y + z)) - (MA2*H[0, z]*(-264 + 517*z - 781*z^2 + 528*z^3 - 264*z^4 + 11*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 24*y^4*(-11 + 21*zeta3 - 21*zeta3) + 48*y^3*(-1 + z)*(-11 + 21*zeta3 - 21*zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)^2*(517 - 1008*zeta3 + 48*z*(-11 + 21*zeta3 - 21*zeta3) + 1008*zeta3) + y^2*(-1 + z)*(781 - 1512*zeta3 + 72*z*(-11 + 21*zeta3 - 21*zeta3) + 1512*zeta3)))/(36*y*z*(-1 + y + z)) + (MA2*H[1, z]*(-264 + 517*z - 781*z^2 + 528*z^3 - 264*z^4 + 11*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 24*y^4*(-11 + 21*zeta3 - 21*zeta3) + 48*y^3*(-1 + z)*(-11 + 21*zeta3 - 21*zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)^2*(517 - 1008*zeta3 + 48*z*(-11 + 21*zeta3 - 21*zeta3) + 1008*zeta3) + y^2*(-1 + z)*(781 - 1512*zeta3 + 72*z*(-11 + 21*zeta3 - 21*zeta3) + 1512*zeta3)))/(36*y*z*(-1 + y + z)) + (MA2*H[1 - z, y]*(-264 + 517*z - 781*z^2 + 528*z^3 - 264*z^4 + 11*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 24*y^4*(-11 + 21*zeta3 - 21*zeta3) + 48*y^3*(-1 + z)*(-11 + 21*zeta3 - 21*zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)^2*(517 - 1008*zeta3 + 48*z*(-11 + 21*zeta3 - 21*zeta3) + 1008*zeta3) + y^2*(-1 + z)*(781 - 1512*zeta3 + 72*z*(-11 + 21*zeta3 - 21*zeta3) + 1512*zeta3)))/(36*y*z*(-1 + y + z)) + Log[muSqOMA2]*((121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(12*y*z*(-1 + y + z)) + (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(12*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(2*y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(12*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(2*y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(12*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(2*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(-264 + 517*z - 781*z^2 + 528*z^3 - 264*z^4 + 11*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 24*y^4*(-11 + 21*zeta3 - 21*zeta3) + 48*y^3*(-1 + z)*(-11 + 21*zeta3 - 21*zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)^2*(517 - 1008*zeta3 + 48*z*(-11 + 21*zeta3 - 21*zeta3) + 1008*zeta3) + y^2*(-1 + z)*(781 - 1512*zeta3 + 72*z*(-11 + 21*zeta3 - 21*zeta3) + 1512*zeta3)))/(12*y*z*(-1 + y + z))) - (MA2*(Pi^4*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + Pi^2*(1041 + 1041*y^4 + 2082*y^3*(-1 + z) - 2084*z + 3125*z^2 - 2082*z^3 + 1041*z^4 + 2*y*(-1 + z)^2*(-1042 + 1041*z) + y^2*(3125 - 6248*z + 3123*z^2)) + 4*(y*(-1 + z)*(z^2*(290 + 2268*zeta3 - 2268*zeta3) - 5*z*(113 + 756*zeta3 - 756*zeta3) + 12*(23 + 189*zeta3 - 189*zeta3)) + z^2*(421 + 3402*zeta3 - 3402*zeta3) + y^2*(421 + 3402*zeta3 + z^2*(435 + 3402*zeta3 - 3402*zeta3) - 9*z*(95 + 672*zeta3 - 672*zeta3) - 3402*zeta3) + y^4*(145 + 1134*zeta3 - 1134*zeta3) + 2*y^3*(-1 + z)*(145 + 1134*zeta3 - 1134*zeta3) + z^4*(145 + 1134*zeta3 - 1134*zeta3) - 12*z*(23 + 189*zeta3 - 189*zeta3) + 18*(8 + 63*zeta3 - 63*zeta3) + z^3*(-290 - 2268*zeta3 + 2268*zeta3))))/(72*y*z*(-1 + y + z)));

MG0MG2 = Nf^2*((MA2*(-20*(-1 + y)*(-1 + z)*(y + z) + 87*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(216*y*z*(-1 + y + z)) + (MA2*(20 + 20*y^4 - 31*z + 51*z^2 - 40*z^3 + 20*z^4 + y^3*(-40 + 46*z) + 3*y^2*(19 - 41*z + 22*z^2) + y*(-37 + 108*z - 117*z^2 + 40*z^3))*H[0, y])/(108*y*z*(-1 + y + z)) + (MA2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y*(-1 + z)^2*(-31 + 46*z) + 3*y^2*(17 - 39*z + 22*z^2))*H[0, z])/(108*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(18*y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y^3*(-40 + 34*z) + 3*y^2*(19 - 35*z + 16*z^2) + y*(-37 + 114*z - 105*z^2 + 34*z^3))*H[1, z])/(108*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(18*y*z*(-1 + y + z)) - (MA2*(20 + 20*y^4 - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y^3*(-40 + 34*z) + 3*y^2*(19 - 35*z + 16*z^2) + y*(-37 + 114*z - 105*z^2 + 34*z^3))*H[1 - z, y])/(108*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + I*((-5*MA2*Pi*(4 + 4*y^4 + 8*y^3*(-1 + z) - 7*z + 11*z^2 - 8*z^3 + 4*z^4 + y*(-1 + z)^2*(-7 + 8*z) + y^2*(11 - 23*z + 12*z^2)))/(36*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z))) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(18*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(18*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(18*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + ((((-5*I)/6)*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) - (5*MA2*(4 + 4*y^4 + 8*y^3*(-1 + z) - 7*z + 11*z^2 - 8*z^3 + 4*z^4 + y*(-1 + z)^2*(-7 + 8*z) + y^2*(11 - 23*z + 12*z^2)))/(36*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z)))*Log[muSqOMA2] - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^2)/(12*y*z*(-1 + y + z))) + (Nf*((((-3*I)/2)*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (MA2*(-2*y^6 + y^5*(8 - 7*z) + y^4*(-14 + 17*z + 9*z^2) + 2*y^3*(7 - 7*z - 27*z^2 + 25*z^3) + y^2*(-8 + z + 92*z^2 - 150*z^3 + 70*z^4) + 2*z*(-2 + 10*z - 25*z^2 + 35*z^3 - 27*z^4 + 9*z^5) + y*(2 + 7*z - 67*z^2 + 150*z^3 - 140*z^4 + 54*z^5))*H[0, y])/(12*(-1 + y)*z^2*(-1 + y + z)^2) + (MA2*(18*y^6 + 54*y^5*(-1 + z) + 70*y^4*(-1 + z)^2 + 50*y^3*(-1 + z)^3 - 2*(-1 + z)^3*z*(1 - z + z^2) - y*(-1 + z)^2*(4 + z - 3*z^2 + 7*z^3) + y^2*(20 - 67*z + 92*z^2 - 54*z^3 + 9*z^4))*H[0, z])/(12*y^2*(-1 + z)*(-1 + y + z)^2) + (MA2*(6 + 7*y^4 - 25*z + 35*z^2 - 23*z^3 + 7*z^4 + y^3*(-23 + 20*z) + y^2*(35 - 57*z + 24*z^2) + y*(-25 + 68*z - 57*z^2 + 20*z^3))*H[0, y]*H[0, z])/(12*(-1 + y + z)^3) - (MA2*(2*y^6 + y^5*(-4 + 5*z) - 2*y^4*(-2 + z + 7*z^2) + y^2*z*(3 - 8*z + 14*z^2 - 14*z^3) + 2*z^3*(-1 + 2*z - 2*z^2 + z^3) + y*z^2*(3 - 2*z^2 + 5*z^3) - 2*y^3*(1 - 7*z^2 + 8*z^3))*H[1, z])/(12*y^2*z^2*(y + z)) + (MA2*(-2*y^4 - 4*y^3*(-1 + z) + y^2*(-4 + 6*z^2) + 2*y*(1 + z - 6*z^2 + 4*z^3) + z*(-4 + 8*z - 5*z^2 + 7*z^3))*H[0, y]*H[1, z])/(12*z^3) - (MA2*(2*y^6 + y^5*(-4 + 5*z) - 2*y^4*(-2 + z + 7*z^2) + y^2*z*(3 - 8*z + 14*z^2 - 14*z^3) + 2*z^3*(-1 + 2*z - 2*z^2 + z^3) + y*z^2*(3 - 2*z^2 + 5*z^3) - 2*y^3*(1 - 7*z^2 + 8*z^3))*H[1 - z, y])/(12*y^2*z^2*(y + z)) + (MA2*(7*y^4 + y^3*(-5 + 8*z) + 2*y^2*(4 - 6*z + 3*z^2) + y*(-4 + 2*z - 4*z^3) - 2*z*(-1 + 2*z - 2*z^2 + z^3))*H[0, z]*H[1 - z, y])/(12*y^3) + (MA2*(2*y^7 + 4*y^6*(-1 + z) + y^5*(4 - 6*z^2) - 2*y^2*z^3*(4 - 6*z + 3*z^2) + y^3*z*(4 - 8*z + 10*z^2 - 15*z^3) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + 2*y*z^3*(2 - z + 2*z^3) - y^4*(2 + 2*z - 12*z^2 + 15*z^3))*H[1, z]*H[z, y])/(12*y^3*z^3) + (MA2*(2*y^4 + 4*y^3*(-1 + z) + y^2*(4 - 6*z^2) + z*(4 - 8*z + 5*z^2 - 7*z^3) - 2*y*(1 + z - 6*z^2 + 4*z^3))*H[0, 1, z])/(12*z^3) + (MA2*(-2*y^4 - 4*y^3*(-1 + z) + y^2*(-4 + 6*z^2) + 2*y*(1 + z - 6*z^2 + 4*z^3) + z*(-4 + 8*z - 5*z^2 + 7*z^3))*H[0, 1 - z, y])/(12*z^3) + (MA2*(2*y^7 + 10*y^6*(-1 + z) + 2*y^5*(11 - 18*z + 6*z^2) - y^4*(28 - 52*z + 12*z^2 + 5*z^3) + y^3*(22 - 36*z - 32*z^2 + 62*z^3 - 25*z^4) + y^2*(-10 + 6*z + 72*z^2 - 120*z^3 + 81*z^4 - 27*z^5) + z*(-4 + 20*z - 35*z^2 + 25*z^3 - 9*z^4 + 3*z^5) + y*(2 + 8*z - 60*z^2 + 98*z^3 - 69*z^4 + 36*z^5 - 9*z^6))*H[1, 0, y])/(12*z^3*(-1 + y + z)^3) + (MA2*(6 + 7*y^4 - 25*z + 35*z^2 - 23*z^3 + 7*z^4 + y^3*(-23 + 20*z) + y^2*(35 - 57*z + 24*z^2) + y*(-25 + 68*z - 57*z^2 + 20*z^3))*H[1, 0, z])/(12*(-1 + y + z)^3) + (MA2*(-2*y^4 - 4*y^3*(-1 + z) + y^2*(-4 + 6*z^2) + 2*y*(1 + z - 6*z^2 + 4*z^3) + z*(-4 + 8*z - 5*z^2 + 7*z^3))*H[1 - z, 0, y])/(12*z^3) + (MA2*(2*y^7 + 4*y^6*(-1 + z) + y^5*(4 - 6*z^2) - 2*y^2*z^3*(4 - 6*z + 3*z^2) + y^3*z*(4 - 8*z + 10*z^2 - 15*z^3) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + 2*y*z^3*(2 - z + 2*z^3) - y^4*(2 + 2*z - 12*z^2 + 15*z^3))*H[z, 1 - z, y])/(12*y^3*z^3) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2])/(2*y*z*(-1 + y + z)) + (MA2*(y^5*(7*Pi^2*z - 576*(-3 + zeta3) + 576*z*(-3 + zeta3)) + 144*y^6*(-3 + zeta3) + y^4*(-3459 + 4*z^2*(5*Pi^2 + 288*(-3 + zeta3)) + z*(6921 - 23*Pi^2 - 2304*zeta3) + 1152*zeta3) + 3*(-1 + z)^2*(-142 + z*(289 - 96*zeta3) - 96*z^3*(-3 + zeta3) + 48*z^4*(-3 + zeta3) + 48*zeta3 + z^2*(-433 + 144*zeta3)) + y*(-1 + z)*(z^4*(7*Pi^2 + 576*(-3 + zeta3)) + z^3*(5193 - 16*Pi^2 - 1728*zeta3) + 9*(-191 + 64*zeta3) - 3*z*(-1735 + 2*Pi^2 + 576*zeta3) + z^2*(-7803 + 19*Pi^2 + 2592*zeta3)) + y^2*(-3459 + z*(-25*Pi^2 + 48*(271 - 90*zeta3)) + 4*z^4*(5*Pi^2 + 288*(-3 + zeta3)) + 1152*zeta3 - 3*z^3*(-4329 + 19*Pi^2 + 1440*zeta3) + 2*z^2*(-9753 + 34*Pi^2 + 3240*zeta3)) + y^3*(4329 + 24*z^3*(Pi^2 + 60*(-3 + zeta3)) - 1440*zeta3 - 3*z^2*(-4329 + 19*Pi^2 + 1440*zeta3) + z*(-12996 + 35*Pi^2 + 4320*zeta3))))/(72*y*z*(-1 + y + z)^3)))/Nc + Nc*Nf*((MA2*(-396*y^7 + y^6*(1584 + (-1906 + 27*Pi^2)*z) + y^5*(-2772 + (7408 - 99*Pi^2)*z + 18*(-219 + 4*Pi^2)*z^2) + y^4*(2772 + 5*(-2563 + 36*Pi^2)*z + (15109 - 288*Pi^2)*z^2 + 4*(-1328 + 27*Pi^2)*z^3) + y^3*(-1584 - 7*(-1801 + 30*Pi^2)*z + (-24913 + 522*Pi^2)*z^2 + (19418 - 414*Pi^2)*z^3 + 2*(-2878 + 51*Pi^2)*z^4) + y^2*(396 + (-7427 + 156*Pi^2)*z + (20812 - 492*Pi^2)*z^2 + 3*(-8482 + 195*Pi^2)*z^3 - 9*(-1627 + 32*Pi^2)*z^4 + 6*(-620 + 9*Pi^2)*z^5) - (-1 + z)*z*(-556 + 995*z - 1551*z^2 + 1112*z^3 - 556*z^4 + 15*Pi^2*(1 - z + z^2)^2) + y*z*(2689 - 8617*z + 13886*z^2 - 11550*z^3 + 5388*z^4 - 1240*z^5 + 3*Pi^2*(-23 + 77*z - 118*z^2 + 87*z^3 - 33*z^4 + 5*z^5)))*H[0, y])/(216*(-1 + y)*y*z^2*(-1 + y + z)^2) + (MA2*(y^6*(556 + 15*Pi^2*(-1 + z) - 1240*z) - 396*(-1 + z)^3*z^2*(1 - z + z^2) + 3*y^5*(-1 + z)*(556 - 1240*z + 3*Pi^2*(-5 + 6*z)) + y^4*(-1 + z)*(-2663 + 8887*z - 5756*z^2 + 3*Pi^2*(25 - 62*z + 34*z^2)) + y^3*(-1 + z)*(2546 - 11340*z + 14106*z^2 - 5312*z^3 + 3*Pi^2*(-25 + 93*z - 102*z^2 + 36*z^3)) + y*(-1 + z)^2*(-556 + 1577*z - 3717*z^2 + 3596*z^3 - 1906*z^4 + 3*Pi^2*(5 - 13*z + 21*z^2 - 15*z^3 + 9*z^4)) + y^2*(-1 + z)*(-1551 + 7066*z - 13746*z^2 + 11167*z^3 - 3942*z^4 + 3*Pi^2*(15 - 62*z + 102*z^2 - 72*z^3 + 24*z^4)))*H[0, z])/(216*y^2*(-1 + z)*z*(-1 + y + z)^2) + (MA2*(2*y^6 - y^5*(8 + 49*z) + y^4*(19 + 106*z - 152*z^2) - y^3*(29 + 129*z - 426*z^2 + 268*z^3) + y^2*(25 + 45*z - 360*z^2 + 426*z^3 - 152*z^4) + (-1 + z)^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + y*(-11 + 38*z + 45*z^2 - 129*z^3 + 106*z^4 - 49*z^5))*H[0, y]*H[0, z])/(36*y*z*(-1 + y + z)^3) + (MA2*Pi^2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) - (MA2*(396*y^7 + y^6*(-1188 + (866 - 33*Pi^2)*z) + 396*(-1 + z)^2*z^3*(1 - z + z^2) + y^5*(1584 + 4*(-775 + 6*Pi^2)*z + (822 - 45*Pi^2)*z^2) - y^4*(1188 + 9*(-395 + 3*Pi^2)*z + (2281 - 42*Pi^2)*z^2 + (332 + 21*Pi^2)*z^3) + y^3*(396 + (-2059 + 12*Pi^2)*z - 9*(-253 + 3*Pi^2)*z^2 + 18*(-3 + Pi^2)*z^3 - (332 + 3*Pi^2)*z^4) + y*z^2*(182 - 2059*z + 3555*z^2 - 3100*z^3 + 866*z^4 + 3*Pi^2*(-3 - 6*z + 9*z^2 - 8*z^3 + z^4)) + y^2*z*(182 - 1742*z + 2277*z^2 - 2281*z^3 + 822*z^4 + 3*Pi^2*(-3 - 2*z + 9*z^2 - 8*z^3 + 3*z^4)))*H[1, z])/(216*y^2*z^2*(-1 + y + z)*(y + z)) - (MA2*(66*y^6 + 198*y^5*(-1 + z) + 4*y^4*(66 - 147*z + 65*z^2) + 2*y^3*(-99 + 357*z - 353*z^2 + 95*z^3) + z^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + 3*y^2*(22 - 136*z + 215*z^2 - 138*z^3 + 41*z^4) + y*z*(84 - 217*z + 231*z^2 - 159*z^3 + 61*z^4))*H[0, y]*H[1, z])/(36*y*z^3*(-1 + y + z)) + (MA2*(-396*y^7 + y^6*(1188 + (-866 + 9*Pi^2)*z) - 396*(-1 + z)^2*z^3*(1 - z + z^2) + y^5*(-1584 + 4*(775 + 6*Pi^2)*z - 3*(274 + 9*Pi^2)*z^2) + y^4*(1188 - 9*(395 + 3*Pi^2)*z + (2281 + 114*Pi^2)*z^2 + (332 - 81*Pi^2)*z^3) + y^3*(-396 + (2059 + 18*Pi^2)*z - 9*(253 + 13*Pi^2)*z^2 + 18*(3 + 10*Pi^2)*z^3 + (332 - 81*Pi^2)*z^4) + y*z^2*(-182 + 2059*z - 3555*z^2 + 3100*z^3 - 866*z^4 + 3*Pi^2*(7 + 6*z - 9*z^2 + 8*z^3 + 3*z^4)) + y^2*z*(-182 + 1742*z - 2277*z^2 + 2281*z^3 - 822*z^4 - 3*Pi^2*(-7 - 12*z + 39*z^2 - 38*z^3 + 9*z^4)))*H[1 - z, y])/(216*y^2*z^2*(-1 + y + z)*(y + z)) - (MA2*(2*y^6 + y^5*(-4 + 61*z) + 66*(-1 + z)^2*z^2*(1 - z + z^2) + 3*y^4*(3 - 53*z + 41*z^2) + y^3*(-7 + 231*z - 414*z^2 + 190*z^3) + 6*y*z*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + y^2*(2 - 217*z + 645*z^2 - 706*z^3 + 260*z^4))*H[0, z]*H[1 - z, y])/(36*y^3*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (MA2*(66*y^8 + 198*y^7*(-1 + z) + 66*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(264 - 588*z + 218*z^2) + y^5*(-198 + 714*z - 628*z^2 + 163*z^3) + 6*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(22 - 136*z + 176*z^2 - 107*z^3 + 38*z^4) + 2*y^2*z^2*(-20 - 68*z + 264*z^2 - 314*z^3 + 109*z^4) + y^3*z*(84 - 136*z + 198*z^2 - 321*z^3 + 163*z^4))*H[1, z]*H[z, y])/(36*y^3*z^3*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (MA2*(22*y^6 + 66*y^5*(-1 + z) + 4*y^4*(22 - 49*z + 18*z^2) + y^3*(-66 + 238*z - 208*z^2 + 34*z^3) + z^2*(-14 + 27*z - 39*z^2 + 26*z^3 - 14*z^4) + y*z*(28 - 43*z - 11*z^2 + 31*z^3 - 9*z^4) + y^2*(22 - 136*z + 173*z^2 - 54*z^3 - 3*z^4))*H[0, 1, z])/(12*y*z^3*(-1 + y + z)) + (MA2*(4*y^4 + 2*y^3*(-2 + z) + 3*y^2*(2 - 4*z + z^2) + 2*(1 - z + z^2)^2 + y*(-4 + 12*z - 12*z^2 + z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MA2*(8 + 6*y^4 - 6*z + 9*z^2 - 5*z^3 + 6*z^4 + y^3*(-5 + 3*z) + 3*y^2*(3 - 4*z + 2*z^2) + 3*y*(-2 + 4*z - 4*z^2 + z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(4*y^4 + y^3*(-16 + 23*z) + 3*y^2*(8 - 16*z + 11*z^2) + 8*y*(-2 + 6*z - 6*z^2 + 3*z^3) + 2*(4 - 8*z + 12*z^2 - 8*z^3 + 3*z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MA2*(66*y^6 + 198*y^5*(-1 + z) + 4*y^4*(66 - 147*z + 65*z^2) + 2*y^3*(-99 + 357*z - 353*z^2 + 95*z^3) + z^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + 3*y^2*(22 - 136*z + 215*z^2 - 138*z^3 + 41*z^4) + y*z*(84 - 217*z + 231*z^2 - 159*z^3 + 61*z^4))*H[0, 1 - z, y])/(36*y*z^3*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[1, z]*H[0, z, y])/(12*z*(-1 + y + z)) + (MA2*(66*y^8 + 330*y^7*(-1 + z) + 2*y^6*(363 - 756*z + 340*z^2) + y^5*(-924 + 3012*z - 2822*z^2 + 683*z^3) - 4*(-1 + z)^2*z^2*(10 - 17*z + 27*z^2 - 20*z^3 + 10*z^4) + y^4*(726 - 3348*z + 4828*z^2 - 2486*z^3 + 259*z^4) - y^3*(330 - 2142*z + 4208*z^2 - 3168*z^3 + 549*z^4 + 211*z^5) + y^2*(66 - 708*z + 1780*z^2 - 1614*z^3 + 15*z^4 + 660*z^5 - 257*z^6) + y*z*(84 - 218*z + 101*z^2 + 483*z^3 - 813*z^4 + 523*z^5 - 160*z^6))*H[1, 0, y])/(36*y*z^3*(-1 + y + z)^3) + (MA2*(-3 + 3*y^3 + 6*z - 5*z^2 + 4*z^3 + y^2*(-9 + 6*z) + y*(9 - 12*z + 5*z^2))*H[0, z]*H[1, 0, y])/(12*y*(-1 + y + z)) - (MA2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1, z]*H[1, 0, y])/(12*y*z) - (MA2*(14*y^6 + y^5*(-56 + 75*z) + y^4*(109 - 272*z + 168*z^2) + y^3*(-131 + 483*z - 588*z^2 + 236*z^3) + (-1 + z)^2*(14 - 29*z + 45*z^2 - 30*z^3 + 14*z^4) + y^2*(103 - 451*z + 790*z^2 - 590*z^3 + 168*z^4) + y*(-53 + 222*z - 467*z^2 + 499*z^3 - 276*z^4 + 75*z^5))*H[1, 0, z])/(12*y*z*(-1 + y + z)^3) + (MA2*(6*y^4 + 9*y^3*(-1 + z) + 12*y^2*(-1 + z)^2 + 7*y*(-1 + z)^3 + 2*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MA2*(6 + 4*y^4 + 5*y^3*(-1 + z) + 9*y^2*(-1 + z)^2 + 6*y*(-1 + z)^3 - 8*z + 12*z^2 - 8*z^3 + 6*z^4)*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(3*y^3 + 3*y^2*z + 2*y*z^2 - 2*z^3)*H[z, y]*H[1, 0, z])/(12*y*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MA2*(66*y^6 + 198*y^5*(-1 + z) + 4*y^4*(66 - 147*z + 65*z^2) + 2*y^3*(-99 + 357*z - 353*z^2 + 95*z^3) + z^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + 3*y^2*(22 - 136*z + 215*z^2 - 138*z^3 + 41*z^4) + y*z*(84 - 217*z + 231*z^2 - 159*z^3 + 61*z^4))*H[1 - z, 0, y])/(36*y*z^3*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(16 + 14*y^4 - 22*z + 33*z^2 - 21*z^3 + 14*z^4 + y^3*(-21 + 19*z) + y^2*(33 - 60*z + 30*z^2) + y*(-22 + 60*z - 60*z^2 + 19*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (MA2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[1, z]*H[z, 0, y])/(12*z*(-1 + y + z)) + (MA2*(66*y^8 + 198*y^7*(-1 + z) + 66*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(264 - 588*z + 218*z^2) + y^5*(-198 + 714*z - 628*z^2 + 163*z^3) + 6*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(22 - 136*z + 176*z^2 - 107*z^3 + 38*z^4) + 2*y^2*z^2*(-20 - 68*z + 264*z^2 - 314*z^3 + 109*z^4) + y^3*z*(84 - 136*z + 198*z^2 - 321*z^3 + 163*z^4))*H[z, 1 - z, y])/(36*y^3*z^3*(-1 + y + z)) - (MA2*(3*y^3 + 3*y^2*z + 2*y*z^2 - 2*z^3)*H[0, z]*H[z, 1 - z, y])/(12*y*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + I*((MA2*Pi*(-7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 5*(152 + 152*y^4 + 304*y^3*(-1 + z) - 291*z + 443*z^2 - 304*z^3 + 152*z^4 + y*(-1 + z)^2*(-291 + 304*z) + y^2*(443 - 899*z + 456*z^2))))/(72*y*z*(-1 + y + z)) - (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) - (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) + (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (5*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z))) + (MA2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) + (MA2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[0, 0, 1, z])/(6*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(14*y^4 + y^3*(-35 + 37*z) + 20*(1 - z + z^2)^2 + 3*y^2*(18 - 36*z + 19*z^2) + y*(-37 + 111*z - 111*z^2 + 40*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MA2*(12 + 12*y^4 - 21*z + 30*z^2 - 19*z^3 + 8*z^4 + 3*y^3*(-8 + 7*z) + y^2*(36 - 63*z + 30*z^2) + y*(-24 + 63*z - 60*z^2 + 19*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[0, z, 1 - z, y])/(12*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(10 + 10*y^4 - 14*z + 21*z^2 - 13*z^3 + 8*z^4 + 2*y^3*(-8 + 7*z) + 3*y^2*(8 - 14*z + 7*z^2) + y*(-16 + 42*z - 42*z^2 + 13*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) - (MA2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1, 0, 1 - z, y])/(12*y*z) + (MA2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) + (MA2*(4*y^3 + 5*y^2*(-1 + z) + 6*y*(-1 + z)^2 + 3*(-1 + z)^3)*H[1, 1, 0, z])/(6*z*(-1 + y + z)) - (MA2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1, 1 - z, 0, y])/(12*y*z) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1 - z, 1, 0, y])/(12*y*z) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(16 + 14*y^4 - 22*z + 33*z^2 - 21*z^3 + 14*z^4 + y^3*(-21 + 19*z) + y^2*(33 - 60*z + 30*z^2) + y*(-22 + 60*z - 60*z^2 + 19*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MA2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[z, 0, 1 - z, y])/(12*z*(-1 + y + z)) - (MA2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[z, 1 - z, 0, y])/(12*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) + ((((55*I)/6)*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (MA2*(-7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 5*(152 + 152*y^4 + 304*y^3*(-1 + z) - 291*z + 443*z^2 - 304*z^3 + 152*z^4 + y*(-1 + z)^2*(-291 + 304*z) + y^2*(443 - 899*z + 456*z^2))))/(72*y*z*(-1 + y + z)) - (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) - (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) + (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (5*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)))*Log[muSqOMA2] + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^2)/(12*y*z*(-1 + y + z)) + (MA2*(-(Pi^2*(1879*y^6 + y^5*(-7528 + 7630*z) + 2*y^4*(7525 - 15164*z + 7684*z^2) + 2*y^3*(-9386 + 28314*z - 28623*z^2 + 9683*z^3) + (-1 + z)^2*(1879 - 3740*z + 5631*z^2 - 3770*z^3 + 1879*z^4) + y^2*(14990 - 56364*z + 85167*z^2 - 57246*z^3 + 15368*z^4) + y*(-7498 + 29932*z - 56364*z^2 + 56628*z^3 - 30328*z^4 + 7630*z^5))) + 2*(-1 + y + z)^2*(2492 + 378*zeta3 - 4*z^3*(1147 + 144*zeta3) - 3*z*(1421 + 216*zeta3) + y^4*(2294 + 234*zeta3) + z^4*(2294 + 234*zeta3) + z^2*(6557 + 918*zeta3) + y^3*(-4588 - 576*zeta3 + z*(4588 + 468*zeta3)) + y^2*(6557 + 918*zeta3 + z^2*(6882 + 702*zeta3) - z*(13241 + 1512*zeta3)) + y*(-4263 - 648*zeta3 + 4*z*(3229 + 405*zeta3) + z^3*(4588 + 468*zeta3) - z^2*(13241 + 1512*zeta3)))))/(432*y*z*(-1 + y + z)^3)) + Nc^2*((MA2*(97*y^6 + 4*y^5*(-97 + 119*z) + 2*y^4*(387 - 890*z + 509*z^2) + 2*y^3*(-482 + 1607*z - 1782*z^2 + 659*z^3) + (-1 + z)^2*(97 - 192*z + 289*z^2 - 194*z^3 + 97*z^4) + y^2*(770 - 3084*z + 5017*z^2 - 3564*z^3 + 1018*z^4) + 2*y*(-193 + 780*z - 1542*z^2 + 1607*z^3 - 890*z^4 + 238*z^5) - 6*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y]*H[0, z])/(24*y*z*(-1 + y + z)^3) + (MA2*Pi^2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) + (MA2*(40*y^6 + 120*y^5*(-1 + z) + 2*y^3*(-1 + z)*(60 - 230*z + (33 + 6*Pi^2)*z^2) + y^4*(160 - 430*z + (133 + 6*Pi^2)*z^2) + 2*y*(-1 + z)*z*(-50 + (-19 + 6*Pi^2)*z - 12*(-11 + Pi^2)*z^2 + (-53 + 6*Pi^2)*z^3) + y^2*(40 - 370*z + (395 + 18*Pi^2)*z^2 + (48 - 36*Pi^2)*z^3 + 3*(-31 + 6*Pi^2)*z^4) + z^2*(-97 + 192*z - 289*z^2 + 194*z^3 - 97*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[0, y]*H[1, z])/(24*y*z^3*(-1 + y + z)) + (MA2*((-97 + 6*Pi^2)*y^6 + 2*y^5*(97 + 6*Pi^2*(-1 + z) - 53*z) + y^4*(-289 + 18*Pi^2*(-1 + z)^2 + 370*z - 93*z^2) + 40*(-1 + z)^2*z^2*(1 - z + z^2) + 2*y^3*(96 + 6*Pi^2*(-1 + z)^3 - 151*z + 24*z^2 + 33*z^3) + 10*y*z*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^2*(-97 - 62*z + 395*z^2 - 526*z^3 + 133*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[0, z]*H[1 - z, y])/(24*y^3*z*(-1 + y + z)) + (MA2*(-121 + 16*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(24*y*z*(-1 + y + z)) + (MA2*(-60*y^8 - 180*y^7*(-1 + z) - 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(-240 + 645*z + (67 + 6*Pi^2)*z^2) + 2*y^5*(90 - 435*z + (131 - 6*Pi^2)*z^2 + (151 + 6*Pi^2)*z^3) - 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(-150 - (437 + 12*Pi^2)*z + 12*(136 + 3*Pi^2)*z^2 - 9*(149 + 4*Pi^2)*z^3 + 2*(151 + 6*Pi^2)*z^4) + 3*y^4*(-20 + 185*z + 6*(11 + Pi^2)*z^2 - 3*(149 + 4*Pi^2)*z^3 + (214 + 6*Pi^2)*z^4) + y^2*z^2*(412 - 437*z + 198*z^2 + 262*z^3 + 67*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[1, z]*H[z, y])/(36*y^3*z^3*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(24*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(24*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, y])/(3*y*z*(-1 + y + z)) - (MA2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (157 + 18*Pi^2)*z^2) + 2*y^3*(-180 + 870*z - (553 + 18*Pi^2)*z^2 + (-143 + 18*Pi^2)*z^3) + 2*y*z*(150 + (149 - 18*Pi^2)*z + 9*(-131 + 6*Pi^2)*z^2 - 27*(-47 + 2*Pi^2)*z^3 + (-401 + 18*Pi^2)*z^4) + 3*y^2*(40 - 370*z + (157 + 18*Pi^2)*z^2 + (524 - 36*Pi^2)*z^3 + (-335 + 18*Pi^2)*z^4) + z^2*(-533 + 1060*z - 1581*z^2 + 1054*z^3 - 533*z^4 + 18*Pi^2*(1 - z + z^2)^2))*H[0, 1, z])/(72*y*z^3*(-1 + y + z)) - (MA2*(22*y^4 + y^3*(-22 + 20*z) + 11*(1 - z + z^2)^2 + y^2*(33 - 66*z + 30*z^2) + 2*y*(-11 + 33*z - 33*z^2 + 5*z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(44 + 33*y^4 - 42*z + 63*z^2 - 32*z^3 + 33*z^4 + y^3*(-32 + 30*z) + 3*y^2*(21 - 40*z + 20*z^2) + 6*y*(-7 + 20*z - 20*z^2 + 5*z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MA2*(22*y^4 + 8*y^3*(-11 + 13*z) + 3*y^2*(44 - 88*z + 47*z^2) + 2*y*(-44 + 132*z - 132*z^2 + 57*z^3) + 11*(4 - 8*z + 12*z^2 - 8*z^3 + 3*z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(40*y^6 + 120*y^5*(-1 + z) + 2*y^3*(-1 + z)*(60 - 230*z + (33 + 6*Pi^2)*z^2) + y^4*(160 - 430*z + (133 + 6*Pi^2)*z^2) + 2*y*(-1 + z)*z*(-50 + (-19 + 6*Pi^2)*z - 12*(-11 + Pi^2)*z^2 + (-53 + 6*Pi^2)*z^3) + y^2*(40 - 370*z + (395 + 18*Pi^2)*z^2 + (48 - 36*Pi^2)*z^3 + 3*(-31 + 6*Pi^2)*z^4) + z^2*(-97 + 192*z - 289*z^2 + 194*z^3 - 97*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[0, 1 - z, y])/(24*y*z^3*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[1, z]*H[0, z, y])/(12*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, z, y])/(y*z*(-1 + y + z)) - (MA2*(60*y^8 + 300*y^7*(-1 + z) + y^6*(660 - 1485*z + (353 + 18*Pi^2)*z^2) + 2*y^5*(-420 + 1590*z - (973 + 36*Pi^2)*z^2 + 4*(-65 + 9*Pi^2)*z^3) + y^4*(660 - 3780*z + (3487 + 144*Pi^2)*z^2 - 4*(-469 + 72*Pi^2)*z^3 + (-2237 + 144*Pi^2)*z^4) + y*(-1 + z)*z*(-150 + (-1117 + 72*Pi^2)*z + (4143 - 216*Pi^2)*z^2 + 108*(-64 + 3*Pi^2)*z^3 - 6*(-785 + 36*Pi^2)*z^4 + 8*(-206 + 9*Pi^2)*z^5) + y^3*(-300 + 2610*z - 5*(481 + 36*Pi^2)*z^2 + 36*(-149 + 15*Pi^2)*z^3 + (8991 - 540*Pi^2)*z^4 + 2*(-1763 + 90*Pi^2)*z^5) + y^2*(60 - 975*z + 4*(-11 + 36*Pi^2)*z^2 + (7632 - 540*Pi^2)*z^3 + 3*(-5047 + 270*Pi^2)*z^4 - 12*(-922 + 45*Pi^2)*z^5 + 2*(-1549 + 72*Pi^2)*z^6) + 2*(-1 + z)^2*z^2*(-206 + 406*z - 612*z^2 + 412*z^3 - 206*z^4 + 9*Pi^2*(1 - z + z^2)^2))*H[1, 0, y])/(36*y*z^3*(-1 + y + z)^3) - (MA2*(-12 + 12*y^3 + 33*z - 32*z^2 + 22*z^3 + y^2*(-36 + 33*z) + y*(36 - 66*z + 32*z^2))*H[0, z]*H[1, 0, y])/(12*y*(-1 + y + z)) + (MA2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1, z]*H[1, 0, y])/(12*y*z) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(533*y^6 + 4*y^5*(-533 + 599*z) + y^4*(4246 - 9224*z + 4990*z^2) + 2*y^3*(-2638 + 8451*z - 8994*z^2 + 3187*z^3) + (-1 + z)^2*(533 - 1072*z + 1617*z^2 - 1078*z^3 + 533*z^4) + y^2*(4210 - 16488*z + 26001*z^2 - 18000*z^3 + 4990*z^4) + 2*y*(-1057 + 4276*z - 8292*z^2 + 8499*z^3 - 4624*z^4 + 1198*z^5) - 18*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, z])/(72*y*z*(-1 + y + z)^3) - (MA2*(33*y^4 + 54*y^3*(-1 + z) + 66*y^2*(-1 + z)^2 + 34*y*(-1 + z)^3 + 11*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(22*y^4 + 32*y^3*(-1 + z) + 63*y^2*(-1 + z)^2 + 42*y*(-1 + z)^3 + 11*(3 - 4*z + 6*z^2 - 4*z^3 + 3*z^4))*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MA2*(12*y^3 + 3*y^2*z + 2*y*z^2 - 11*z^3)*H[z, y]*H[1, 0, z])/(12*y*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MA2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, y])/(3*y*z*(-1 + y + z)) - (121*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(24*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (MA2*(40*y^6 + 120*y^5*(-1 + z) + 2*y^3*(-1 + z)*(60 - 230*z + (33 + 6*Pi^2)*z^2) + y^4*(160 - 430*z + (133 + 6*Pi^2)*z^2) + 2*y*(-1 + z)*z*(-50 + (-19 + 6*Pi^2)*z - 12*(-11 + Pi^2)*z^2 + (-53 + 6*Pi^2)*z^3) + y^2*(40 - 370*z + (395 + 18*Pi^2)*z^2 + (48 - 36*Pi^2)*z^3 + 3*(-31 + 6*Pi^2)*z^4) + z^2*(-97 + 192*z - 289*z^2 + 194*z^3 - 97*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[1 - z, 0, y])/(24*y*z^3*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(-121 + 16*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(24*y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(88 + 77*y^4 - 130*z + 195*z^2 - 120*z^3 + 77*z^4 + 2*y^3*(-60 + 59*z) + 3*y^2*(65 - 128*z + 64*z^2) + 2*y*(-65 + 192*z - 192*z^2 + 59*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[1, z]*H[z, 0, y])/(12*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(-60*y^8 - 180*y^7*(-1 + z) - 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(-240 + 645*z + (67 + 6*Pi^2)*z^2) + 2*y^5*(90 - 435*z + (131 - 6*Pi^2)*z^2 + (151 + 6*Pi^2)*z^3) - 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(-150 - (437 + 12*Pi^2)*z + 12*(136 + 3*Pi^2)*z^2 - 9*(149 + 4*Pi^2)*z^3 + 2*(151 + 6*Pi^2)*z^4) + 3*y^4*(-20 + 185*z + 6*(11 + Pi^2)*z^2 - 3*(149 + 4*Pi^2)*z^3 + (214 + 6*Pi^2)*z^4) + y^2*z^2*(412 - 437*z + 198*z^2 + 262*z^3 + 67*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[z, 1 - z, y])/(36*y^3*z^3*(-1 + y + z)) + (MA2*(12*y^3 + 3*y^2*z + 2*y*z^2 - 11*z^3)*H[0, z]*H[z, 1 - z, y])/(12*y*(-1 + y + z)) + (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (MA2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[0, 0, 1, z])/(6*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, z, y])/(y*z*(-1 + y + z)) - (MA2*(77*y^4 + 2*y^3*(-94 + 95*z) + 110*(1 - z + z^2)^2 + 3*y^2*(99 - 198*z + 100*z^2) + 4*y*(-52 + 156*z - 156*z^2 + 55*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(66 + 66*y^4 - 120*z + 165*z^2 - 100*z^3 + 44*z^4 + 12*y^3*(-11 + 10*z) + 3*y^2*(66 - 120*z + 55*z^2) + 2*y*(-66 + 180*z - 165*z^2 + 50*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[0, z, 1 - z, y])/(12*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MA2*(55 + 55*y^4 - 86*z + 129*z^2 - 76*z^3 + 44*z^4 + y^3*(-88 + 86*z) + 3*y^2*(44 - 86*z + 43*z^2) + y*(-88 + 258*z - 258*z^2 + 76*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1, 0, 1 - z, y])/(12*y*z) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) - (MA2*(22*y^3 + 32*y^2*(-1 + z) + 33*y*(-1 + z)^2 + 12*(-1 + z)^3)*H[1, 1, 0, z])/(6*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1, 1 - z, 0, y])/(12*y*z) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (MA2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1 - z, 1, 0, y])/(12*y*z) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (11*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(88 + 77*y^4 - 130*z + 195*z^2 - 120*z^3 + 77*z^4 + 2*y^3*(-60 + 59*z) + 3*y^2*(65 - 128*z + 64*z^2) + 2*y*(-65 + 192*z - 192*z^2 + 59*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, z, y])/(y*z*(-1 + y + z)) + (MA2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[z, 0, 1 - z, y])/(12*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[z, 1 - z, 0, y])/(12*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (22*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (MA2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, z, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (605*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMA2]^2)/(48*y*z*(-1 + y + z)) + (MA2*H[1, z]*(240*y^7 + 240*(-1 + z)^2*z^3*(1 - z + z^2) - y^6*(720 + z*(132 + 121*Pi^2 + 72*zeta3)) + y^5*(960 + 2*z*(53*Pi^2 + 72*(-7 + zeta3)) - z^2*(688 + 219*Pi^2 + 216*zeta3)) + y^2*z*(Pi^2*(-33 - 4*z - 9*z^2 - 16*z^3 + 33*z^4) - 36*(7 + 2*zeta3) - 8*z^4*(86 + 27*zeta3) + 4*z*(25 + 72*zeta3) - 6*z^2*(319 + 108*zeta3) + 2*z^3*(677 + 288*zeta3)) + y^3*(240 + 2*z*(-335 + 13*Pi^2 + 72*zeta3) - 3*z^2*(638 + 51*Pi^2 + 216*zeta3) + 4*z^3*(1097 + 57*Pi^2 + 216*zeta3) - z^4*(1824 + 65*Pi^2 + 360*zeta3)) - y^4*(720 + z*(-1066 + 99*Pi^2 + 216*zeta3) - 2*z^2*(677 + 140*Pi^2 + 288*zeta3) + z^3*(1824 + 185*Pi^2 + 360*zeta3)) + y*z^2*(Pi^2*(-33 - 30*z + 45*z^2 - 70*z^3 + 11*z^4) - 2*(z*(335 - 72*zeta3) - 72*z^3*(-7 + zeta3) + 18*(7 + 2*zeta3) + 6*z^4*(11 + 6*zeta3) + z^2*(-533 + 108*zeta3)))))/(144*y^2*z^2*(-1 + y + z)*(y + z)) + (MA2*H[1 - z, y]*(240*y^7 + 240*(-1 + z)^2*z^3*(1 - z + z^2) - 3*y^6*(240 + z*(44 + 11*Pi^2 + 24*zeta3)) + y^2*z*(Pi^2*(-77 - 60*z + 159*z^2 - 184*z^3 + 45*z^4) - 36*(7 + 2*zeta3) - 8*z^4*(86 + 27*zeta3) + 4*z*(25 + 72*zeta3) - 6*z^2*(319 + 108*zeta3) + 2*z^3*(677 + 288*zeta3)) + y^4*(-720 + z*(1066 + 45*Pi^2 - 216*zeta3) + 3*z^3*(-608 + 45*Pi^2 - 120*zeta3) + z^2*(1354 - 184*Pi^2 + 576*zeta3)) + y^3*(240 + 3*z^2*(-638 + 53*Pi^2 - 216*zeta3) + 3*z^4*(-608 + 45*Pi^2 - 120*zeta3) - 2*z*(335 + 15*Pi^2 - 72*zeta3) + z^3*(4388 - 228*Pi^2 + 864*zeta3)) + y^5*(960 - 70*Pi^2*z + 144*z*(-7 + zeta3) + z^2*(45*Pi^2 - 8*(86 + 27*zeta3))) - y*z^2*(Pi^2*(77 + 30*z - 45*z^2 + 70*z^3 + 33*z^4) + 2*(z*(335 - 72*zeta3) - 72*z^3*(-7 + zeta3) + 18*(7 + 2*zeta3) + 6*z^4*(11 + 6*zeta3) + z^2*(-533 + 108*zeta3)))))/(144*y^2*z^2*(-1 + y + z)*(y + z)) - (MA2*H[0, z]*(-240*(-1 + z)^3*z^2*(1 - z + z^2) + y^6*(996 + 55*Pi^2*(-1 + z) + 72*zeta3 - 12*z*(175 + 6*zeta3)) + 3*y^5*(-1 + z)*(996 + Pi^2*(-55 + 63*z) + 72*zeta3 - 12*z*(175 + 6*zeta3)) + y^2*(-1 + z)*(Pi^2*(165 - 646*z + 1095*z^2 - 810*z^3 + 273*z^4) + 30*z^3*(539 + 24*zeta3) - 8*z^4*(643 + 27*zeta3) - 6*(487 + 36*zeta3) + 8*z*(1499 + 90*zeta3) - 4*z^2*(5267 + 270*zeta3)) + y^4*(-1 + z)*(Pi^2*(275 - 646*z + 365*z^2) - 18*(273 + 20*zeta3) - 8*z^2*(1204 + 45*zeta3) + 2*z*(7429 + 360*zeta3)) + y*(-1 + z)^2*(Pi^2*(55 - 134*z + 231*z^2 - 174*z^3 + 99*z^4) - 2*(-24*z^3*(82 + 3*zeta3) + 6*(83 + 6*zeta3) + 6*z^4*(151 + 6*zeta3) - z*(1285 + 72*zeta3) + z^2*(2335 + 108*zeta3))) + y^3*(-1 + z)*(Pi^2*(-275 + 969*z - 1095*z^2 + 405*z^3) - 4*(-1 + z)*(1212 + 90*zeta3 + z^2*(2191 + 90*zeta3) - z*(3559 + 180*zeta3)))))/(144*y^2*(-1 + z)*z*(-1 + y + z)^2) + (MA2*H[0, y]*(240*y^7 + y^6*(-960 + z*(1812 - 99*Pi^2 + 72*zeta3)) + y^5*(1680 + 12*z*(-630 + 31*Pi^2 - 24*zeta3) + z^2*(5144 - 273*Pi^2 + 216*zeta3)) + y^4*(-1680 + z^2*(-21314 + 1083*Pi^2 - 936*zeta3) + z^3*(8764 - 405*Pi^2 + 360*zeta3) + z*(14354 - 678*Pi^2 + 576*zeta3)) + y^3*(960 + 2*z*(-7923 + 385*Pi^2 - 360*zeta3) + 12*z^3*(-2647 + 125*Pi^2 - 120*zeta3) + z^4*(9632 - 365*Pi^2 + 360*zeta3) + z^2*(37238 - 1905*Pi^2 + 1800*zeta3)) + y^2*(-240 + z^4*(-24490 + 1011*Pi^2 - 1080*zeta3) - 9*z^5*(-700 + 21*Pi^2 - 24*zeta3) + z*(10806 - 554*Pi^2 + 576*zeta3) + z^3*(42084 - 2064*Pi^2 + 2160*zeta3) + z^2*(1741*Pi^2 - 60*(551 + 30*zeta3))) + (-1 + z)*z*(55*Pi^2*(1 - z + z^2)^2 - 6*(2*(83 + 6*zeta3) - 4*z^3*(83 + 6*zeta3) + 2*z^4*(83 + 6*zeta3) - 3*z*(107 + 8*zeta3) + z^2*(487 + 36*zeta3))) + y*z*(Pi^2*(244 - 811*z + 1244*z^2 - 921*z^3 + 354*z^4 - 55*z^5) + 2*(-2281 - 144*zeta3 - 108*z^4*(43 + 2*zeta3) + 6*z^5*(175 + 6*zeta3) - 2*z^2*(5983 + 360*zeta3) + z*(7457 + 468*zeta3) + z^3*(9886 + 540*zeta3)))))/(144*(-1 + y)*y*z^2*(-1 + y + z)^2) - (MA2*(147*Pi^4*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 10*Pi^2*(5173*y^6 + 4*y^5*(-5176 + 5239*z) + y^4*(41402 - 83440*z + 42110*z^2) + 2*y^3*(-25856 + 77991*z - 78528*z^2 + 26387*z^3) + (-1 + z)^2*(5173 - 10328*z + 15513*z^2 - 10358*z^3 + 5173*z^4) + y^2*(41342 - 155496*z + 234453*z^2 - 157056*z^3 + 42110*z^4) + 2*y*(-10337 + 41336*z - 77748*z^2 + 77991*z^3 - 41720*z^4 + 10478*z^5)) + 20*(-1 + y + z)^2*(5648 + 486*zeta3 + z^2*(16108 + 1458*zeta3 - 3537*zeta3) + y^4*(5468 + 486*zeta3 - 1575*zeta3) + z^4*(5468 + 486*zeta3 - 1575*zeta3) - 2*z^3*(5468 + 486*zeta3 - 1359*zeta3) - 2*z*(5320 + 486*zeta3 - 999*zeta3) - 783*zeta3 + 2*y^3*(-5468 - 486*zeta3 + z*(5468 + 486*zeta3 - 1575*zeta3) + 1359*zeta3) + 2*y*(-5320 - 486*zeta3 + z*(16018 + 1296*zeta3 - 3483*zeta3) + z^3*(5468 + 486*zeta3 - 1575*zeta3) + 999*zeta3 + z^2*(-16166 - 1296*zeta3 + 4023*zeta3)) + y^2*(16108 + 1458*zeta3 + 3*z^2*(5468 + 486*zeta3 - 1575*zeta3) - 3537*zeta3 + z*(-32332 - 2592*zeta3 + 8046*zeta3)))))/(4320*y*z*(-1 + y + z)^3) + Log[muSqOMA2]*((((-605*I)/24)*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (605*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(72*y*z*(-1 + y + z)) + (605*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(72*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(12*y*z*(-1 + y + z)) - (605*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(72*y*z*(-1 + y + z)) - (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(12*y*z*(-1 + y + z)) - (605*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(6*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(6*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (55*MA2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MA2*(77*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 2*(6*(337 + 18*zeta3) + 6*y^4*(337 + 18*zeta3) + 12*y^3*(-1 + z)*(337 + 18*zeta3) - 12*z^3*(337 + 18*zeta3) + 6*z^4*(337 + 18*zeta3) - z*(3989 + 216*zeta3) + z^2*(6011 + 324*zeta3) + y*(-1 + z)^2*(-3989 - 216*zeta3 + 12*z*(337 + 18*zeta3)) + y^2*(-1 + z)*(-6011 - 324*zeta3 + 18*z*(337 + 18*zeta3)))))/(144*y*z*(-1 + y + z))) + I*((605*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(72*y*z*(-1 + y + z)) + (605*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(72*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(12*y*z*(-1 + y + z)) - (605*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(72*y*z*(-1 + y + z)) - (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(12*y*z*(-1 + y + z)) - (605*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(6*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(6*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (55*MA2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MA2*Pi*(77*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 2*(6*(337 + 18*zeta3) + 6*y^4*(337 + 18*zeta3) + 12*y^3*(-1 + z)*(337 + 18*zeta3) - 12*z^3*(337 + 18*zeta3) + 6*z^4*(337 + 18*zeta3) - z*(3989 + 216*zeta3) + z^2*(6011 + 324*zeta3) + y*(-1 + z)^2*(-3989 - 216*zeta3 + 12*z*(337 + 18*zeta3)) + y^2*(-1 + z)*(-6011 - 324*zeta3 + 18*z*(337 + 18*zeta3)))))/(144*y*z*(-1 + y + z))));

MG0MJ1 = (2*MA2*Nf*((1 - y - z)^4 + 2*(1 - y - z)^3*(y + z) + 3*(1 - y - z)^2*(y + z)^2 + 2*(1 - y - z)*(y + z)^3 + (y^2 + y*z + z^2)^2))/(y*(1 - y - z)*z);



==> AuxFiles/A/Aggg_IR_R2.m <==
(* LO *)
MG0MG0 = (-2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v));

(* NLO *)
MG0MG1 = (MA2*(-2*Nf + Nc*(11 + (6*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) + (MA2*(2*Nf + Nc*(-11 - (4*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(2*u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + ((2*I)*MA2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) + (MA2*(2*Nf + Nc*(-11 - (6*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) + (MA2*(2*Nf + Nc*(-11 - (6*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - ((2*I)*MA2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) + (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(u*v*(-1 + u + v)) + (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(H[0, 1, v] + H[1, 0, v]))/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(Nf*(-1 + u)*(-1 + v)*v*(u + v) - (2*I)*Nf*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + Nc*(24 + 24*u^4 + 48*u^3*(-1 + v) - 48*v + 71*v^2 - 47*v^3 + 24*v^4 + u*(-1 + v)^2*(-48 + 47*v) + u^2*(72 - 143*v + 71*v^2) + (11*I)*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 5*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)) + 3*(11*Nc - 2*Nf)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]))/(6*u*v*(-1 + u + v));

(* NNLO *)
MG1MG1 = Nf^2*(-1/18*(MA2*(u^4 + 2*u^3*(-1 + v) + (-1 + v)^2 - u*(2 - 3*v + v^2) + u^2*(3 - 3*v + v^2) + Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)))/(u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, u])/(18*u*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v])/(6*u*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(3*u*v*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, v])/(18*u*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(9*u*v*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1 - v, u])/(18*u*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(9*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(9*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(9*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(9*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(9*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(9*u*v*(-1 + u + v)) + ((MA2*(-1 + u)*(-1 + v)*(u + v))/(6*u*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(3*u*v*(-1 + u + v)))*Log[muSqOMA2] - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^2)/(2*u*v*(-1 + u + v))) + Nc*Nf*((MA2*(Pi^2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 63*v^2 - 41*v^3 + 22*v^4 + u*(-1 + v)^2*(-44 + 41*v) + 3*u^2*(22 - 43*v + 21*v^2)) + 4*(u^4 + 2*u^3*(-1 + v) + (-1 + v)*(-1 + v + 3*v^2*(2 + zeta2)) - u*(-1 + v)*(-2 + 3*v^2*(2 + zeta2) - v*(5 + 3*zeta2)) + u^2*(3 + 3*v*(1 + zeta2) - v^2*(5 + 3*zeta2)))))/(36*u*v*(-1 + u + v)) - (MA2*(48 - 96*v + 131*v^2 - 83*v^3 + 48*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + 24*u^4*(2 + zeta2) + 48*u^3*(-1 + v)*(2 + zeta2) + u*(-1 + v)^2*(-48*(2 + zeta2) + v*(83 + 48*zeta2)) + u^2*(-1 + v)*(-72*(2 + zeta2) + v*(131 + 72*zeta2)))*H[0, u])/(36*u*v*(-1 + u + v)) + (MA2*(48 - 96*v + 131*v^2 - 83*v^3 + 48*v^4 + 14*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + 24*u^4*(2 + zeta2) + 48*u^3*(-1 + v)*(2 + zeta2) + u*(-1 + v)^2*(-48*(2 + zeta2) + v*(83 + 48*zeta2)) + u^2*(-1 + v)*(-72*(2 + zeta2) + v*(131 + 72*zeta2)))*H[0, v])/(12*u*v*(-1 + u + v)) - (MA2*(11 + 11*u^4 + 22*u^3*(-1 + v) - 22*v + 34*v^2 - 23*v^3 + 11*v^4 + u*(-1 + v)^2*(-22 + 23*v) + u^2*(33 - 67*v + 34*v^2))*H[0, u]*H[0, v])/(3*u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v]*H[1, u])/(3*u*(-1 + u + v)) + (MA2*(48 - 96*v + 131*v^2 - 83*v^3 + 48*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + 24*u^4*(2 + zeta2) + 48*u^3*(-1 + v)*(2 + zeta2) + u*(-1 + v)^2*(-48*(2 + zeta2) + v*(83 + 48*zeta2)) + u^2*(-1 + v)*(-72*(2 + zeta2) + v*(131 + 72*zeta2)))*H[1, v])/(36*u*v*(-1 + u + v)) - (MA2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 69*v^2 - 47*v^3 + 22*v^4 + u*(-1 + v)^2*(-44 + 47*v) + 3*u^2*(22 - 45*v + 23*v^2))*H[0, u]*H[1, v])/(18*u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, u]*H[1, v])/(3*u*(-1 + u + v)) + (MA2*(48 - 96*v + 131*v^2 - 83*v^3 + 48*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + 24*u^4*(2 + zeta2) + 48*u^3*(-1 + v)*(2 + zeta2) + u*(-1 + v)^2*(-48*(2 + zeta2) + v*(83 + 48*zeta2)) + u^2*(-1 + v)*(-72*(2 + zeta2) + v*(131 + 72*zeta2)))*H[1 - v, u])/(36*u*v*(-1 + u + v)) + (MA2*(11 + 11*u^4 + 22*u^3*(-1 + v) - 22*v + 34*v^2 - 23*v^3 + 11*v^4 + u*(-1 + v)^2*(-22 + 23*v) + u^2*(33 - 67*v + 34*v^2))*H[0, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(9*u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v)) + (MA2*(-1 + u)*(-1 + v)*(u + v)*H[0, v]*H[v, u])/(3*u*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(9*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(33 + 33*u^4 + 66*u^3*(-1 + v) - 66*v + 100*v^2 - 67*v^3 + 33*v^4 + u*(-1 + v)^2*(-66 + 67*v) + u^2*(99 - 199*v + 100*v^2))*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (14*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (14*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (MA2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 69*v^2 - 47*v^3 + 22*v^4 + u*(-1 + v)^2*(-44 + 47*v) + 3*u^2*(22 - 45*v + 23*v^2))*H[0, 1 - v, u])/(18*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(9*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[1, 1 - v, u])/(3*u*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 69*v^2 - 47*v^3 + 22*v^4 + u*(-1 + v)^2*(-44 + 47*v) + 3*u^2*(22 - 45*v + 23*v^2))*H[1 - v, 0, u])/(18*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(9*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(3*u*v*(-1 + u + v)) - (MA2*(-1 + u)*(-1 + v)*(u + v)*H[v, 0, u])/(3*u*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + ((MA2*(48 - 96*v + 131*v^2 - 83*v^3 + 48*v^4 + 6*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + 24*u^4*(2 + zeta2) + 48*u^3*(-1 + v)*(2 + zeta2) + u*(-1 + v)^2*(-48*(2 + zeta2) + v*(83 + 48*zeta2)) + u^2*(-1 + v)*(-72*(2 + zeta2) + v*(131 + 72*zeta2))))/(12*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)))*Log[muSqOMA2] + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^2)/(2*u*v*(-1 + u + v))) + Nc^2*((MA2*(25 - 50*v + 79*v^2 - 54*v^3 + 25*v^4 + 12*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(25 - 48*zeta2) - 48*zeta2 + 96*v*zeta2 - 144*v^2*zeta2 + 96*v^3*zeta2 - 48*v^4*zeta2 - 2*u^3*(-1 + v)*(-25 + 48*zeta2) - 2*u*(-1 + v)^2*(25 - 27*v - 48*zeta2 + 48*v*zeta2) - u^2*(-1 + v)*(75 - 79*v - 144*zeta2 + 144*v*zeta2))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (11*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) + (MA2*(-24 + 48*v - 71*v^2 + 47*v^3 - 24*v^4 + 9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 - 12*u^4*(2 + zeta2) - 24*u^3*(-1 + v)*(2 + zeta2) - u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) - u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2)))*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) + (MA2*(-23 + 46*v - 63*v^2 + 40*v^3 - 23*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 72*zeta2 + 144*v*zeta2 - 216*v^2*zeta2 + 144*v^3*zeta2 - 72*v^4*zeta2 - u^4*(23 + 72*zeta2) - 2*u^3*(-1 + v)*(23 + 72*zeta2) - 2*u*(-1 + v)^2*(-23 + 20*v - 72*zeta2 + 72*v*zeta2) - 3*u^2*(-1 + v)*(-23 + 21*v - 72*zeta2 + 72*v*zeta2))*H[0, u]*H[1, v])/(36*u*v*(-1 + u + v)) + (MA2*(-24 + 48*v - 71*v^2 + 47*v^3 - 24*v^4 + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 - 12*u^4*(2 + zeta2) - 24*u^3*(-1 + v)*(2 + zeta2) - u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) - u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2)))*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) - (MA2*(25 - 50*v + 79*v^2 - 54*v^3 + 25*v^4 + 12*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(25 - 48*zeta2) - 48*zeta2 + 96*v*zeta2 - 144*v^2*zeta2 + 96*v^3*zeta2 - 48*v^4*zeta2 - 2*u^3*(-1 + v)*(-25 + 48*zeta2) - 2*u*(-1 + v)^2*(25 - 27*v - 48*zeta2 + 48*v*zeta2) - u^2*(-1 + v)*(75 - 79*v - 144*zeta2 + 144*v*zeta2))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (11*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v)) + (MA2*(24 - 48*v + 71*v^2 - 47*v^3 + 24*v^4 - 9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 12*zeta2 - 24*v*zeta2 + 36*v^2*zeta2 - 24*v^3*zeta2 + 12*v^4*zeta2 + 12*u^4*(2 + zeta2) + 24*u^3*(-1 + v)*(2 + zeta2) + u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) + u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2)))*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) - (MA2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(36*u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (MA2*(267 - 534*v + 805*v^2 - 538*v^3 + 267*v^4 + 36*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(267 - 48*zeta2) - 48*zeta2 + 96*v*zeta2 - 144*v^2*zeta2 + 96*v^3*zeta2 - 48*v^4*zeta2 - 6*u^3*(-1 + v)*(-89 + 16*zeta2) - 2*u*(-1 + v)^2*(267 - 269*v - 48*zeta2 + 48*v*zeta2) - u^2*(-1 + v)*(801 - 805*v - 144*zeta2 + 144*v*zeta2))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (77*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) - (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (77*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (MA2*(121 + 24*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(6*u*v*(-1 + u + v)) - (44*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MA2*(-23 + 46*v - 63*v^2 + 40*v^3 - 23*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 72*zeta2 + 144*v*zeta2 - 216*v^2*zeta2 + 144*v^3*zeta2 - 72*v^4*zeta2 - u^4*(23 + 72*zeta2) - 2*u^3*(-1 + v)*(23 + 72*zeta2) - 2*u*(-1 + v)^2*(-23 + 20*v - 72*zeta2 + 72*v*zeta2) - 3*u^2*(-1 + v)*(-23 + 21*v - 72*zeta2 + 72*v*zeta2))*H[0, 1 - v, u])/(36*u*v*(-1 + u + v)) - (77*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (10*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(3*u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (MA2*(121 + 24*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(6*u*v*(-1 + u + v)) - (44*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (MA2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(36*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (MA2*(-24 + 48*v - 71*v^2 + 47*v^3 - 24*v^4 + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 - 12*u^4*(2 + zeta2) - 24*u^3*(-1 + v)*(2 + zeta2) - u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) - u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2)))*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (44*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (MA2*(-23 + 46*v - 63*v^2 + 40*v^3 - 23*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 72*zeta2 + 144*v*zeta2 - 216*v^2*zeta2 + 144*v^3*zeta2 - 72*v^4*zeta2 - u^4*(23 + 72*zeta2) - 2*u^3*(-1 + v)*(23 + 72*zeta2) - 2*u*(-1 + v)^2*(-23 + 20*v - 72*zeta2 + 72*v*zeta2) - 3*u^2*(-1 + v)*(-23 + 21*v - 72*zeta2 + 72*v*zeta2))*H[1 - v, 0, u])/(36*u*v*(-1 + u + v)) - (77*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (10*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (MA2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(36*u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(3*u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(-24 + 48*v - 71*v^2 + 47*v^3 - 24*v^4 + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 - 12*u^4*(2 + zeta2) - 24*u^3*(-1 + v)*(2 + zeta2) - u*(-1 + v)^2*(-24*(2 + zeta2) + v*(47 + 24*zeta2)) - u^2*(-1 + v)*(-36*(2 + zeta2) + v*(71 + 36*zeta2)))*H[v, 0, u])/(3*u*v*(-1 + u + v)) - (44*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) + (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (33*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(3*u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (12*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (8*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (121*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^2)/(8*u*v*(-1 + u + v)) - (MA2*(249*Pi^4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + Pi^2*(265 + v^2*(789 - 5400*zeta2) - 1800*zeta2 - 5*u^4*(-53 + 360*zeta2) - 10*u^3*(-1 + v)*(-53 + 360*zeta2) + 10*v*(-53 + 360*zeta2) - 5*v^4*(-53 + 360*zeta2) + 4*v^3*(-131 + 900*zeta2) - 2*u*(-1 + v)^2*(265 - 1800*zeta2 + 2*v*(-131 + 900*zeta2)) - 3*u^2*(-1 + v)*(265 - 1800*zeta2 + v*(-263 + 1800*zeta2))) + 4*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 + v^2*(421 + 426*zeta2 + 3996*zeta2^2 + 3402*zeta3 - 4860*zeta4 - 3402*zeta3) + u^2*(435 + 432*zeta2 + 3996*zeta2^2 + 3402*zeta3 - 4860*zeta4 + v^2*(421 + 426*zeta2 + 3996*zeta2^2 + 3402*zeta3 - 4860*zeta4 - 3402*zeta3) - 3*v*(285 + 286*zeta2 + 2664*zeta2^2 + 2016*zeta3 - 3240*zeta4 - 2016*zeta3) - 3402*zeta3) + u*(-1 + v)*(290 + 288*zeta2 + 2664*zeta2^2 + 2268*zeta3 - 3240*zeta4 - v*(565 + 570*zeta2 + 5328*zeta2^2 + 3780*zeta3 - 6480*zeta4 - 3780*zeta3) + 6*v^2*(46 + 47*zeta2 + 444*zeta2^2 + 378*zeta3 - 540*zeta4 - 378*zeta3) - 2268*zeta3) + u^4*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 - 1134*zeta3) + 2*u^3*(-1 + v)*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 - 1134*zeta3) - 2*v*(145 + 144*zeta2 + 1332*zeta2^2 + 1134*zeta3 - 1620*zeta4 - 1134*zeta3) - 6*v^3*(46 + 47*zeta2 + 444*zeta2^2 + 378*zeta3 - 540*zeta4 - 378*zeta3) + 18*v^4*(8 + 8*zeta2 + 74*zeta2^2 + 63*zeta3 - 90*zeta4 - 63*zeta3) - 1134*zeta3)))/(72*u*v*(-1 + u + v)) - (MA2*H[0, v]*(264 - 528*v + 781*v^2 - 517*v^3 + 264*v^4 + 77*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + 24*u^3*(-1 + v)*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + u*(-1 + v)^2*(-24*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(517 + 264*zeta2 - 1008*zeta3 + 1008*zeta3)) + u^2*(-1 + v)*(-36*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(781 + 396*zeta2 - 1512*zeta3 + 1512*zeta3))))/(12*u*v*(-1 + u + v)) + (MA2*H[0, u]*(264 - 528*v + 781*v^2 - 517*v^3 + 264*v^4 + 99*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + 24*u^3*(-1 + v)*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + u*(-1 + v)^2*(-24*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(517 + 264*zeta2 - 1008*zeta3 + 1008*zeta3)) + u^2*(-1 + v)*(-36*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(781 + 396*zeta2 - 1512*zeta3 + 1512*zeta3))))/(36*u*v*(-1 + u + v)) - (MA2*H[1, v]*(264 - 528*v + 781*v^2 - 517*v^3 + 264*v^4 + 99*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + 24*u^3*(-1 + v)*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + u*(-1 + v)^2*(-24*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(517 + 264*zeta2 - 1008*zeta3 + 1008*zeta3)) + u^2*(-1 + v)*(-36*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(781 + 396*zeta2 - 1512*zeta3 + 1512*zeta3))))/(36*u*v*(-1 + u + v)) - (MA2*H[1 - v, u]*(264 - 528*v + 781*v^2 - 517*v^3 + 264*v^4 + 99*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + 24*u^3*(-1 + v)*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + u*(-1 + v)^2*(-24*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(517 + 264*zeta2 - 1008*zeta3 + 1008*zeta3)) + u^2*(-1 + v)*(-36*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(781 + 396*zeta2 - 1512*zeta3 + 1512*zeta3))))/(36*u*v*(-1 + u + v)) + Log[muSqOMA2]*((121*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(12*u*v*(-1 + u + v)) - (121*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) - (121*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(12*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) - (121*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(264 - 528*v + 781*v^2 - 517*v^3 + 264*v^4 + 33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + 24*u^3*(-1 + v)*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + u*(-1 + v)^2*(-24*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(517 + 264*zeta2 - 1008*zeta3 + 1008*zeta3)) + u^2*(-1 + v)*(-36*(22 + 11*zeta2 - 42*zeta3 + 42*zeta3) + v*(781 + 396*zeta2 - 1512*zeta3 + 1512*zeta3))))/(12*u*v*(-1 + u + v))));

MG0MG2 = Nf^2*((5*MA2*(4*(-1 + u)*(-1 + v)*v*(u + v) + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)))/(216*u*v*(-1 + u + v)) + (MA2*(20 + 20*u^4 - 40*v + 51*v^2 - 31*v^3 + 20*v^4 + u^3*(-46 + 40*v) + 3*u^2*(22 - 41*v + 19*v^2) + u*(-40 + 117*v - 108*v^2 + 37*v^3))*H[0, u])/(108*u*v*(-1 + u + v)) - (5*MA2*(4 + 4*u^4 + 8*u^3*(-1 + v) - 8*v + 11*v^2 - 7*v^3 + 4*v^4 + u*(-1 + v)^2*(-8 + 7*v) + u^2*(12 - 23*v + 11*v^2))*H[0, v])/(36*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(18*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u^3*(-34 + 40*v) + 3*u^2*(16 - 35*v + 19*v^2) + u*(-34 + 105*v - 114*v^2 + 37*v^3))*H[1, v])/(108*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(18*u*v*(-1 + u + v)) - (MA2*(20 + 20*u^4 - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u^3*(-34 + 40*v) + 3*u^2*(16 - 35*v + 19*v^2) + u*(-34 + 105*v - 114*v^2 + 37*v^3))*H[1 - v, u])/(108*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(18*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) + I*(-1/108*(MA2*Pi*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u*(-1 + v)^2*(-46 + 31*v) + 3*u^2*(22 - 39*v + 17*v^2)))/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(18*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(18*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(18*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(18*u*v*(-1 + u + v))) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(18*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(18*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(18*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(18*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) + ((((-5*I)/18)*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v)) - (5*MA2*(4 + 4*u^4 + 8*u^3*(-1 + v) - 8*v + 11*v^2 - 7*v^3 + 4*v^4 + u*(-1 + v)^2*(-8 + 7*v) + u^2*(12 - 23*v + 11*v^2)))/(36*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(18*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(18*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(18*u*v*(-1 + u + v)))*Log[muSqOMA2] - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^2)/(12*u*v*(-1 + u + v))) + (Nf*((MA2*(-18 + 2*u^6 + 54*v - 70*v^2 + 50*v^3 - 20*v^4 + 4*v^5 + u^5*(-7 + 8*v) + u^4*(-9 - 17*v + 14*v^2) + 2*u^3*(25 - 27*v - 7*v^2 + 7*v^3) + u^2*(-70 + 150*v - 92*v^2 - v^3 + 8*v^4) + u*(54 - 140*v + 150*v^2 - 67*v^3 + 7*v^4 + 2*v^5))*H[0, u])/(12*v*(-1 + u + v)^2*(u + v)) + (MA2*(-2*(-1 + v)^3*v^2*(1 - v + v^2) + 2*u^8*(9 - v + v^2) + 8*u^7*(-9 + 10*v - 2*v^2 + v^3) - u*(-1 + v)^2*v*(-2 + 12*v - 9*v^2 + 5*v^3 + 3*v^4) + u^6*(144 - 297*v + 156*v^2 - 35*v^3 + 14*v^4) + u^3*(-1 + v)^2*(-72 + 153*v - 113*v^2 - v^3 + 5*v^4 + 2*v^5) + u^5*(-180 + 539*v - 491*v^2 + 153*v^3 - 35*v^4 + 14*v^5) + u^4*(144 - 539*v + 716*v^2 - 378*v^3 + 65*v^4 - 16*v^5 + 8*v^6) + u^2*(18 - 80*v + 156*v^2 - 153*v^3 + 65*v^4 + 9*v^5 - 18*v^6 + 3*v^7))*H[0, v])/(12*(-1 + u)*u^2*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, u]*H[0, v])/(12*v*(-1 + u + v)^3) - (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[0, v]*H[1, u])/(12*u^3*v) + (MA2*(2 + 2*u^6 - 4*v + 4*v^2 - 2*v^3 + u^5*(-5 + 4*v) + 2*u^4*(-7 - v + 2*v^2) + u*(-5 + 2*v - 3*v^3) + 2*u^3*(8 - 7*v + v^3) + u^2*(-14 + 14*v - 8*v^2 + 3*v^3))*H[1, v])/(12*(-1 + u)*u^2*v) - (MA2*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[0, u]*H[1, v])/(12*v) - (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[1, u]*H[1, v])/(12*u^3*v) + (MA2*(2 + 2*u^6 - 4*v + 4*v^2 - 2*v^3 + u^5*(-5 + 4*v) + 2*u^4*(-7 - v + 2*v^2) + u*(-5 + 2*v - 3*v^3) + 2*u^3*(8 - 7*v + v^3) + u^2*(-14 + 14*v - 8*v^2 + 3*v^3))*H[1 - v, u])/(12*(-1 + u)*u^2*v) + (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[0, v]*H[1 - v, u])/(12*u^3*v) + (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, v]*H[v, u])/(12*v*(-1 + u + v)^3) + I*(-1/12*(MA2*Pi*(2*u^8*(9 + v) - 2*(-1 + v)^3*v*(1 - v + v^2) + 8*u^7*(-9 + 8*v + v^2) + u^6*(124 - 295*v + 123*v^2 + 14*v^3) + u^5*(-120 + 529*v - 582*v^2 + 159*v^3 + 14*v^4) + u^4*(59 - 500*v + 936*v^2 - 643*v^3 + 136*v^4 + 8*v^5) + u*(2 + v - 16*v^2 + 51*v^3 - 71*v^4 + 54*v^5 - 21*v^6) + u^3*(-2 + 247*v - 732*v^2 + 818*v^3 - 408*v^4 + 75*v^5 + 2*v^6) + u^2*(-9 - 50*v + 253*v^2 - 431*v^3 + 343*v^4 - 145*v^5 + 21*v^6)))/((-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[0, u])/(12*v) - (MA2*Pi*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, v])/(12*v*(-1 + u + v)^3) + (MA2*Pi*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[1, u])/(12*u^3*v) - (MA2*Pi*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[1, v])/(12*v) - (MA2*Pi*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[1 - v, u])/(12*v) - (MA2*Pi*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[v, u])/(12*v*(-1 + u + v)^3)) + (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[0, 0, v])/(12*v*(-1 + u + v)^3) - (MA2*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[0, 1 - v, u])/(12*v) + (MA2*(14 + 2*u^7 + 10*u^6*(-1 + v) - 49*v + 79*v^2 - 75*v^3 + 47*v^4 - 20*v^5 + 4*v^6 + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(19 + 12*v - 52*v^2 + 28*v^3) + u^3*(-65 + 108*v - 32*v^2 - 36*v^3 + 22*v^4) + u^2*(75 - 195*v + 190*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-49 + 150*v - 205*v^2 + 148*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[1, 0, v])/(12*v*(-1 + u + v)^3) - (MA2*(2*u^7 + 4*u^6*(-1 + v) + u^5*(-6 + 4*v^2) + 2*u^2*(3 - 6*v + 4*v^2) + 2*(-1 + 2*v - 2*v^2 + v^3) + u^4*(15 - 12*v + 2*v^2 + 2*v^3) + u^3*(-15 + 10*v - 8*v^2 + 4*v^3) + u*(4 - 2*v^2 + 4*v^3))*H[1, 1 - v, u])/(12*u^3*v) - (MA2*(-7 + 2*u^4 + 4*u^3*(-1 + v) + 5*v - 8*v^2 + 4*v^3 + u^2*(-6 + 4*v^2) + 2*u*(4 - 6*v + v^2 + v^3))*H[1 - v, 0, u])/(12*v) - (MA2*(2*u^7 + 10*u^6*(-1 + v) + 2*u^5*(6 - 18*v + 11*v^2) + u^4*(5 + 12*v - 52*v^2 + 28*v^3) + u^3*(-25 + 62*v - 32*v^2 - 36*v^3 + 22*v^4) + v*(-3 + 9*v - 25*v^2 + 35*v^3 - 20*v^4 + 4*v^5) + u^2*(27 - 81*v + 120*v^2 - 72*v^3 - 6*v^4 + 10*v^5) + u*(-9 + 36*v - 69*v^2 + 98*v^3 - 60*v^4 + 8*v^5 + 2*v^6))*H[v, 0, u])/(12*v*(-1 + u + v)^3) - (3*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2])/(2*u*v*(-1 + u + v)) - (MA2*(8*Pi^2*u^8 + 40*Pi^2*u^7*(-1 + v) + 8*u^6*(Pi^2*(6 - 18*v + 11*v^2) - 18*(-3 + zeta3)) + u^5*(Pi^2*(41 + 48*v - 208*v^2 + 112*v^3) - 576*(-1 + v)*(-3 + zeta3)) - 3*(-1 + v)^2*(v^3*(289 - 96*zeta3) + 48*(-3 + zeta3) - 96*v*(-3 + zeta3) + 2*v^4*(-71 + 24*zeta3) + v^2*(-433 + 144*zeta3)) + u^4*(Pi^2*(-160 + 317*v - 128*v^2 - 144*v^3 + 88*v^4) + 3*v^2*(1153 - 384*zeta3) - 1152*(-3 + zeta3) + 9*v*(-769 + 256*zeta3)) + u*(-1 + v)*(Pi^2*(-21 + 60*v - 81*v^2 + 94*v^3 - 64*v^4 + 16*v^5) - 3*(v*(1731 - 576*zeta3) + v^3*(1735 - 576*zeta3) + 192*(-3 + zeta3) + 3*v^4*(-191 + 64*zeta3) + 9*v^2*(-289 + 96*zeta3))) + u^3*(Pi^2*(180 - 495*v + 585*v^2 - 288*v^3 - 24*v^4 + 40*v^5) - 9*(-1 + v)*(v*(963 - 320*zeta3) + 160*(-3 + zeta3) + v^2*(-481 + 160*zeta3))) + u^2*(Pi^2*(-96 + 315*v - 480*v^2 + 467*v^3 - 240*v^4 + 32*v^5 + 8*v^6) - 3*(384*(-3 + zeta3) - 16*v^3*(-271 + 90*zeta3) - 9*v*(-481 + 160*zeta3) + v^4*(-1153 + 384*zeta3) + v^2*(-6502 + 2160*zeta3)))))/(72*u*v*(-1 + u + v)^3)))/Nc + Nc*Nf*((MA2*(396*u^7 + u^6*(-1906 - 21*Pi^2 + 1584*v) + u^5*(3942 + Pi^2*(90 - 99*v) - 7408*v + 2772*v^2) - (-1 + v)*v*(556 - 1112*v + 1551*v^2 - 995*v^3 + 556*v^4 + 21*Pi^2*(1 - v + v^2)^2) + u^4*(-5312 + 15109*v - 12815*v^2 + 2772*v^3 - 6*Pi^2*(28 - 63*v + 36*v^2)) + u^3*(5756 - 19418*v + 24913*v^2 - 12607*v^3 + 1584*v^4 - 6*Pi^2*(-28 + 97*v - 114*v^2 + 45*v^3)) + u^2*(-3720 + 14643*v - 25446*v^2 + 20812*v^3 - 7427*v^4 + 396*v^5 - 3*Pi^2*(30 - 144*v + 261*v^2 - 214*v^3 + 68*v^4)) + u*(1240 - 5388*v + 11550*v^2 - 13886*v^3 + 8617*v^4 - 2689*v^5 - 3*Pi^2*(-7 + 51*v - 123*v^2 + 158*v^3 - 103*v^4 + 31*v^5)))*H[0, u])/(216*u*v*(-1 + u + v)^2*(u + v)) + (MA2*(-132*(-1 + v)^3*v^2*(1 - v + v^2) + u^8*(-760 - 3*Pi^2*(-1 + v) + 400*v + 132*v^2) + u^7*(-1 + v)*(Pi^2*(-6 + 7*v) + 16*(-190 + 100*v + 33*v^2)) + u^6*(-6080 + 16127*v - 11994*v^2 + 1251*v^3 + 924*v^4 + 4*Pi^2*(-9 + 23*v - 25*v^2 + 11*v^3)) + u^5*(-1 + v)*(-7600 + 21501*v - 15990*v^2 + 1849*v^3 + 924*v^4 + Pi^2*(-54 + 115*v - 138*v^2 + 70*v^3)) - u*(-1 + v)^2*v*(400 - 272*v + 307*v^2 - 39*v^3 + 310*v^4 + Pi^2*(-3 - 3*v + 9*v^2 - 9*v^3 + 9*v^4)) + u^4*(-1 + v)*(6080 - 23021*v + 30609*v^2 - 14281*v^3 + 1223*v^4 + 528*v^5 + Pi^2*(36 - 117*v + 169*v^2 - 166*v^3 + 60*v^4)) + u^3*(-1 + v)*(-3040 + 13087*v - 24404*v^2 + 20486*v^3 - 7052*v^4 + 791*v^5 + 132*v^6 + 3*Pi^2*(-2 + 20*v - 37*v^2 + 50*v^3 - 40*v^4 + 11*v^5)) + u^2*(-1 + v)*(760 - 3880*v + 8114*v^2 - 9725*v^3 + 5779*v^4 - 2064*v^5 + 310*v^6 + Pi^2*(-3 - 6*v + 36*v^2 - 66*v^3 + 78*v^4 - 51*v^5 + 9*v^6)))*H[0, v])/(72*(-1 + u)*u^2*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(395 - 756*v + 363*v^2) + u^5*(-1123 + 3268*v - 3012*v^2 + 924*v^3) + 2*(-1 + v)^2*(35 - 70*v + 108*v^2 - 73*v^3 + 35*v^4) + u^4*(1139 - 4264*v + 5732*v^2 - 3348*v^3 + 726*v^4) + u^3*(-889 + 3873*v - 6516*v^2 + 5344*v^3 - 2142*v^4 + 330*v^5) + u*(-280 + 1243*v - 2487*v^2 + 2805*v^3 - 1861*v^4 + 664*v^5 - 84*v^6) + u^2*(623 - 2658*v + 4995*v^2 - 4950*v^3 + 2684*v^4 - 708*v^5 + 66*v^6))*H[0, u]*H[0, v])/(36*u*v*(-1 + u + v)^3) + (MA2*Pi^2*(26*u^4 + u^3*(-52 + 56*v) + 3*u^2*(27 - 56*v + 28*v^2) + u*(-55 + 168*v - 168*v^2 + 56*v^3) + 4*(8 - 14*v + 21*v^2 - 14*v^3 + 7*v^4))*H[1, u])/(36*u*v*(-1 + u + v)) - (MA2*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[0, v]*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MA2*(396*u^7 + u^6*(-866 - 39*Pi^2 + 1188*v) - 396*(-1 + v)^2*(1 - v + v^2) + u^5*(822 + Pi^2*(99 - 60*v) - 3100*v + 1584*v^2) + u^3*(-332 - 54*v + 2277*v^2 - 2059*v^3 + 396*v^4 - 3*Pi^2*(-1 + v)^2*(-43 + 16*v)) + u*(866 - 3100*v + 3555*v^2 - 2059*v^3 + 182*v^4 + 15*Pi^2*(1 - v + v^2)^2) + u^4*(332 + 2281*v - 3555*v^2 + 1188*v^3 - 3*Pi^2*(47 - 74*v + 27*v^2)) - u^2*(822 - 2281*v + 2277*v^2 - 1742*v^3 + 182*v^4 + 3*Pi^2*(21 - 58*v + 63*v^2 - 26*v^3 + 5*v^4)))*H[1, v])/(216*(-1 + u)*u^2*v*(-1 + u + v)) - (MA2*(2 + 66*u^6 + 198*u^5*(-1 + v) - 4*v + 9*v^2 - 7*v^3 + 2*v^4 + 4*u^4*(65 - 147*v + 66*v^2) + 2*u^3*(-95 + 353*v - 357*v^2 + 99*v^3) + u*(-61 + 159*v - 231*v^2 + 217*v^3 - 84*v^4) + 3*u^2*(41 - 138*v + 215*v^2 - 136*v^3 + 22*v^4))*H[0, u]*H[1, v])/(36*u*v*(-1 + u + v)) - (MA2*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[1, u]*H[1, v])/(36*u^3*v*(-1 + u + v)) + (MA2*(396*u^7 + u^6*(-866 - 15*Pi^2 + 1188*v) - 396*(-1 + v)^2*(1 - v + v^2) + u^3*(-332 - 54*v + 2277*v^2 - 2059*v^3 + 396*v^4 - 9*Pi^2*(-1 + v)^2*(-5 + 2*v)) + u^5*(822 - 3100*v + 1584*v^2 - 3*Pi^2*(-9 + 4*v)) + u^4*(332 + 2281*v - 3555*v^2 + 1188*v^3 - 3*Pi^2*(13 - 22*v + 9*v^2)) - u^2*(822 - 2281*v + 2277*v^2 - 1742*v^3 + 182*v^4 + 3*Pi^2*(15 - 28*v + 33*v^2 - 16*v^3 + 9*v^4)) + u*(866 - 3100*v + 3555*v^2 - 2059*v^3 + 182*v^4 + 3*Pi^2*(9 - 10*v + 15*v^2 - 10*v^3 + 9*v^4)))*H[1 - v, u])/(216*(-1 + u)*u^2*v*(-1 + u + v)) + (MA2*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + 4*u^6*(82 - 147*v + 66*v^2) + u^5*(-383 + 842*v - 714*v^2 + 198*v^3) + u^3*(-383 + 969*v - 858*v^2 + 356*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) + u^4*(444 - 969*v + 852*v^2 - 408*v^3 + 66*v^4) + u^2*(328 - 842*v + 852*v^2 - 356*v^3 + 70*v^4))*H[0, v]*H[1 - v, u])/(36*u^3*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) - (MA2*Pi^2*(28 + 28*u^4 - 47*v + 72*v^2 - 47*v^3 + 28*v^4 + u^3*(-47 + 48*v) + 3*u^2*(24 - 47*v + 24*v^2) + u*(-47 + 144*v - 141*v^2 + 48*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(340 - 756*v + 363*v^2) + u^5*(-683 + 2822*v - 3012*v^2 + 924*v^3) - 4*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(259 - 2486*v + 4828*v^2 - 3348*v^3 + 726*v^4) + u^3*(211 + 549*v - 3168*v^2 + 4208*v^3 - 2142*v^4 + 330*v^5) + u*(160 - 523*v + 813*v^2 - 483*v^3 - 101*v^4 + 218*v^5 - 84*v^6) + u^2*(-257 + 660*v + 15*v^2 - 1614*v^3 + 1780*v^4 - 708*v^5 + 66*v^6))*H[0, v]*H[v, u])/(36*u*v*(-1 + u + v)^3) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(505 - 756*v + 363*v^2) + u^5*(-2003 + 4142*v - 3012*v^2 + 924*v^3) + 2*(-1 + v)^2*(145 - 290*v + 441*v^2 - 296*v^3 + 145*v^4) + u^4*(2899 - 7766*v + 7468*v^2 - 3348*v^3 + 726*v^4) + u^3*(-3089 + 10449*v - 13068*v^2 + 7508*v^3 - 2142*v^4 + 330*v^5) + u*(-1160 + 4757*v - 9087*v^2 + 9417*v^3 - 5381*v^4 + 1538*v^5 - 84*v^6) + u^2*(2383 - 9240*v + 14865*v^2 - 11514*v^3 + 4420*v^4 - 708*v^5 + 66*v^6))*H[0, 0, v])/(36*u*v*(-1 + u + v)^3) + (MA2*(38*u^4 + u^3*(-85 + 83*v) + 44*(1 - v + v^2)^2 + 3*u^2*(43 - 84*v + 42*v^2) + u*(-88 + 255*v - 255*v^2 + 85*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MA2*(28 + 26*u^4 - 59*v + 87*v^2 - 58*v^3 + 26*v^4 + u^3*(-58 + 56*v) + 3*u^2*(29 - 58*v + 28*v^2) + u*(-59 + 174*v - 174*v^2 + 56*v^3))*H[1 - v, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(16 + 10*u^4 - 32*v + 45*v^2 - 29*v^3 + 10*v^4 + u^3*(-29 + 24*v) + u^2*(45 - 87*v + 36*v^2) + u*(-32 + 90*v - 87*v^2 + 24*v^3))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (MA2*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, v]*H[0, 1, u])/(12*v*(-1 + u + v)) - (MA2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MA2*(55 + 55*u^4 - 107*v + 162*v^2 - 110*v^3 + 55*v^4 + u^3*(-110 + 107*v) + 3*u^2*(55 - 108*v + 54*v^2) + 2*u*(-55 + 162*v - 165*v^2 + 55*v^3))*H[0, 1, v])/(18*u*v*(-1 + u + v)) + (MA2*(12*u^4 + u^3*(-30 + 28*v) + 14*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-31 + 84*v - 84*v^2 + 28*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MA2*(22 + 22*u^4 - 48*v + 72*v^2 - 48*v^3 + 24*v^4 + u^3*(-53 + 48*v) + 6*u^2*(13 - 24*v + 12*v^2) + u*(-53 + 144*v - 144*v^2 + 48*v^3))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(2 + 2*u^4 - 11*v + 15*v^2 - 10*v^3 + u^3*(-13 + 11*v) + 3*u^2*(6 - 12*v + 5*v^2) + u*(-13 + 36*v - 36*v^2 + 10*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, u]*H[0, 1, v])/(12*u*v) - (MA2*(2 + 66*u^6 + 198*u^5*(-1 + v) - 4*v + 9*v^2 - 7*v^3 + 2*v^4 + 4*u^4*(65 - 147*v + 66*v^2) + 2*u^3*(-95 + 353*v - 357*v^2 + 99*v^3) + u*(-61 + 159*v - 231*v^2 + 217*v^3 - 84*v^4) + 3*u^2*(41 - 138*v + 215*v^2 - 136*v^3 + 22*v^4))*H[0, 1 - v, u])/(36*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) - (MA2*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, v]*H[1, 0, u])/(12*v*(-1 + u + v)) - (MA2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, v]*H[1, 0, u])/(12*v*(-1 + u + v)) + (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(415 - 756*v + 363*v^2) + u^5*(-1397 + 3428*v - 3012*v^2 + 924*v^3) + 2*(-1 + v)^2*(55 - 113*v + 171*v^2 - 113*v^3 + 55*v^4) + u^4*(1795 - 5186*v + 6040*v^2 - 3348*v^3 + 726*v^4) + u^3*(-1865 + 6063*v - 8094*v^2 + 5708*v^3 - 2142*v^4 + 330*v^5) + u*(-554 + 2177*v - 4113*v^2 + 4251*v^3 - 2489*v^4 + 812*v^5 - 84*v^6) + u^2*(1279 - 4854*v + 7725*v^2 - 6348*v^3 + 2968*v^4 - 708*v^5 + 66*v^6))*H[1, 0, v])/(36*u*v*(-1 + u + v)^3) + (MA2*(10*u^4 + 23*u^3*(-1 + v) + 36*u^2*(-1 + v)^2 + 25*u*(-1 + v)^3 + 14*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(18*u^4 + u^3*(-27 + 32*v) + 6*u^2*(7 - 16*v + 8*v^2) + u*(-27 + 96*v - 96*v^2 + 32*v^3) + 2*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(12*u^4 + 21*u^3*(-1 + v) + 33*u^2*(-1 + v)^2 + 22*u*(-1 + v)^3 + 2*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, u]*H[1, 0, v])/(12*u*v) + (MA2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (MA2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MA2*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[1, 1 - v, u])/(36*u^3*v*(-1 + u + v)) + (MA2*(18*u^4 + u^3*(-27 + 32*v) + 6*u^2*(7 - 16*v + 8*v^2) + u*(-27 + 96*v - 96*v^2 + 32*v^3) + 2*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(2 + 66*u^6 + 198*u^5*(-1 + v) - 4*v + 9*v^2 - 7*v^3 + 2*v^4 + 4*u^4*(65 - 147*v + 66*v^2) + 2*u^3*(-95 + 353*v - 357*v^2 + 99*v^3) + u*(-61 + 159*v - 231*v^2 + 217*v^3 - 84*v^4) + 3*u^2*(41 - 138*v + 215*v^2 - 136*v^3 + 22*v^4))*H[1 - v, 0, u])/(36*u*v*(-1 + u + v)) + (7*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MA2*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, v]*H[1 - v, v, u])/(12*u*v) - (MA2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(340 - 756*v + 363*v^2) + u^5*(-683 + 2822*v - 3012*v^2 + 924*v^3) - 4*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(259 - 2486*v + 4828*v^2 - 3348*v^3 + 726*v^4) + u^3*(211 + 549*v - 3168*v^2 + 4208*v^3 - 2142*v^4 + 330*v^5) + u*(160 - 523*v + 813*v^2 - 483*v^3 - 101*v^4 + 218*v^5 - 84*v^6) + u^2*(-257 + 660*v + 15*v^2 - 1614*v^3 + 1780*v^4 - 708*v^5 + 66*v^6))*H[v, 0, u])/(36*u*v*(-1 + u + v)^3) + (MA2*(18*u^4 + 5*u^3*(-9 + 8*v) + 3*u^2*(23 - 45*v + 20*v^2) + u*(-48 + 138*v - 135*v^2 + 40*v^3) + 3*(8 - 16*v + 23*v^2 - 15*v^3 + 6*v^4))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, v]*H[v, 0, u])/(12*u*v) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, v]*H[v, 1 - v, u])/(12*u*v) + (MA2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) + I*((MA2*Pi*(u^8*(1240 + 45*Pi^2 - 396*v) + u^7*(4960 + 189*Pi^2 - 1584*v)*(-1 + v) + 396*(-1 + v)^3*v*(1 - v + v^2) - u*(-1 + v)*(-396 + (4174 + 57*Pi^2)*v - 4*(2231 + 33*Pi^2)*v^2 + 9*(1181 + 21*Pi^2)*v^3 - (6221 + 126*Pi^2)*v^4 + (1906 + 45*Pi^2)*v^5) + u^6*(9476 - 23939*v + 15851*v^2 - 2772*v^3 + 9*Pi^2*(44 - 97*v + 44*v^2)) + u^5*(-1 + v)*(11068 - 31553*v + 19105*v^2 - 2772*v^3 + 6*Pi^2*(85 - 212*v + 85*v^2)) + u^3*(-1 + v)*(5848 - 28499*v + 45661*v^2 - 30197*v^3 + 8263*v^4 - 396*v^5 + 3*Pi^2*(73 - 326*v + 556*v^2 - 322*v^3 + 65*v^4)) + u^4*(9254 - 46493*v + 79507*v^2 - 58427*v^3 + 18083*v^4 - 1584*v^5 + 3*Pi^2*(140 - 648*v + 1041*v^2 - 646*v^3 + 136*v^4)) + u^2*(2302 - 16858*v + 41874*v^2 - 54001*v^3 + 37227*v^4 - 13618*v^5 + 1906*v^6 + 3*Pi^2*(19 - 136*v + 366*v^2 - 509*v^3 + 356*v^4 - 122*v^5 + 15*v^6))))/(216*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-14 + 22*u^6 + 66*u^5*(-1 + v) + 28*v - 41*v^2 + 27*v^3 - 14*v^4 + 4*u^4*(18 - 49*v + 22*v^2) + u^3*(-34 + 206*v - 238*v^2 + 66*v^3) + u*(9 - 35*v + 11*v^2 + 43*v^3 - 28*v^4) + u^2*(-3 - 50*v + 171*v^2 - 136*v^3 + 22*v^4))*H[0, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(22*u^8 + 110*u^7*(-1 + v) + 2*u^6*(95 - 252*v + 121*v^2) + u^5*(-81 + 794*v - 1004*v^2 + 308*v^3) - 2*(-1 + v)^2*(25 - 51*v + 75*v^2 - 49*v^3 + 25*v^4) + u^4*(-207 - 240*v + 1318*v^2 - 1116*v^3 + 242*v^4) + u^3*(437 - 923*v + 44*v^2 + 1042*v^3 - 714*v^4 + 110*v^5) + u*(200 - 767*v + 1387*v^2 - 1273*v^3 + 553*v^4 - 72*v^5 - 28*v^6) + u^2*(-379 + 1328*v - 1655*v^2 + 558*v^3 + 306*v^4 - 236*v^5 + 22*v^6))*H[0, v])/(12*u*v*(-1 + u + v)^3) - (MA2*Pi*(8*u^4 + u^3*(-22 + 20*v) + 10*(1 - v + v^2)^2 + u^2*(33 - 60*v + 30*v^2) + u*(-23 + 60*v - 60*v^2 + 20*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(66*u^8 + 198*u^7*(-1 + v) + 66*(-1 + v)^2*(1 - v + v^2) + u^6*(218 - 588*v + 264*v^2) + u^5*(-163 + 628*v - 714*v^2 + 198*v^3) + u^3*(-163 + 321*v - 198*v^2 + 136*v^3 - 84*v^4) - 6*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^2*(-109 + 314*v - 264*v^2 + 68*v^3 + 20*v^4) + 3*u^4*(38 - 107*v + 176*v^2 - 136*v^3 + 22*v^4))*H[1, u])/(36*u^3*v*(-1 + u + v)) - (MA2*Pi*(2 + 4*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-11 + 8*v) + 3*u^2*(5 - 8*v + 4*v^2) + 2*u*(-5 + 12*v - 12*v^2 + 4*v^3))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(-14 + 22*u^6 + 66*u^5*(-1 + v) + 28*v - 41*v^2 + 27*v^3 - 14*v^4 + 4*u^4*(18 - 49*v + 22*v^2) + u^3*(-34 + 206*v - 238*v^2 + 66*v^3) + u*(9 - 35*v + 11*v^2 + 43*v^3 - 28*v^4) + u^2*(-3 - 50*v + 171*v^2 - 136*v^3 + 22*v^4))*H[1, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(-14 + 22*u^6 + 66*u^5*(-1 + v) + 28*v - 41*v^2 + 27*v^3 - 14*v^4 + 4*u^4*(18 - 49*v + 22*v^2) + u^3*(-34 + 206*v - 238*v^2 + 66*v^3) + u*(9 - 35*v + 11*v^2 + 43*v^3 - 28*v^4) + u^2*(-3 - 50*v + 171*v^2 - 136*v^3 + 22*v^4))*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(4 + u + 4*u^4 - v + 3*v^2 + 3*u^2*v^2 - 2*v^3 + 2*u*v^3 + 6*v^4 + u^3*(1 + v))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*Pi*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(340 - 756*v + 363*v^2) + u^5*(-683 + 2822*v - 3012*v^2 + 924*v^3) - 4*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(259 - 2486*v + 4828*v^2 - 3348*v^3 + 726*v^4) + u^3*(211 + 549*v - 3168*v^2 + 4208*v^3 - 2142*v^4 + 330*v^5) + u*(160 - 523*v + 813*v^2 - 483*v^3 - 101*v^4 + 218*v^5 - 84*v^6) + u^2*(-257 + 660*v + 15*v^2 - 1614*v^3 + 1780*v^4 - 708*v^5 + 66*v^6))*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MA2*Pi*(8 - 19*v + 24*v^2 - 15*v^3 + u^3*(-15 + 8*v) + 3*u^2*(8 - 15*v + 4*v^2) + u*(-19 + 48*v - 45*v^2 + 8*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, v]*H[v, u])/(12*u*v) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(28 + 20*u^4 - 59*v + 87*v^2 - 58*v^3 + 26*v^4 + u^3*(-55 + 51*v) + 6*u^2*(14 - 27*v + 13*v^2) + u*(-59 + 165*v - 165*v^2 + 53*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, 1, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(12*u^4 + u^3*(-30 + 28*v) + 14*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-31 + 84*v - 84*v^2 + 28*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, 0, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(14 + 8*u^4 - 31*v + 45*v^2 - 30*v^3 + 12*v^4 + u^3*(-25 + 23*v) + u^2*(39 - 78*v + 36*v^2) + u*(-28 + 81*v - 81*v^2 + 25*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (MA2*Pi*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1 - v, v, u])/(12*u*v) + (MA2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, 1 - v, u])/(12*u*v) - (MA2*Pi*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v))) - (MA2*(52 + 40*u^4 - 104*v + 153*v^2 - 101*v^3 + 46*v^4 + u^3*(-98 + 91*v) + 3*u^2*(50 - 97*v + 46*v^2) + u*(-104 + 297*v - 294*v^2 + 93*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, 0, 1, v])/(12*u*v) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(4 + 2*u^4 + 5*u^3*(-2 + v) - 5*v + 6*v^2 - 3*v^3 + 3*u^2*(5 - 7*v + 2*v^2) + u*(-11 + 21*v - 18*v^2 + 3*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, 1, 1 - v, u])/(12*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, 0, 0, v])/(12*u*v) + (MA2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1, 0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (MA2*(8*u^4 + 13*u^3*(-1 + v) + 18*u^2*(-1 + v)^2 + 11*u*(-1 + v)^3 + 4*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) + (MA2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (MA2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, 1 - v, 0, u])/(12*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1 - v, v, 0, u])/(12*u*v) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, 0, 1 - v, u])/(12*u*v) + (MA2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, 1 - v, 0, u])/(12*u*v) - (MA2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + ((MA2*(53*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 5*(152 + 152*u^4 + 304*u^3*(-1 + v) - 304*v + 443*v^2 - 291*v^3 + 152*v^4 + u*(-1 + v)^2*(-304 + 291*v) + u^2*(456 - 899*v + 443*v^2))))/(72*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(18*u*v*(-1 + u + v)) + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(3*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(18*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(18*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) + I*((55*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(18*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) + (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(3*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) + (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) + (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v))) - (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (5*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(3*u*v*(-1 + u + v)))*Log[muSqOMA2] + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^2)/(12*u*v*(-1 + u + v)) + (MA2*(-(Pi^2*(528*u^8 + 2640*u^7*(-1 + v) + u^6*(5815 - 12096*v + 5808*v^2) + u^5*(-7306 + 24112*v - 24096*v^2 + 7392*v^3) + (-1 + v)^2*(55 - 74*v + 123*v^2 - 104*v^3 + 55*v^4) + u^4*(6080 - 26728*v + 41774*v^2 - 26784*v^3 + 5808*v^4) + 2*u^3*(-1895 + 9207*v - 18900*v^2 + 18824*v^3 - 8568*v^4 + 1320*v^5) + u*(-562 + 2512*v - 5376*v^2 + 7464*v^3 - 6652*v^4 + 3286*v^5 - 672*v^6) + u^2*(1952 - 8670*v + 19287*v^2 - 24816*v^3 + 17402*v^4 - 5664*v^5 + 528*v^6))) + 2*(-1 + u + v)^2*(2294 + 378*zeta3 - 4*v*(1147 + 189*zeta3) - 3*v^3*(1421 + 288*zeta3) + u^4*(2294 + 594*zeta3) + v^4*(2492 + 594*zeta3) + v^2*(6557 + 1242*zeta3) + 4*u^3*(-1147 - 216*zeta3 + v*(1147 + 261*zeta3)) + u*(-4588 - 756*zeta3 + 87*v^3*(49 + 12*zeta3) - 4*v^2*(3229 + 648*zeta3) + v*(13241 + 2484*zeta3)) + u^2*(6882 + 1242*zeta3 + v^2*(6557 + 1566*zeta3) - v*(13241 + 2592*zeta3)))))/(432*u*v*(-1 + u + v)^3)) + Nc^2*((MA2*(40*u^8 + 200*u^7*(-1 + v) + u^6*(437 - 990*v + 440*v^2) + 4*u^5*(-115 + 527*v - 530*v^2 + 140*v^3) - (-1 + v)^2*(73 - 146*v + 215*v^2 - 142*v^3 + 73*v^4) + 2*u^4*(61 - 994*v + 1977*v^2 - 1260*v^3 + 220*v^4) + 2*u^3*(167 + 36*v - 1253*v^2 + 1822*v^3 - 870*v^4 + 100*v^5) + u^2*(-452 + 1314*v - 999*v^2 - 986*v^3 + 1600*v^4 - 650*v^5 + 40*v^6) - 2*u*(-146 + 504*v - 849*v^2 + 664*v^3 - 140*v^4 - 83*v^5 + 50*v^6) - 36*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, u]*H[0, v])/(24*u*v*(-1 + u + v)^3) + (MA2*(60*u^8 + 180*u^7*(-1 + v) - u^6*(67 + 42*Pi^2 + 645*v - 240*v^2) + 60*(-1 + v)^2*(1 - v + v^2) + u^5*(302 - 84*Pi^2*(-1 + v) + 262*v - 870*v^2 + 180*v^3) + u^3*(302 - 84*Pi^2*(-1 + v)^3 - 1341*v + 1632*v^2 - 437*v^3 - 150*v^4) - 3*u^4*(214 + 42*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) - u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 42*Pi^2*(1 - v + v^2)^2))*H[0, v]*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MA2*(-97 + 40*u^6 + 120*u^5*(-1 + v) + 194*v - 289*v^2 + 192*v^3 - 97*v^4 + u^4*(133 - 430*v + 160*v^2) + 2*u^3*(-33 + 263*v - 290*v^2 + 60*v^3) + u*(106 - 370*v + 302*v^2 + 62*v^3 - 100*v^4) + u^2*(-93 + 48*v + 395*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, u]*H[1, v])/(24*u*v*(-1 + u + v)) + (MA2*(60*u^8 + 180*u^7*(-1 + v) - u^6*(67 + 30*Pi^2 + 645*v - 240*v^2) + 60*(-1 + v)^2*(1 - v + v^2) + u^5*(302 - 60*Pi^2*(-1 + v) + 262*v - 870*v^2 + 180*v^3) + u^3*(302 - 60*Pi^2*(-1 + v)^3 - 1341*v + 1632*v^2 - 437*v^3 - 150*v^4) - 3*u^4*(214 + 30*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) - u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 30*Pi^2*(1 - v + v^2)^2))*H[1, u]*H[1, v])/(36*u^3*v*(-1 + u + v)) + (MA2*(-40*u^8 - 120*u^7*(-1 + v) + u^6*(-157 + 4*Pi^2 + 430*v - 160*v^2) - 40*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(101 + 4*Pi^2*(-1 + v) - 287*v + 290*v^2 - 60*v^3) + u^4*(-177 + 12*Pi^2*(-1 + v)^2 + 308*v - 469*v^2 + 370*v^3 - 40*v^4) + 10*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + 2*u^3*(101 + 4*Pi^2*(-1 + v)^3 - 154*v + 61*v^2 - 56*v^3 + 50*v^4) + u^2*(-157 + 574*v - 469*v^2 + 112*v^3 + 73*v^4 + 4*Pi^2*(1 - v + v^2)^2))*H[0, v]*H[1 - v, u])/(24*u^3*v*(-1 + u + v)) - (MA2*(121 + 4*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(24*u*v*(-1 + u + v)) + (MA2*Pi^2*(154 + 154*u^4 - 272*v + 423*v^2 - 272*v^3 + 154*v^4 + 8*u^3*(-34 + 33*v) + u^2*(423 - 816*v + 396*v^2) + u*(-272 + 846*v - 816*v^2 + 264*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MA2*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-353 + 1485*v - 660*v^2) - 2*u^5*(260 + 973*v - 1590*v^2 + 420*v^3) + u^4*(2237 - 1876*v - 3487*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(103 - 206*v + 306*v^2 - 203*v^3 + 103*v^4) - u^3*(3526 - 8991*v + 5364*v^2 + 2405*v^3 - 2610*v^4 + 300*v^5) + u^2*(3098 - 11064*v + 15141*v^2 - 7632*v^3 + 44*v^4 + 975*v^5 - 60*v^6) + u*(-1648 + 6358*v - 11622*v^2 + 11055*v^3 - 5260*v^4 + 967*v^5 + 150*v^6) + 90*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, v]*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + (MA2*(-121 + 12*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(24*u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(-120*u^8 - 600*u^7*(-1 + v) + u^6*(-2521 + 2970*v - 1320*v^2) - 4*u^5*(-1555 + 2788*v - 1590*v^2 + 420*v^3) - 2*u^4*(5023 - 12644*v + 10747*v^2 - 3780*v^3 + 660*v^4) - (-1 + v)^2*(991 - 1982*v + 2997*v^2 - 2006*v^3 + 991*v^4) + u^3*(11098 - 36468*v + 43722*v^2 - 22960*v^3 + 5220*v^4 - 600*v^5) + u^2*(-8324 + 32322*v - 51393*v^2 + 39186*v^3 - 14432*v^4 + 1950*v^5 - 120*v^6) + 2*u*(1982 - 8162*v + 15603*v^2 - 16170*v^3 + 9260*v^4 - 2663*v^5 + 150*v^6) + 180*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 0, v])/(72*u*v*(-1 + u + v)^3) - (MA2*(209*u^4 + u^3*(-454 + 452*v) + 242*(1 - v + v^2)^2 + 3*u^2*(232 - 462*v + 231*v^2) + 4*u*(-121 + 354*v - 354*v^2 + 118*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (MA2*(154 + 143*u^4 - 320*v + 465*v^2 - 310*v^3 + 143*v^4 + u^3*(-310 + 308*v) + u^2*(465 - 930*v + 462*v^2) + u*(-320 + 930*v - 930*v^2 + 308*v^3))*H[1 - v, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(88 + 55*u^4 - 176*v + 234*v^2 - 146*v^3 + 55*v^4 + 2*u^3*(-73 + 66*v) + 6*u^2*(39 - 73*v + 33*v^2) + 2*u*(-88 + 234*v - 219*v^2 + 66*v^3))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) + (MA2*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MA2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MA2*(-605 - 605*u^4 + 1198*v - 1803*v^2 + 1210*v^3 - 605*v^4 - 2*u^3*(-605 + 599*v) - 3*u^2*(605 - 1202*v + 601*v^2) - 2*u*(-605 + 1803*v - 1815*v^2 + 605*v^3) + 72*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 1, v])/(72*u*v*(-1 + u + v)) - (MA2*(66*u^4 + 2*u^3*(-78 + 77*v) + 77*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 2*u*(-83 + 231*v - 231*v^2 + 77*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MA2*(121*u^4 + u^3*(-278 + 264*v) + 6*u^2*(67 - 132*v + 66*v^2) + u*(-278 + 792*v - 792*v^2 + 264*v^3) + 11*(11 - 24*v + 36*v^2 - 24*v^3 + 12*v^4))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MA2*(11 + 11*u^4 - 56*v + 69*v^2 - 46*v^3 + u^3*(-58 + 56*v) + 3*u^2*(24 - 48*v + 23*v^2) + 2*u*(-29 + 72*v - 72*v^2 + 23*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, u]*H[0, 1, v])/(12*u*v) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MA2*(-97 + 40*u^6 + 120*u^5*(-1 + v) + 194*v - 289*v^2 + 192*v^3 - 97*v^4 + u^4*(133 - 430*v + 160*v^2) + 2*u^3*(-33 + 263*v - 290*v^2 + 60*v^3) + u*(106 - 370*v + 302*v^2 + 62*v^3 - 100*v^4) + u^2*(-93 + 48*v + 395*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 1 - v, u])/(24*u*v*(-1 + u + v)) - (77*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(3*u*v*(-1 + u + v)) - (MA2*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) + (MA2*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, v]*H[1, 0, u])/(12*v*(-1 + u + v)) + (MA2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, v]*H[1, 0, u])/(12*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (MA2*(-120*u^8 - 600*u^7*(-1 + v) - 5*u^6*(427 - 594*v + 264*v^2) + u^5*(5204 - 9620*v + 6360*v^2 - 1680*v^3) - (-1 + v)^2*(605 - 1222*v + 1839*v^2 - 1222*v^3 + 605*v^4) - 2*u^4*(4205 - 10264*v + 9215*v^2 - 3780*v^3 + 660*v^4) + u^3*(9326 - 28896*v + 34062*v^2 - 19100*v^3 + 5220*v^4 - 600*v^5) + u^2*(-6688 + 24750*v - 38055*v^2 + 28698*v^3 - 11320*v^4 + 1950*v^5 - 120*v^6) + 2*u*(1474 - 5782*v + 10773*v^2 - 10926*v^3 + 6196*v^4 - 1885*v^5 + 150*v^6) + 72*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, 0, v])/(72*u*v*(-1 + u + v)^3) - (MA2*(55*u^4 + 122*u^3*(-1 + v) + 198*u^2*(-1 + v)^2 + 142*u*(-1 + v)^3 + 77*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MA2*(99*u^4 + 2*u^3*(-81 + 88*v) + 6*u^2*(43 - 88*v + 44*v^2) + 2*u*(-81 + 264*v - 264*v^2 + 88*v^3) + 11*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(66*u^4 + 120*u^3*(-1 + v) + 195*u^2*(-1 + v)^2 + 130*u*(-1 + v)^3 + 11*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, u]*H[1, 0, v])/(12*u*v) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(3*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) + (MA2*(-121 + 12*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(24*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (MA2*(60*u^8 + 180*u^7*(-1 + v) - u^6*(67 + 30*Pi^2 + 645*v - 240*v^2) + 60*(-1 + v)^2*(1 - v + v^2) + u^5*(302 - 60*Pi^2*(-1 + v) + 262*v - 870*v^2 + 180*v^3) + u^3*(302 - 60*Pi^2*(-1 + v)^3 - 1341*v + 1632*v^2 - 437*v^3 - 150*v^4) - 3*u^4*(214 + 30*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) - u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 30*Pi^2*(1 - v + v^2)^2))*H[1, 1 - v, u])/(36*u^3*v*(-1 + u + v)) - (MA2*(99*u^4 + 2*u^3*(-81 + 88*v) + 6*u^2*(43 - 88*v + 44*v^2) + 2*u*(-81 + 264*v - 264*v^2 + 88*v^3) + 11*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(-97 + 40*u^6 + 120*u^5*(-1 + v) + 194*v - 289*v^2 + 192*v^3 - 97*v^4 + u^4*(133 - 430*v + 160*v^2) + 2*u^3*(-33 + 263*v - 290*v^2 + 60*v^3) + u*(106 - 370*v + 302*v^2 + 62*v^3 - 100*v^4) + u^2*(-93 + 48*v + 395*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1 - v, 0, u])/(24*u*v*(-1 + u + v)) - (77*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) - (MA2*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (MA2*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (MA2*(121 + 4*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(24*u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, v]*H[1 - v, v, u])/(12*u*v) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(60*u^8 + 300*u^7*(-1 + v) + u^6*(353 - 1485*v + 660*v^2) + 2*u^5*(260 + 973*v - 1590*v^2 + 420*v^3) - 4*(-1 + v)^2*(103 - 206*v + 306*v^2 - 203*v^3 + 103*v^4) + u^4*(-2237 + 1876*v + 3487*v^2 - 3780*v^3 + 660*v^4) + u^3*(3526 - 8991*v + 5364*v^2 + 2405*v^3 - 2610*v^4 + 300*v^5) + u*(1648 - 6358*v + 11622*v^2 - 11055*v^3 + 5260*v^4 - 967*v^5 - 150*v^6) + u^2*(-3098 + 11064*v - 15141*v^2 + 7632*v^3 - 44*v^4 - 975*v^5 + 60*v^6) - 54*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, 0, u])/(36*u*v*(-1 + u + v)^3) - (MA2*(99*u^4 + u^3*(-234 + 220*v) + 6*u^2*(61 - 117*v + 55*v^2) + u*(-264 + 732*v - 702*v^2 + 220*v^3) + 3*(44 - 88*v + 122*v^2 - 78*v^3 + 33*v^4))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, v]*H[v, 0, u])/(12*u*v) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, v]*H[v, 1 - v, u])/(12*u*v) + (4*MA2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(3*u*v*(-1 + u + v)) - (MA2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (MA2*(286 + 220*u^4 - 572*v + 828*v^2 - 542*v^3 + 253*v^4 + 16*u^3*(-32 + 31*v) + 3*u^2*(266 - 520*v + 253*v^2) + 2*u*(-286 + 810*v - 795*v^2 + 258*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) + (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, 0, 1, v])/(12*u*v) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (MA2*(22 + 11*u^4 - 32*v + 33*v^2 - 12*v^3 + u^3*(-46 + 32*v) + 3*u^2*(23 - 34*v + 11*v^2) + 2*u*(-28 + 51*v - 36*v^2 + 6*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (MA2*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, 1, 1 - v, u])/(12*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, v, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, 0, 0, v])/(12*u*v) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (MA2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1, 0, 1, v])/(12*u*v*(-1 + u + v)) + (MA2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(44*u^4 + 76*u^3*(-1 + v) + 99*u^2*(-1 + v)^2 + 56*u*(-1 + v)^3 + 22*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) - (MA2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (MA2*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) - (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1 - v, v, 0, u])/(12*u*v) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (22*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, 0, 1 - v, u])/(12*u*v) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (MA2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, 1 - v, 0, u])/(12*u*v) + (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, v, u])/(u*v*(-1 + u + v)) - (6*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, 0, u])/(u*v*(-1 + u + v)) - (605*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMA2]^2)/(48*u*v*(-1 + u + v)) - (MA2*H[1, u]*(Pi^2*(143*u^4 + 22*u^3*(-13 + 14*v) + u^2*(459 - 924*v + 462*v^2) + 4*u*(-79 + 231*v - 231*v^2 + 77*v^3) + 22*(8 - 14*v + 21*v^2 - 14*v^3 + 7*v^4)) + 144*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*zeta3))/(36*u*v*(-1 + u + v)) + (MA2*H[1, v]*(-240*u^7 + 240*(-1 + v)^2*(1 - v + v^2) + u^6*(143*Pi^2 - 12*(11 + 60*v + 6*zeta3)) + u^5*(Pi^2*(-381 + 238*v) + 8*(86 - 120*v^2 - 18*v*(-7 + zeta3) + 27*zeta3)) + u^2*(Pi^2*(213 - 584*v + 639*v^2 - 268*v^3 + 55*v^4) - 36*v^4*(7 + 2*zeta3) - 8*(86 + 27*zeta3) + 4*v^3*(25 + 72*zeta3) - 6*v^2*(319 + 108*zeta3) + 2*v*(677 + 288*zeta3)) + u*(-55*Pi^2*(1 - v + v^2)^2 + 2*(66 + v^3*(335 - 72*zeta3) - 72*v*(-7 + zeta3) + 36*zeta3 + 18*v^4*(7 + 2*zeta3) + v^2*(-533 + 108*zeta3))) + u^4*(Pi^2*(535 - 832*v + 297*v^2) - 2*(912 + 360*v^3 + 180*zeta3 + v^2*(-533 + 108*zeta3) - v*(677 + 288*zeta3))) + u^3*(Pi^2*(-1 + v)^2*(-455 + 158*v) + 2*(912 - 120*v^4 + v^3*(335 - 72*zeta3) + 180*zeta3 - 2*v*(1097 + 216*zeta3) + v^2*(957 + 324*zeta3)))))/(144*(-1 + u)*u^2*v*(-1 + u + v)) - (MA2*(147*Pi^4*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 10*Pi^2*(480*u^8 + 2400*u^7*(-1 + v) + 5*u^6*(893 - 2376*v + 1056*v^2) + 4*u^5*(-799 + 5542*v - 6360*v^2 + 1680*v^3) - (-1 + v)^2*(1655 - 3346*v + 5007*v^2 - 3316*v^3 + 1655*v^4) + 2*u^4*(-1295 - 6656*v + 20587*v^2 - 15120*v^3 + 2640*v^4) + 2*u^3*(4333 - 8478*v - 4563*v^2 + 17942*v^3 - 10440*v^4 + 1200*v^5) + u^2*(-9478 + 33612*v - 41823*v^2 + 10236*v^3 + 12938*v^4 - 7800*v^5 + 480*v^6) - 2*u*(-2914 + 11344*v - 20757*v^2 + 19098*v^3 - 7936*v^4 + 565*v^5 + 600*v^6)) + 20*(-1 + u + v)^2*(5468 + 486*zeta3 + v^2*(16108 + 1458*zeta3 - 1269*zeta3) - 2*v*(5468 + 486*zeta3 - 783*zeta3) - 2*v^3*(5320 + 486*zeta3 - 243*zeta3) - 783*zeta3 + u^4*(5468 + 486*zeta3 + 405*zeta3) + v^4*(5648 + 486*zeta3 + 405*zeta3) + 2*u^3*(-5468 - 486*zeta3 + 243*zeta3 + v*(5468 + 486*zeta3 + 9*zeta3)) + u^2*(-2*v*(16166 + 1296*zeta3 - 567*zeta3) + 3*(5468 + 486*zeta3 - 423*zeta3) + v^2*(16108 + 1458*zeta3 + 27*zeta3)) + 2*u*(-5468 - 486*zeta3 + v*(16166 + 1296*zeta3 - 1107*zeta3) + 783*zeta3 + v^3*(5320 + 486*zeta3 + 9*zeta3) + v^2*(-16018 - 1296*zeta3 + 567*zeta3)))))/(4320*u*v*(-1 + u + v)^3) + (MA2*H[0, u]*(-240*u^7 + u^6*(1812 + 77*Pi^2 - 960*v + 72*zeta3) + u^2*(-240*v^5 + Pi^2*(303 - 1449*v + 2736*v^2 - 2291*v^3 + 730*v^4) + 36*(175 + 6*zeta3) - 60*v^3*(551 + 30*zeta3) + 36*v^2*(1169 + 60*zeta3) + 6*v^4*(1801 + 96*zeta3) - 10*v*(2449 + 108*zeta3)) + u*(Pi^2*(-77 + 534*v - 1299*v^2 + 1684*v^3 - 1097*v^4 + 332*v^5) + 216*v*(43 + 2*zeta3) - 12*(175 + 6*zeta3) + 2*v^5*(2281 + 144*zeta3) - 4*v^2*(4943 + 270*zeta3) + 4*v^3*(5983 + 360*zeta3) - 2*v^4*(7457 + 468*zeta3)) + u^4*(8764 - 1680*v^3 + Pi^2*(535 - 1341*v + 810*v^2) + 360*zeta3 + 2*v^2*(7177 + 288*zeta3) - 2*v*(10657 + 468*zeta3)) + u^5*(Pi^2*(-303 + 372*v) - 8*(643 + 210*v^2 + 27*zeta3 - 9*v*(105 + 4*zeta3))) + (-1 + v)*v*(77*Pi^2*(1 - v + v^2)^2 + 6*(2*(83 + 6*zeta3) - 4*v*(83 + 6*zeta3) + 2*v^4*(83 + 6*zeta3) - 3*v^3*(107 + 8*zeta3) + v^2*(487 + 36*zeta3))) + u^3*(Pi^2*(-535 + 1972*v - 2463*v^2 + 990*v^3) - 2*(4816 + 480*v^4 + 180*zeta3 - 3*v^3*(2641 + 120*zeta3) - 6*v*(2647 + 120*zeta3) + v^2*(18619 + 900*zeta3)))))/(144*u*v*(-1 + u + v)^2*(u + v)) + (MA2*H[1 - v, u]*(-240*u^7 + 240*(-1 + v)^2*(1 - v + v^2) + u^6*(-132 + 55*Pi^2 - 720*v + 504*zeta3) + u*(132 - 11*Pi^2*(9 - 10*v + 15*v^2 - 10*v^3 + 9*v^4) - 504*zeta3 + 1008*v*(1 + zeta3) - 252*v^4*(-1 + 2*zeta3) + 2*v^3*(335 + 504*zeta3) - 2*v^2*(533 + 756*zeta3)) + u^5*(Pi^2*(-117 + 62*v) + 8*(86 - 120*v^2 - 189*zeta3 + 126*v*(1 + zeta3))) + u^2*(Pi^2*(201 - 416*v + 471*v^2 - 212*v^3 + 99*v^4) + 2*(-344 + v*(677 - 2016*zeta3) + v^3*(50 - 1008*zeta3) + 756*zeta3 + 126*v^4*(-1 + 2*zeta3) + 3*v^2*(-319 + 756*zeta3))) + u^4*(Pi^2*(215 - 368*v + 153*v^2) + 2*(-912 - 360*v^3 + v*(677 - 2016*zeta3) + 1260*zeta3 + v^2*(533 + 756*zeta3))) + u^3*(51*Pi^2*(-1 + v)^2*(-5 + 2*v) + 2*(912 - 120*v^4 + v^2*(957 - 2268*zeta3) - 1260*zeta3 + v^3*(335 + 504*zeta3) + v*(-2194 + 3024*zeta3)))))/(144*(-1 + u)*u^2*v*(-1 + u + v)) - (MA2*H[0, v]*(-240*(-1 + v)^3*v^2*(1 - v + v^2) - 3*u^8*(1348 + 11*Pi^2*(-1 + v) - 80*v^2 + 72*zeta3 - 36*v*(25 + 2*zeta3)) - u*(-1 + v)^2*v*(3*Pi^2*(-11 - 2*v + 33*v^2 - 42*v^3 + 33*v^4) + 108*(25 + 2*zeta3) - 24*v*(185 + 18*zeta3) + 12*v^4*(187 + 18*zeta3) - 2*v^3*(1793 + 216*zeta3) + v^2*(6046 + 648*zeta3)) + 4*u^7*(-1 + v)*(Pi^2*(-3 + 17*v) + 12*(-337 + 20*v^2 - 18*zeta3 + 9*v*(25 + 2*zeta3))) + u^5*(-1 + v)*(Pi^2*(-270 + 1067*v - 1707*v^2 + 770*v^3) + 6*(280*v^4 - 20*(337 + 18*zeta3) - 4*v^2*(4028 + 297*zeta3) + v^3*(3633 + 360*zeta3) + 3*v*(6497 + 396*zeta3))) + u^2*(-1 + v)*(3*Pi^2*(-11 + 5*v + 96*v^2 - 287*v^3 + 352*v^4 - 199*v^5 + 33*v^6) + 2*(-126*v*(91 + 6*zeta3) + 6*v^6*(187 + 18*zeta3) + 6*(337 + 18*zeta3) - 4*v^5*(1978 + 189*zeta3) + 2*v^2*(13061 + 972*zeta3) + v^4*(21743 + 1944*zeta3) - v^3*(33113 + 2700*zeta3))) + u^6*(Pi^2*(-180 + 751*v - 1037*v^2 + 466*v^3) + 2*(840*v^4 - 48*(337 + 18*zeta3) - 4*v^2*(9397 + 675*zeta3) + v^3*(8813 + 864*zeta3) + v*(44663 + 2700*zeta3))) + u^3*(-1 + v)*(3*Pi^2*(-4 + 121*v - 425*v^2 + 715*v^3 - 503*v^4 + 124*v^5) + 2*(-1 + v)*(8088 + 120*v^5 + 432*zeta3 + v^4*(4277 + 432*zeta3) - v^3*(21221 + 1836*zeta3) - v*(28487 + 1836*zeta3) + v^2*(41747 + 3024*zeta3))) + u^4*(-1 + v)*(Pi^2*(180 - 909*v + 2201*v^2 - 2159*v^3 + 678*v^4) + 2*(480*v^5 + 48*(337 + 18*zeta3) - 21*v*(2977 + 180*zeta3) - 5*v^3*(9329 + 756*zeta3) + v^4*(8211 + 864*zeta3) + v^2*(86557 + 5940*zeta3)))))/(144*(-1 + u)*u^2*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + Log[muSqOMA2]*((605*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(72*u*v*(-1 + u + v)) - (605*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(24*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(6*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(6*u*v*(-1 + u + v)) - (605*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(72*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(6*u*v*(-1 + u + v)) - (605*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(6*u*v*(-1 + u + v)) + I*((-605*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(72*u*v*(-1 + u + v)) + (55*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(12*u*v*(-1 + u + v)) - (55*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) + (55*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(6*u*v*(-1 + u + v)) - (55*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(12*u*v*(-1 + u + v)) - (55*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (55*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(6*u*v*(-1 + u + v))) + (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (55*MA2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(6*u*v*(-1 + u + v)) - (MA2*(583*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(6*(337 + 18*zeta3) + 6*u^4*(337 + 18*zeta3) + 12*u^3*(-1 + v)*(337 + 18*zeta3) - 12*v*(337 + 18*zeta3) + 6*v^4*(337 + 18*zeta3) - v^3*(3989 + 216*zeta3) + v^2*(6011 + 324*zeta3) + u*(-1 + v)^2*(-4044 + 3989*v - 216*zeta3 + 216*v*zeta3) + u^2*(-1 + v)*(-6066 + 6011*v - 324*zeta3 + 324*v*zeta3))))/(144*u*v*(-1 + u + v))) + I*((MA2*Pi*(533 - 120*u^6 - 360*u^5*(-1 + v) - 1066*v + 1593*v^2 - 1060*v^3 + 533*v^4 + u^4*(-157 + 1290*v - 480*v^2) - 2*u^3*(143 + 547*v - 870*v^2 + 180*v^3) - 3*u^2*(-335 + 532*v + 153*v^2 - 370*v^3 + 40*v^4) + u*(-802 + 2562*v - 2358*v^2 + 298*v^3 + 300*v^4) + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, u])/(72*u*v*(-1 + u + v)) - (MA2*Pi*(-120*u^8 - 600*u^7*(-1 + v) + u^6*(-101 + 2970*v - 1320*v^2) - 4*u^5*(865 + 368*v - 1590*v^2 + 420*v^3) - 2*u^4*(-4657 + 6722*v + 1073*v^2 - 3780*v^3 + 660*v^4) + (-1 + v)^2*(1429 - 2870*v + 4287*v^2 - 2846*v^3 + 1429*v^4) - 2*u^3*(6551 - 18084*v + 14439*v^2 - 602*v^3 - 2610*v^4 + 300*v^5) + u^2*(11036 - 40326*v + 57567*v^2 - 33390*v^3 + 4892*v^4 + 1950*v^5 - 120*v^6) + u*(-5716 + 22432*v - 41490*v^2 + 40332*v^3 - 20200*v^4 + 4342*v^5 + 300*v^6) + 36*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, v])/(72*u*v*(-1 + u + v)^3) + (MA2*Pi*(44*u^4 + 2*u^3*(-56 + 55*v) + 55*(1 - v + v^2)^2 + 3*u^2*(56 - 110*v + 55*v^2) + 2*u*(-61 + 165*v - 165*v^2 + 55*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-60*u^8 - 180*u^7*(-1 + v) + u^6*(67 + 18*Pi^2 + 645*v - 240*v^2) - 60*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(-151 + 18*Pi^2*(-1 + v) - 131*v + 435*v^2 - 90*v^3) + 3*u^4*(214 + 18*Pi^2*(-1 + v)^2 - 447*v + 66*v^2 + 185*v^3 - 20*v^4) + 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + u^3*(-302 + 36*Pi^2*(-1 + v)^3 + 1341*v - 1632*v^2 + 437*v^3 + 150*v^4) + u^2*(67 + 262*v + 198*v^2 - 437*v^3 + 412*v^4 + 18*Pi^2*(1 - v + v^2)^2))*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MA2*Pi*(22*u^4 + u^3*(-56 + 44*v) + 3*u^2*(23 - 44*v + 22*v^2) + 2*u*(-23 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-533 + 120*u^6 + 360*u^5*(-1 + v) + 1066*v - 1593*v^2 + 1060*v^3 - 533*v^4 + u^4*(157 - 1290*v + 480*v^2) + 2*u^3*(143 + 547*v - 870*v^2 + 180*v^3) + u*(802 - 2562*v + 2358*v^2 - 298*v^3 - 300*v^4) + 3*u^2*(-335 + 532*v + 153*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, v])/(72*u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(4*u*v*(-1 + u + v)) - (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(-533 + 120*u^6 + 360*u^5*(-1 + v) + 1066*v - 1593*v^2 + 1060*v^3 - 533*v^4 + u^4*(157 - 1290*v + 480*v^2) + 2*u^3*(143 + 547*v - 870*v^2 + 180*v^3) + u*(802 - 2562*v + 2358*v^2 - 298*v^3 - 300*v^4) + 3*u^2*(-335 + 532*v + 153*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (MA2*Pi*(22 + 22*u^4 - 10*v + 30*v^2 - 20*v^3 + 33*v^4 + 2*u^3*(-4 + 5*v) + 3*u^2*(9 - 18*v + 10*v^2) + u*(-8 + 54*v - 54*v^2 + 20*v^3))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) + (MA2*Pi*(60*u^8 + 300*u^7*(-1 + v) + u^6*(353 - 1485*v + 660*v^2) + 2*u^5*(260 + 973*v - 1590*v^2 + 420*v^3) - 4*(-1 + v)^2*(103 - 206*v + 306*v^2 - 203*v^3 + 103*v^4) + u^4*(-2237 + 1876*v + 3487*v^2 - 3780*v^3 + 660*v^4) + u^3*(3526 - 8991*v + 5364*v^2 + 2405*v^3 - 2610*v^4 + 300*v^5) + u*(1648 - 6358*v + 11622*v^2 - 11055*v^3 + 5260*v^4 - 967*v^5 - 150*v^6) + u^2*(-3098 + 11064*v - 15141*v^2 + 7632*v^3 - 44*v^4 - 975*v^5 + 60*v^6) - 18*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, u])/(36*u*v*(-1 + u + v)^3) - (MA2*Pi*(44 - 100*v + 105*v^2 - 60*v^3 + u^3*(-60 + 44*v) + 3*u^2*(35 - 60*v + 22*v^2) + 2*u*(-50 + 105*v - 90*v^2 + 22*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, v]*H[v, u])/(12*u*v) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(154 + 110*u^4 - 320*v + 465*v^2 - 310*v^3 + 143*v^4 + 4*u^3*(-70 + 69*v) + u^2*(435 - 864*v + 429*v^2) + u*(-320 + 894*v - 894*v^2 + 296*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (6*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MA2*Pi*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, 1, u])/(12*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(66*u^4 + 2*u^3*(-78 + 77*v) + 77*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 2*u*(-83 + 231*v - 231*v^2 + 77*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(4*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) - (3*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, 0, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(77 + 44*u^4 - 166*v + 234*v^2 - 156*v^3 + 66*v^4 + 2*u^3*(-62 + 61*v) + 3*u^2*(67 - 134*v + 66*v^2) + 2*u*(-77 + 216*v - 216*v^2 + 71*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (MA2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(4*u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1 - v, v, u])/(12*u*v) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (5*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, 1 - v, u])/(12*u*v) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (6*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) + (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (2*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, u])/(u*v*(-1 + u + v)) + (4*MA2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, u])/(u*v*(-1 + u + v)) - (MA2*Pi*(240*(-1 + v)^3*v*(1 - v + v^2) + 3*u^8*(700 + 55*Pi^2 - 80*v + 24*zeta3) + 12*u^7*(-1 + v)*(700 + 57*Pi^2 - 80*v + 24*zeta3) + u^6*(15932 - 1680*v^3 + 3*Pi^2*(478 - 1019*v + 478*v^2) + 576*zeta3 - 34*v*(1115 + 36*zeta3) + 6*v^2*(3473 + 96*zeta3)) + u^5*(-1 + v)*(-1680*v^3 + Pi^2*(1870 - 4331*v + 1870*v^2) + 36*(511 + 20*zeta3) - 18*v*(2865 + 92*zeta3) + 6*v^2*(4399 + 120*zeta3)) - u*(-1 + v)*(-240 + 3*v^5*(932 + 55*Pi^2 + 24*zeta3) + v*(3876 + 209*Pi^2 + 72*zeta3) - 2*v^4*(3601 + 213*Pi^2 + 72*zeta3) - 2*v^2*(4272 + 233*Pi^2 + 72*zeta3) + v^3*(11366 + 639*Pi^2 + 216*zeta3)) + u^2*(Pi^2*(209 - 1487*v + 3846*v^2 - 5221*v^3 + 3682*v^4 - 1315*v^5 + 165*v^6) + 2*(18*(57 + 2*zeta3) + 6*v^6*(233 + 6*zeta3) - 4*v*(2350 + 63*zeta3) - 2*v^5*(4937 + 126*zeta3) + v^4*(25787 + 648*zeta3) + v^2*(25906 + 648*zeta3) - v^3*(35869 + 900*zeta3))) + u^3*(-1 + v)*(Pi^2*(812 - 3487*v + 5648*v^2 - 3407*v^3 + 724*v^4) + 2*(3478 - 120*v^5 + 144*zeta3 + 9*v^4*(635 + 16*zeta3) - 9*v^3*(2497 + 68*zeta3) - v*(20267 + 612*zeta3) + v^2*(34471 + 1008*zeta3))) + u^4*(Pi^2*(1558 - 6849*v + 10731*v^2 - 6809*v^3 + 1514*v^4) + 2*(6954 - 480*v^5 + 288*zeta3 + 3*v^4*(3895 + 96*zeta3) - 7*v^3*(6277 + 180*zeta3) - v*(36871 + 1260*zeta3) + v^2*(63053 + 1980*zeta3)))))/(144*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v))));

MG0MJ1 = 12*MA2*Nf*(1 - v^(-1) + u/v) - (6*MA2*Nf*(1 - v^(-1) + u/v))/u - 6*MA2*Nf*u*(1 - v^(-1) + u/v) + (4*MA2*Nf)/((1 - v^(-1) + u/v)*v^2) - (2*MA2*Nf)/(u*(1 - v^(-1) + u/v)*v^2) - (6*MA2*Nf*u)/((1 - v^(-1) + u/v)*v^2) + (4*MA2*Nf*u^2)/((1 - v^(-1) + u/v)*v^2) - (2*MA2*Nf*u^3)/((1 - v^(-1) + u/v)*v^2) + (12*MA2*Nf)/v - (4*MA2*Nf)/(u*v) - (12*MA2*Nf*u)/v + (4*MA2*Nf*u^2)/v + 4*MA2*Nf*(1 - v^(-1) + u/v)^2*v - (4*MA2*Nf*(1 - v^(-1) + u/v)^2*v)/u - (2*MA2*Nf*(1 - v^(-1) + u/v)^3*v^2)/u;



==> AuxFiles/A/Aqqg_Hard_R1.m <==
(* LO *)
MG0MG0 = -((MA2*(y^2 + z^2))/(-1 + y + z));

(* NLO *)
MG0MG1 = -1/2*(MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(Nc*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(2*Nc*(-1 + y + z)) + (MA2*Nc*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) + (MA2*Nc*(y^2 + z^2)*H[0, 0, y])/(2*(-1 + y + z)) + (MA2*Nc*(y^2 + z^2)*H[0, 0, z])/(2*(-1 + y + z)) + (MA2*Nc*(y^2 + z^2)*H[0, 1, z])/(-1 + y + z) + (MA2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, y])/(2*Nc*(-1 + y + z)) + (MA2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, z])/(2*Nc*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*(H[0, 1, z] + H[1, 0, z]))/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, z])/(2*Nc*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(2*Nc*(-1 + y + z)) + (MA2*Nc*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z) - ((I/2)*MA2*Nc*(y^2 + z^2)*H[0, y]*(Pi - I*Log[muSqOMA2]))/(-1 + y + z) - ((I/2)*MA2*Nc*(y^2 + z^2)*H[0, z]*(Pi - I*Log[muSqOMA2]))/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, z]*(9 + 13*Nc^2 - 4*Nc*Nf + (6*I)*Pi + 6*Log[muSqOMA2]))/(12*Nc*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*(9 + 13*Nc^2 - 4*Nc*Nf + (6*I)*Pi + 6*Log[muSqOMA2]))/(12*Nc*(-1 + y + z)) - (MA2*(-9*(1 + Nc^2)*y*(-1 + 2*z) + y^2*(4*Nc*Nf*(-5 - (3*I)*Pi) + 9*(7 + (3*I)*Pi - 5*zeta2) + Nc^2*(143 + (39*I)*Pi + 6*Pi^2 + 90*zeta2)) + z*(9 + 4*Nc*Nf*(-5 - (3*I)*Pi)*z + 9*z*(7 + (3*I)*Pi - 5*zeta2) + Nc^2*(9 + z*(143 + (39*I)*Pi + 6*Pi^2 + 90*zeta2))) + 3*(9 - 4*Nc*Nf + Nc^2*(13 - (12*I)*Pi) + (6*I)*Pi)*(y^2 + z^2)*Log[muSqOMA2] - 9*(-1 + 2*Nc^2)*(y^2 + z^2)*Log[muSqOMA2]^2))/(36*Nc*(-1 + y + z));

MG0MJ0 = 0;

(* NNLO *)
MG1MG1 = (MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) + (MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) - (MA2*((143 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 + 15*Pi^2)*z))*H[0, y]*H[0, z])/(36*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(5*y^2 + z*(-2 + 5*z) + y*(-2 + 8*z))*H[1, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(5*y^2 + y*(9 - 12*z) + z*(-3 + 17*z))*H[1, y])/(36*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(4*(-1 + y + z)) - (MA2*((858 + 271*Pi^2)*y^2 + 6*y*(9 - 18*z + Pi^2*(2 + 8*z)) + z*(54 + 858*z + Pi^2*(-36 + 319*z)))*H[1, z])/(144*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) - (11*MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(24*(-1 + y + z)) + (MA2*Pi^2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - x, y])/(24*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - x, z])/(24*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - y, x])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(12*(-1 + y + z)) + (37*MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - z, x])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(12*(-1 + y + z)) - (MA2*((858 + 265*Pi^2)*y^2 - 54*y*(-1 + 2*z) + z*(54 + (858 + 265*Pi^2)*z))*H[1 - z, y])/(144*(-1 + y + z)) - (11*MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(24*(-1 + y + z)) - (MA2*((260 + 27*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (260 + 27*Pi^2)*z))*H[1, z]*H[1 - z, y])/(36*(-1 + y + z)) - (7*MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (MA2*((42 - 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (42 - 5*Pi^2)*z))*H[0, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[0, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(4*(-1 + y + z)) + (MA2*((42 - 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (42 - 5*Pi^2)*z))*H[0, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) - (9*MA2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(8*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) - (11*MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, y])/(24*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y + (7 + Pi^2)*y^2 + z - 2*y*z + (7 + Pi^2)*z^2)*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - x, y]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - x, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) - (MA2*(160 + 33*Pi^2)*(y^2 + z^2)*H[1, 0, y])/(72*(-1 + y + z)) + (MA2*(-7*y^2 + y*(9 - 12*z) + z*(-3 + 5*z))*H[0, x]*H[1, 0, y])/(6*(-1 + y + z)) + (37*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - y, x]*H[1, 0, y])/(4*(-1 + y + z)) + (37*MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(12*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(2*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) - (MA2*(40 + 21*Pi^2)*(y^2 + z^2)*H[1, 0, z])/(18*(-1 + y + z)) + (MA2*(5*y^2 + (9 - 7*z)*z - 3*y*(1 + 4*z))*H[0, x]*H[1, 0, z])/(6*(-1 + y + z)) - (37*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - z, x]*H[1, 0, z])/(4*(-1 + y + z)) - (23*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(6*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) - (MA2*(10*(26 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + 10*(26 + 3*Pi^2)*z))*H[1, 1, z])/(36*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(2*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 1, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(12*(-1 + y + z)) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[0, x]*H[1 - x, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[0, x]*H[1 - x, 0, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) - (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[0, y]*H[1 - y, 0, x])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(4*(-1 + y + z)) + (37*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(12*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) - (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[0, z]*H[1 - z, 0, x])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) - (11*MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, y])/(24*(-1 + y + z)) - (37*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(12*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(2*(-1 + y + z)) - (MA2*((260 + 27*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (260 + 27*Pi^2)*z))*H[1 - z, 1 - z, y])/(36*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, z, y])/(-1 + y + z) - (7*MA2*Pi^2*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, 1, z]*H[z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, z]*H[0, 0, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, 0, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 1, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(5*y^2 + z*(-2 + 5*z) + y*(-2 + 8*z))*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(5*y^2 + y*(9 - 12*z) + z*(-3 + 17*z))*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(-1 + y + z) - (MA2*(20*y^2 + 3*y*(1 + 4*z) + z*(-9 + 32*z))*H[1, 1, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1, 1, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 1, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[z, y]*H[1, 1, 1, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - x, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - x, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(-1 + y + z) - (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - y, 1, 0, x])/(4*(-1 + y + z)) + (37*MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - z, 1, 0, x])/(4*(-1 + y + z)) - (7*MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1, 0, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 0, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, 1, z])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1, 1, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (7*MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, z, 1 - z, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(-1 + y + z) + ((MA2*(2*(-67 + 18*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + 2*(-67 + 18*Pi^2)*z)))/(72*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) - (7*MA2*(y^2 + z^2)*H[1, z])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (7*MA2*(y^2 + z^2)*H[1 - z, y])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 1 - z, y])/(2*(-1 + y + z)))*Log[muSqOMA2]^2 + ((MA2*(-1 + 2*Nc^2)*(9 + 13*Nc^2 - 4*Nc*Nf)*(y^2 + z^2))/(24*Nc^2*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[1, z])/(4*Nc^2*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[1 - z, y])/(4*Nc^2*(-1 + y + z)))*Log[muSqOMA2]^3 - (MA2*(1 - 2*Nc^2)^2*(y^2 + z^2)*Log[muSqOMA2]^4)/(16*Nc^2*(-1 + y + z)) + Nf^2*(-1/81*(MA2*(25 + 9*Pi^2)*(y^2 + z^2))/(-1 + y + z) + (10*MA2*(y^2 + z^2)*H[0, x])/(27*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(18*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, y])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, y])/(18*(-1 + y + z)) + ((-10*MA2*(y^2 + z^2))/(27*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y])/(9*(-1 + y + z)))*Log[muSqOMA2] - (MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(9*(-1 + y + z))) + (Nf*(-1/18*(MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, x])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) + (MA2*(30 + 7*Pi^2)*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(18*(-1 + y + z)) + (MA2*(30 + 7*Pi^2)*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (14*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(9*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, 0, y])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(3*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, 0, z])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(3*(-1 + y + z)) + (14*MA2*(y^2 + z^2)*H[1, 1, z])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(3*(-1 + y + z)) + (14*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(-1 + y + z) + ((MA2*((72 + 7*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (72 + 7*Pi^2)*z)))/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (14*MA2*(y^2 + z^2)*H[1, z])/(9*(-1 + y + z)) + (14*MA2*(y^2 + z^2)*H[1 - z, y])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(-1 + y + z))*Log[muSqOMA2] + ((7*MA2*(y^2 + z^2))/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y])/(2*(-1 + y + z)))*Log[muSqOMA2]^2 + (MA2*(y*(30 - 60*z) + y^2*(29*Pi^2 - 42*(-5 + 4*zeta3 - 4*zeta3)) + z*(30 + 29*Pi^2*z - 42*z*(-5 + 4*zeta3 - 4*zeta3))))/(108*(-1 + y + z))))/Nc + Log[muSqOMA2]*(-1/24*(MA2*(7*(6 + Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + 7*(6 + Pi^2)*z))*H[0, y])/(-1 + y + z) - (MA2*(7*(6 + Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + 7*(6 + Pi^2)*z))*H[0, z])/(24*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) + (MA2*((-260 + 33*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-260 + 33*Pi^2)*z))*H[1, z])/(36*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(6*(-1 + y + z)) + (MA2*((-260 + 27*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-260 + 27*Pi^2)*z))*H[1 - z, y])/(36*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) - (11*MA2*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(-1 + y + z) - (13*MA2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[z, 1 - z, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(-132*y*(-1 + 2*z) + z*(132 + z*(1404 + Pi^2 + 1344*zeta3 - 1344*zeta3)) + y^2*(1404 + Pi^2 + 1344*zeta3 - 1344*zeta3)))/(144*(-1 + y + z))) + Nc*Nf*((MA2*((-208 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-208 + 6*Pi^2)*z))*H[0, x])/(54*(-1 + y + z)) + (13*MA2*Pi^2*(y^2 + z^2)*H[0, y])/(36*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(72*(-1 + y + z)) + (13*MA2*Pi^2*(y^2 + z^2)*H[0, z])/(36*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(72*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, x])/(9*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) + (53*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(18*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(18*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(18*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(18*(-1 + y + z)) + (7*MA2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z)) + (53*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(72*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(3*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(3*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 0, y])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(6*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 0, z])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(6*(-1 + y + z)) + (53*MA2*(y^2 + z^2)*H[0, 1, z])/(72*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(6*(-1 + y + z)) + (53*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(72*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, z, y])/(6*(-1 + y + z)) - (10*MA2*(y^2 + z^2)*H[1, 0, x])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(3*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1, 0, y])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(3*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[1, 0, z])/(72*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(3*(-1 + y + z)) + (53*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(72*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(6*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 1, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z, 1 - z, y])/(6*(-1 + y + z)) + (4*MA2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, 1, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, 0, 1 - z, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, 1 - z, 0, y])/(6*(-1 + y + z)) + ((MA2*(-8*(-26 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 - 8*(-26 + 3*Pi^2)*z)))/(54*(-1 + y + z)) - (35*MA2*(y^2 + z^2)*H[0, x])/(12*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(2*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(2*(-1 + y + z)) - (53*MA2*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(6*(-1 + y + z)) - (53*MA2*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMA2] + ((MA2*(y^2 + z^2))/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMA2]^2 + (MA2*(y*(45 - 90*z) + z*(45 + z*(715 + 192*Pi^2 + 504*zeta3 - 504*zeta3)) + y^2*(715 + 192*Pi^2 + 504*zeta3 - 504*zeta3)))/(162*(-1 + y + z))) + (MA2*(-108 - 3*(376 + 15*Pi^2)*z + 3*y*(-376 + 15*Pi^2*(-1 + 2*z) + 8*z*(103 + 168*zeta3 - 168*zeta3)) + y^2*(-6060 - 617*Pi^2 + 117*Pi^4 + 5208*zeta3 - 5208*zeta3) + z^2*(-6060 - 617*Pi^2 + 117*Pi^4 + 5208*zeta3 - 5208*zeta3)))/(432*(-1 + y + z)) + (MA2*H[0, x]*(y*(39 - 78*z) + z*(39 + z*(273 + 13*Pi^2 + 336*zeta3 - 336*zeta3)) + y^2*(273 + 13*Pi^2 + 336*zeta3 - 336*zeta3)))/(72*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*(9*Pi^2 + 28*(-zeta3 + zeta3)))/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*(9*Pi^2 + 28*(-zeta3 + zeta3)))/(12*(-1 + y + z)) + Nc^2*((-13*MA2*((-143 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-143 + 6*Pi^2)*z))*H[0, x])/(216*(-1 + y + z)) + (MA2*(-2*(-13 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 - 2*(-13 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) + (MA2*(-2*(-13 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 - 2*(-13 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (MA2*Pi^2*(-61*y^2 + y*(12 - 48*z) + (12 - 61*z)*z)*H[1, x])/(36*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1, y])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) - (MA2*Pi^2*(9*y^2 + z*(6 + z) - 2*y*(1 + 4*z))*H[1, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) - (MA2*(65 + 18*Pi^2)*(y^2 + z^2)*H[0, y]*H[1, z])/(36*(-1 + y + z)) - (MA2*Pi^2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - x, y])/(72*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - x, y])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - x, z])/(72*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - x, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - y, x])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - y, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - z, x])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - z, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(6*(-1 + y + z)) - (91*MA2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(72*(-1 + y + z)) - (MA2*(65 + 21*Pi^2)*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(36*(-1 + y + z)) + (7*MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[z, y])/(6*(-1 + y + z)) - (169*MA2*(y^2 + z^2)*H[0, 0, x])/(72*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(6*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[0, 0, x])/(-1 + y + z) + (MA2*((143 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 + 3*Pi^2)*z))*H[0, 0, y])/(36*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(3*(-1 + y + z)) - (7*MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, y])/(-1 + y + z) + (MA2*((143 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 + 3*Pi^2)*z))*H[0, 0, z])/(36*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(3*(-1 + y + z)) - (7*MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(4*(-1 + y + z)) + (5*MA2*(-13 + 6*Pi^2)*(y^2 + z^2)*H[0, 1, z])/(36*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) - (MA2*(65 + 21*Pi^2)*(y^2 + z^2)*H[0, 1 - z, y])/(36*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, z]*H[0, z, y])/(3*(-1 + y + z)) + (MA2*((143 - 12*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 - 12*Pi^2)*z))*H[1, 0, x])/(18*(-1 + y + z)) - (MA2*(35*y^2 + 4*y*(-3 + 4*z) + z*(4 + 19*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MA2*(19*y^2 + 4*y*(1 + 4*z) + z*(-12 + 35*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - x, y]*H[1, 0, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - x, z]*H[1, 0, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*((143 + 24*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 + 24*Pi^2)*z))*H[1, 0, y])/(36*(-1 + y + z)) + (MA2*(-3*y + 6*y^2 + z + 4*y*z + 2*z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - y, x]*H[1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - y, x]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) + (MA2*((26 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (26 + Pi^2)*z))*H[1, 0, z])/(12*(-1 + y + z)) + (MA2*(y + 2*y^2 + 4*y*z + 3*z*(-1 + 2*z))*H[0, x]*H[1, 0, z])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(3*(-1 + y + z)) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - z, x]*H[1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - z, x]*H[1, 0, z])/(2*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(4*(-1 + y + z)) - (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[0, x]*H[1 - x, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(4*(-1 + y + z)) - (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[0, x]*H[1 - x, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[0, y]*H[1 - y, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - y, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[0, z]*H[1 - z, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) - (MA2*(65 + 21*Pi^2)*(y^2 + z^2)*H[1 - z, 0, y])/(36*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(3*(-1 + y + z)) + (7*MA2*Pi^2*(y^2 + z^2)*H[z, 1 - z, y])/(6*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 0, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 0, z])/(2*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 0, 1, z])/(-1 + y + z) - (7*MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(-1 + y + z) - (13*MA2*(y^2 + z^2)*H[0, 1, 0, x])/(6*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, 1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) - (7*MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[0, z, 1 - z, y])/(3*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(-1 + y + z) - (7*MA2*(y^2 + z^2)*H[1, 0, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, 0, z])/(-1 + y + z) + (MA2*(-61*y^2 + y*(12 - 48*z) + (12 - 61*z)*z)*H[1, 1, 0, x])/(6*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(-1 + y + z) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(-1 + y + z) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1, 1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(-1 + y + z) - (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - x, 1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - x, 1, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(-1 + y + z) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - y, 1, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(-1 + y + z) - (7*MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - z, 1, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[z, 0, 1 - z, y])/(3*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[z, 1 - z, 0, y])/(3*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, 0, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, 0, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 0, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1, 0, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1, 0, 0, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, 0, 0, y])/(2*(-1 + y + z)) - (4*MA2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) - (6*MA2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - z, 0, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, 0, 0, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, 0, 1 - z, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, 1 - z, 0, 0, y])/(-1 + y + z) + ((MA2*((403 - 60*Pi^2)*y^2 + y*(36 - 72*z) + z*(36 + (403 - 60*Pi^2)*z)))/(144*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[1, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[1 - z, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z))*Log[muSqOMA2]^2 + Log[muSqOMA2]*((143*MA2*(y^2 + z^2)*H[0, x])/(24*(-1 + y + z)) + (MA2*((-143 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-143 + 15*Pi^2)*z))*H[0, y])/(36*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(4*(-1 + y + z)) + (MA2*((-143 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-143 + 15*Pi^2)*z))*H[0, z])/(36*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(4*(-1 + y + z)) + (2*MA2*Pi^2*(y^2 + z^2)*H[1, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(3*(-1 + y + z)) - (MA2*(-65 + 6*Pi^2)*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) + (7*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(3*(-1 + y + z)) + (65*MA2*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z)) + (7*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) - (10*MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(3*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(-1 + y + z) + (13*MA2*(y^2 + z^2)*H[0, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(-1 + y + z) - (11*MA2*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(-1 + y + z) + (7*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[0, z, y])/(-1 + y + z) + (11*MA2*(y^2 + z^2)*H[1, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) + (13*MA2*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[1, 0, z])/(3*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) + (7*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(-1 + y + z) - (10*MA2*(y^2 + z^2)*H[z, 1 - z, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 0, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(-1 + y + z) + (4*MA2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, 0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, 1 - z, 0, y])/(-1 + y + z) + (MA2*(117*y*(-1 + 2*z) + z*(-117 + z*(-1859 + 393*Pi^2 + 2016*zeta3 - 2016*zeta3)) + y^2*(-1859 + 393*Pi^2 + 2016*zeta3 - 2016*zeta3)))/(216*(-1 + y + z))) - (7*MA2*(y^2 + z^2)*H[0, y]*(7*Pi^2 + 24*(zeta3 - zeta3)))/(36*(-1 + y + z)) - (7*MA2*(y^2 + z^2)*H[0, z]*(7*Pi^2 + 24*(zeta3 - zeta3)))/(36*(-1 + y + z)) - (MA2*(162 + 18*(134 + 15*Pi^2)*z + y^2*(20530 + 5811*Pi^2 + 477*Pi^4 + 31248*zeta3 - 31248*zeta3) + z^2*(20530 + 5811*Pi^2 + 477*Pi^4 + 31248*zeta3 - 31248*zeta3) - 18*y*(-134 + 15*Pi^2*(-1 + 2*z) + z*(286 - 672*zeta3 + 672*zeta3))))/(1296*(-1 + y + z))) + ((MA2*((-42 + 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-42 + 5*Pi^2)*z))*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) - (MA2*((126 + 19*Pi^2)*y^2 + y*(18 - 36*z) + z*(18 + (126 + 19*Pi^2)*z))*H[1, z])/(48*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - y, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(12*(-1 + y + z)) - (MA2*((126 + 19*Pi^2)*y^2 + y*(18 - 36*z) + z*(18 + (126 + 19*Pi^2)*z))*H[1 - z, y])/(48*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - z, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) - (MA2*((69 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (69 + 5*Pi^2)*z))*H[1, z]*H[1 - z, y])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*((-14 + Pi^2)*y^2 + y*(-2 + 4*z) + z*(-2 + (-14 + Pi^2)*z))*H[1, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(7*(-6 + Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + 7*(-6 + Pi^2)*z))*H[1, 0, z])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) - (MA2*((69 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (69 + 5*Pi^2)*z))*H[1, 1, z])/(24*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 1, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*((69 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (69 + 5*Pi^2)*z))*H[1 - z, 1 - z, y])/(24*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, 1, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 1, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 1, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (-1/48*(MA2*((69 + 7*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (69 + 7*Pi^2)*z)))/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, z])/(8*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, y])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(4*(-1 + y + z)))*Log[muSqOMA2]^2 - (MA2*(72 + (1800 - 96*Pi^2 + 25*Pi^4)*y^2 + (432 - 60*Pi^2)*z + (1800 - 96*Pi^2 + 25*Pi^4)*z^2 + 12*y*(36 + 5*Pi^2*(-1 + 2*z) + 28*z*(-3 + 4*zeta3 - 4*zeta3))))/(576*(-1 + y + z)) - (7*MA2*(y^2 + z^2)*H[0, x]*(zeta3 - zeta3))/(3*(-1 + y + z)) + Log[muSqOMA2]*((-3*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) - (MA2*((69 + 11*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (69 + 11*Pi^2)*z))*H[1, z])/(24*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(6*(-1 + y + z)) - (MA2*((69 + 11*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (69 + 11*Pi^2)*z))*H[1 - z, y])/(24*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y*(18 - 36*z) + 7*y^2*(3*Pi^2 + 2*(9 - 8*zeta3 + 8*zeta3)) + z*(18 + 7*z*(18 + 3*Pi^2 - 16*zeta3 + 16*zeta3))))/(48*(-1 + y + z))))/Nc^2;

MG0MG2 = -1/144*(MA2*(5*(127 + 6*Pi^2)*y^3 + y^2*(-653 + 30*Pi^2*(-1 + z) + 725*z) + (-1 + z)*z*(-18 + 5*(127 + 6*Pi^2)*z) + y*(18 - 72*z + 5*(145 + 6*Pi^2)*z^2))*H[0, y]*H[0, z])/(-1 + y + z)^2 - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) + (MA2*(3*y^4*(-1 + z) + 6*y^3*(1 - 5*z + 4*z^2) + (-1 + z)*z^2*(9 + (-57 + 17*Pi^2)*z^2) - 6*y*z*(1 - z - 5*z^2 + 5*z^3) + y^2*(-3 + 33*z + (12 - 17*Pi^2)*z^2 + (-48 + 17*Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) + (MA2*(19*(-3 + Pi^2)*y^5 + y^4*(57 - 19*Pi^2 - 30*z) - 3*(-1 + z)^2*z^2 + y^3*(9 + 30*z + (-48 + 19*Pi^2)*z^2) + 3*y*z*(-2 + 11*z - 10*z^2 + z^3) + y^2*(-9 + 6*z + (12 - 19*Pi^2)*z^2 + 24*z^3))*H[0, z]*H[1 - z, y])/(48*(-1 + y)*y^2*(-1 + y + z)) - (MA2*((493 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (493 + 15*Pi^2)*z))*H[1, z]*H[1 - z, y])/(72*(-1 + y + z)) - (MA2*(3*y^7*(-1 + z) - 3*(-1 + z)^3*z^4 + 3*y*(-1 + z)^2*z^3*(2 - 9*z + z^2) + 3*y^6*(3 - 11*z + 8*z^2) + y^2*(-1 + z)*z^2*(-18 + 6*z + (69 - 14*Pi^2)*z^2 + 24*z^3) - y^4*(-1 + z)*(3 - 36*z + (-99 + 14*Pi^2)*z^2 + 60*z^3) + y^5*(-9 + 63*z + (45 - 14*Pi^2)*z^2 + 7*(-15 + 2*Pi^2)*z^3) + y^3*z*(6 - 24*z - 30*z^2 + (159 - 14*Pi^2)*z^3 + 7*(-15 + 2*Pi^2)*z^4))*H[1, z]*H[z, y])/(48*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) + (MA2*((42 - 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (42 - 5*Pi^2)*z))*H[0, 0, y])/(48*(-1 + y + z)) + (MA2*(11*y^2 + 2*z^2)*H[0, z]*H[0, 0, y])/(12*(-1 + y + z)) + (3*MA2*(y^2 - 2*y*z - (-2 + z)*z)*H[1, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MA2*((42 - 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (42 - 5*Pi^2)*z))*H[0, 0, z])/(48*(-1 + y + z)) + (MA2*(2*y^2 + 11*z^2)*H[0, y]*H[0, 0, z])/(12*(-1 + y + z)) + (3*MA2*(-y^2 - 2*y*(-1 + z) + z^2)*H[1 - z, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) + (MA2*(-3*y^5*(-1 + z) - 3*y^4*(3 - 11*z + 8*z^2) - (-1 + z)*z^2*(-9 + (57 + 11*Pi^2)*z^2) + y^2*(-1 + z)*(3 - 36*z - (42 + 11*Pi^2)*z^2 + 30*z^3) + y^3*(9 - 63*z + (12 - 11*Pi^2)*z^2 + (48 + 11*Pi^2)*z^3) + y*z*(-6 + 15*z + 9*z^2 - (81 + 11*Pi^2)*z^3 + (57 + 11*Pi^2)*z^4))*H[0, 1, z])/(48*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(3*(-2 + z)*(-1 + z)^2*z + y^2*(-4 + 8*z - 3*z^2) + 2*y*z*(1 - 4*z + 3*z^2))*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(5*y^2 + 12*y*z + 7*z^2)*H[z, y]*H[0, 1, z])/(8*(-1 + y + z)) + (MA2*(3*y^4*(-1 + z) + 6*y^3*(1 - 5*z + 4*z^2) + (-1 + z)*z^2*(9 + (-57 + 17*Pi^2)*z^2) - 6*y*z*(1 - z - 5*z^2 + 5*z^3) + y^2*(-3 + 33*z + (12 - 17*Pi^2)*z^2 + (-48 + 17*Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(6*y^4 - 3*z^2 + 2*y^3*(-9 + 5*z) + 6*y*(-1 + z + z^2) - 2*y^2*(-9 + 8*z + z^2))*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) - (MA2*(9*y^5*(-1 + z) + 27*y^4*(1 - 4*z + 3*z^2) + (-1 + z)^2*z^2*(27 - 18*z + (464 + 45*Pi^2)*z^2) + y*(-1 + z)*z*(-18 + 63*z + 36*z^2 + (464 + 45*Pi^2)*z^3) + y^3*(-27 + 207*z - (761 + 45*Pi^2)*z^2 + (563 + 45*Pi^2)*z^3) + y^2*(9 - 126*z + (734 + 45*Pi^2)*z^2 - 10*(109 + 9*Pi^2)*z^3 + (491 + 45*Pi^2)*z^4))*H[1, 0, y])/(144*(-1 + z)*z^2*(-1 + y + z)^2) - (3*MA2*y^2*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*((-635 + 12*Pi^2)*y^4 + y^3*(1288 + 12*Pi^2*(-2 + z) - 725*z) - (-1 + z)*z*(18 + (-635 + 12*Pi^2)*z) + y*(18 - 72*z - 8*(-170 + 3*Pi^2)*z^2 + (-635 + 12*Pi^2)*z^3) + y^2*(-671 + 779*z - 725*z^2 + 12*Pi^2*(1 - z + z^2)))*H[1, 0, z])/(144*(-1 + y)*(-1 + y + z)^2) + (3*MA2*(y^2 - z^2)*H[0, y]*H[1, 0, z])/(8*(-1 + y + z)) - (MA2*y*(6 + 9*y^2 + y*(-15 + z))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2) - (MA2*(3*y^2 + 4*y*z + z^2)*H[z, y]*H[1, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) - (MA2*((493 + 6*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (493 + 6*Pi^2)*z))*H[1, 1, z])/(72*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (61*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(24*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(3*y^4*(-1 + z) + 6*y^3*(1 - 5*z + 4*z^2) + (-1 + z)*z^2*(9 + 19*(-3 + Pi^2)*z^2) - 6*y*z*(1 - z - 5*z^2 + 5*z^3) + y^2*(-3 + 33*z + (12 - 19*Pi^2)*z^2 + (-48 + 19*Pi^2)*z^3))*H[1 - z, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*((493 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (493 + 15*Pi^2)*z))*H[1 - z, 1 - z, y])/(72*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (61*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(9*(-1 + z)^2*z^2 - 2*y*z^2*(11 - 20*z + 9*z^2) + y^4*(9 - 18*z + 10*z^2) + 2*y^3*(-9 + 20*z - 16*z^2 + 4*z^3) + y^2*(9 - 22*z + 36*z^2 - 32*z^3 + 10*z^4))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, z, y])/(-1 + y + z) - (MA2*(y^2 + 4*y*z + 3*z^2)*H[1, z]*H[z, 0, y])/(8*(-1 + y + z)) - (MA2*(3*y^7*(-1 + z) - 3*(-1 + z)^3*z^4 + 3*y*(-1 + z)^2*z^3*(2 - 9*z + z^2) + 3*y^6*(3 - 11*z + 8*z^2) + y^2*(-1 + z)*z^2*(-18 + 6*z + (69 - 14*Pi^2)*z^2 + 24*z^3) - y^4*(-1 + z)*(3 - 36*z + (-99 + 14*Pi^2)*z^2 + 60*z^3) + y^5*(-9 + 63*z + (45 - 14*Pi^2)*z^2 + 7*(-15 + 2*Pi^2)*z^3) + y^3*z*(6 - 24*z - 30*z^2 + (159 - 14*Pi^2)*z^3 + 7*(-15 + 2*Pi^2)*z^4))*H[z, 1 - z, y])/(48*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) - (MA2*(3*y^2 + 4*y*z + z^2)*H[0, z]*H[z, 1 - z, y])/(8*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 1, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y + z)^2*H[1, z]*H[z, z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, z]*H[0, 0, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(6*(-1 + z)^2*z + y^4*(8 - 16*z + 7*z^2) - 2*y*z*(5 - 12*z + 7*z^2) + 2*y^3*(-8 + 19*z - 11*z^2 + z^3) + y^2*(8 - 18*z + 4*z^2 + 4*z^3 + z^4))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 - 2*y*z - (-2 + z)*z)*H[0, 0, 1 - z, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) + (MA2*(2*(-1 + z)^2*z*(-9 + 20*z) + 6*y*z*(5 - 8*z + 3*z^2) + y^2*(25 - 50*z + 22*z^2))*H[0, 1, 0, y])/(24*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(22*y^4 + 31*z^2 - 62*y*z^2 - 4*y^3*(11 + 3*z) + 2*y^2*(11 + 6*z + 14*z^2))*H[0, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 1, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 - 2*y*z - (-2 + z)*z)*H[0, 1 - z, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) - (MA2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(11*y^2 + 9*y*z + z*(-9 + 11*z))*H[1, 0, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) + (MA2*(13*y^2 + 31*z^2)*H[1, 0, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MA2*(-11*y^2 + 9*y*z + z*(-9 + 7*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) - (MA2*(13*y^4 + 22*z^2 - 44*y*z^2 + 2*y^3*(-13 + 6*z) + y^2*(13 - 12*z + 25*z^2))*H[1, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (61*MA2*(y^2 + z^2)*H[1, 1, 1, z])/(24*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 1, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[z, y]*H[1, 1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 - 2*y*z - (-2 + z)*z)*H[1 - z, 0, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(-3*(-2 + z)*(-1 + z)^2*z + y^2*(6 - 12*z + 5*z^2) - 2*y*z*(3 - 8*z + 5*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (61*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(24*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(2*(-1 + y + z)) + (MA2*(9*(-1 + z)^2*z^2 - 2*y*z^2*(11 - 20*z + 9*z^2) + y^4*(9 - 18*z + 10*z^2) + 2*y^3*(-9 + 20*z - 16*z^2 + 4*z^3) + y^2*(9 - 22*z + 36*z^2 - 32*z^3 + 10*z^4))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + 4*y*z + 3*z^2)*H[z, 0, 1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + 4*y*z + 3*z^2)*H[z, 1 - z, 0, y])/(8*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y + z)^2*H[z, z, 1 - z, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 0, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, 1 - z, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (-1/144*(MA2*((367 + 102*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (367 + 102*Pi^2)*z)))/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, y])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) - (43*MA2*(y^2 + z^2)*H[1, z])/(48*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(8*(-1 + y + z)) - (43*MA2*(y^2 + z^2)*H[1 - z, y])/(48*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(4*(-1 + y + z)) + I*((-7*MA2*Pi*(y^2 + z^2))/(48*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, y])/(8*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, z])/(8*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[1, z])/(4*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(4*(-1 + y + z))) + (MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(8*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 1 - z, y])/(4*(-1 + y + z)))*Log[muSqOMA2]^2 + ((MA2*(-1 + 2*Nc^2)*(27 + 61*Nc^2 - 16*Nc*Nf)*(y^2 + z^2))/(144*Nc^2*(-1 + y + z)) - ((I/8)*MA2*(1 - 2*Nc^2)^2*Pi*(y^2 + z^2))/(Nc^2*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[0, y])/(8*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[0, z])/(8*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[1, z])/(8*Nc^2*(-1 + y + z)) + (MA2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[1 - z, y])/(8*Nc^2*(-1 + y + z)))*Log[muSqOMA2]^3 - (MA2*(1 - 2*Nc^2)^2*(y^2 + z^2)*Log[muSqOMA2]^4)/(32*Nc^2*(-1 + y + z)) + Nf^2*((MA2*(-25 + 9*Pi^2)*(y^2 + z^2))/(81*(-1 + y + z)) - (10*MA2*(y^2 + z^2)*H[1, z])/(27*(-1 + y + z)) - (10*MA2*(y^2 + z^2)*H[1 - z, y])/(27*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(9*(-1 + y + z)) + I*((-10*MA2*Pi*(y^2 + z^2))/(27*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[1, z])/(9*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(9*(-1 + y + z))) - (2*MA2*(y^2 + z^2)*H[1, 1, z])/(9*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(9*(-1 + y + z)) + ((-10*MA2*(y^2 + z^2))/(27*(-1 + y + z)) - (((2*I)/9)*MA2*Pi*(y^2 + z^2))/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, z])/(9*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, y])/(9*(-1 + y + z)))*Log[muSqOMA2] - (MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(9*(-1 + y + z))) + (Nf*((MA2*y*(-1 + y + z)*H[0, y])/(12*(-1 + y)) + (MA2*z*(-1 + y + z)*H[0, z])/(12*(-1 + z)) + (29*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(36*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) - (MA2*(-162 + (-227 + 63*Pi^2)*y + (-227 + 63*Pi^2)*z)*(y^2 + z^2)*H[1, z])/(216*(-1 + y + z)*(y + z)) - (MA2*(-162 + (-227 + 69*Pi^2)*y + (-227 + 69*Pi^2)*z)*(y^2 + z^2)*H[1 - z, y])/(216*(-1 + y + z)*(y + z)) + (47*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(36*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(6*(-1 + y + z)) + (29*MA2*(y^2 + z^2)*H[1, 0, y])/(36*(-1 + y + z)) + (29*MA2*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) + (47*MA2*(y^2 + z^2)*H[1, 1, z])/(36*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(3*(-1 + y + z)) + (47*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(36*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(3*(-1 + y + z)) + I*((MA2*Pi*((191 - 9*Pi^2)*y^2 + y*(36 - 72*z) + z*(36 + (191 - 9*Pi^2)*z)))/(216*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (47*MA2*Pi*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (47*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (2*MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(3*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(3*(-1 + y + z)) + (2*MA2*Pi*(y^2 + z^2)*H[1, 1, z])/(3*(-1 + y + z)) + (2*MA2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(3*(-1 + y + z))) - (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(6*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, 1, 1, z])/(3*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(3*(-1 + y + z)) + ((MA2*((191 - 57*Pi^2)*y^2 + y*(36 - 72*z) + z*(36 + (191 - 57*Pi^2)*z)))/(216*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (47*MA2*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (47*MA2*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(3*(-1 + y + z)) + I*((47*MA2*Pi*(y^2 + z^2))/(36*(-1 + y + z)) + (2*MA2*Pi*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) + (2*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z))) + (MA2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z])/(3*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, 1, z])/(3*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMA2] + ((47*MA2*(y^2 + z^2))/(72*(-1 + y + z)) + ((I/3)*MA2*Pi*(y^2 + z^2))/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMA2]^2 - (MA2*(1368*y*(-1 + 2*z) + z*(-1368 + z*(5041 + 1266*Pi^2 - 4392*zeta3)) + y^2*(5041 + 1266*Pi^2 - 4392*zeta3)))/(2592*(-1 + y + z))))/Nc + Log[muSqOMA2]*((MA2*((-42 + 17*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-42 + 17*Pi^2)*z))*H[0, y])/(48*(-1 + y + z)) + (MA2*((-42 + 17*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-42 + 17*Pi^2)*z))*H[0, z])/(48*(-1 + y + z)) - (35*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (MA2*(17*(29 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + 17*(29 + 3*Pi^2)*z))*H[1, z])/(72*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (MA2*(17*(29 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + 17*(29 + 3*Pi^2)*z))*H[1 - z, y])/(72*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (61*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(24*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, z])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (11*MA2*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (61*MA2*(y^2 + z^2)*H[1, 1, z])/(24*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (61*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(24*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + I*(-1/72*(MA2*Pi*((367 + 30*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (367 + 30*Pi^2)*z)))/(-1 + y + z) - (3*MA2*Pi*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) - (43*MA2*Pi*(y^2 + z^2)*H[1, z])/(24*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (43*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(24*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, 1, z])/(2*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(2*(-1 + y + z))) + (MA2*(y^2 + z^2)*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(-792*y*(-1 + 2*z) + z*(792 + z*(9068 + 15*Pi^2 - 216*zeta3)) + y^2*(9068 + 15*Pi^2 - 216*zeta3)))/(864*(-1 + y + z))) + I*((MA2*Pi*((-42 + 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-42 + 5*Pi^2)*z))*H[0, y])/(48*(-1 + y + z)) + (MA2*Pi*((-42 + 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-42 + 5*Pi^2)*z))*H[0, z])/(48*(-1 + y + z)) - (35*MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (MA2*Pi*((493 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (493 + 15*Pi^2)*z))*H[1, z])/(72*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (MA2*Pi*((493 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (493 + 15*Pi^2)*z))*H[1 - z, y])/(72*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (61*MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(24*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(4*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[0, 0, y])/(8*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(4*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[0, 0, z])/(8*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (13*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (11*MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (61*MA2*Pi*(y^2 + z^2)*H[1, 1, z])/(24*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (61*MA2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(24*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + (MA2*Pi*(y^2 + z^2)*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 1, 1, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*Pi*(-792*y*(-1 + 2*z) + z*(792 + z*(9068 + 99*Pi^2 - 216*zeta3)) + y^2*(9068 + 99*Pi^2 - 216*zeta3)))/(864*(-1 + y + z))) + (MA2*H[1, y]*(Pi^2*(-11*y^2 + 9*y*z + z*(-9 + 7*z)) + 54*(y^2 + z^2)*zeta3))/(72*(-1 + y + z)) + (MA2*H[0, y]*(3*y^4*(-1 + z)^2 - 3*(-1 + z)^2*z^2*(-3 + z*(3 + 5*Pi^2 + 12*zeta3)) + y*(-1 + z)*z*(16 - 36*z + z^2*(51 - 11*Pi^2 - 36*zeta3) + z^3*(-31 + 15*Pi^2 + 36*zeta3)) - y^2*(-3 + (29 + 4*Pi^2)*z^4 - 24*z^2*(-2 + 2*Pi^2 + 3*zeta3) + z^3*(-69 + 19*Pi^2 + 36*zeta3) + z*(-5 + 24*Pi^2 + 36*zeta3)) + y^3*(-6 - 8*z^2*(2 + 6*Pi^2 + 9*zeta3) + z^3*(5 + 23*Pi^2 + 36*zeta3) + z*(17 + 24*Pi^2 + 36*zeta3))))/(48*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) + (MA2*H[0, z]*(3*(-1 + z)^2*z^2 + y^4*(27 + 82*z - 29*z^2 + Pi^2*(30 - 26*z - 4*z^2) + 72*zeta3 - 72*z*zeta3) + y^5*(-9 + 15*Pi^2*(-1 + z) - 31*z - 36*zeta3 + 36*z*zeta3) + y^3*(Pi^2*(-15 + 11*z - 19*z^2 + 23*z^3) + z^2*(69 - 36*zeta3) - 9*(3 + 4*zeta3) + z*(-87 + 36*zeta3) + z^3*(5 + 36*zeta3)) - y*(-1 + z)*z*(-16 + 6*z^2 - z*(11 + 24*Pi^2 + 36*zeta3)) + y^2*(-1 + z)*(-9 - 61*z + 3*z^3 - z^2*(13 + 48*Pi^2 + 72*zeta3))))/(48*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) + (MA2*H[1 - z, y]*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(-432 - 108*(-8 + Pi^2)*z + 108*z^3 + z^2*(9320 - 735*Pi^2 - 216*zeta3)) + 2*y^2*(-1 + z)*(-27 + (837 - 54*Pi^2)*z + 27*(-69 + 10*Pi^2)*z^2 + 27*z^5 + z^4*(9455 - 735*Pi^2 - 216*zeta3) + z^3*(-8429 + 483*Pi^2 + 216*zeta3)) - 2*y^4*(-162 + 90*(-3 + 2*Pi^2)*z^4 + z^3*(-8618 + 339*Pi^2 + 216*zeta3) - 2*z^2*(-8942 + 609*Pi^2 + 216*zeta3) + z*(-8834 + 681*Pi^2 + 216*zeta3)) + y^3*(-216 - 2*z^3*(6728 + 75*Pi^2 - 216*zeta3) - 2*z^2*(-6566 + 213*Pi^2 + 216*zeta3) - 2*z^4*(-8618 + 339*Pi^2 + 216*zeta3) + z*(-7160 + 519*Pi^2 + 216*zeta3) + z^5*(-9536 + 717*Pi^2 + 216*zeta3)) + y^5*(-216 + z^3*(-9536 + 717*Pi^2 + 216*zeta3) - 2*z^2*(-9428 + 735*Pi^2 + 216*zeta3) + z*(-9104 + 735*Pi^2 + 216*zeta3))))/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MA2*H[1, z]*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(-432 - 108*(-8 + Pi^2)*z + 108*z^3 + z^2*(9320 - 603*Pi^2 - 864*zeta3)) + 2*y^2*(-1 + z)*(-27 + 837*z + 81*(-23 + 2*Pi^2)*z^2 + 27*z^5 + z^4*(9455 - 603*Pi^2 - 864*zeta3) + z^3*(-8429 + 405*Pi^2 + 864*zeta3)) + y^5*(-216 + z^3*(-9536 + 801*Pi^2 + 864*zeta3) - 2*z^2*(-9428 + 819*Pi^2 + 864*zeta3) + z*(-9104 + 819*Pi^2 + 864*zeta3)) - 2*y^4*(-162 + 18*(-15 + 7*Pi^2)*z^4 - 4*z^2*(-4471 + 387*Pi^2 + 432*zeta3) + z^3*(-8618 + 585*Pi^2 + 864*zeta3) + z*(-8834 + 819*Pi^2 + 864*zeta3)) + y^3*(-216 + 2*z^3*(-6728 + 225*Pi^2 + 864*zeta3) - 2*z^4*(-8618 + 315*Pi^2 + 864*zeta3) + z^5*(-9536 + 585*Pi^2 + 864*zeta3) - 2*z^2*(-6566 + 621*Pi^2 + 864*zeta3) + z*(-7160 + 819*Pi^2 + 864*zeta3))))/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MA2*((-1 + z)^3*z*(-10656 + 171*Pi^4*z + 15*Pi^2*(-9 + 343*z) + z*(-38147 + 972*zeta3 + 12132*zeta3)) - y*(-1 + z)^2*(-10656 + 171*Pi^4*z^2*(-3 + 2*z) + 3*Pi^2*(-45 + 270*z - 5253*z^2 + 3430*z^3) + z^2*(71817 - 3564*zeta3 - 39636*zeta3) + 216*z*(296 + 3*zeta3 - 3*zeta3) + 2*z^3*(-38147 + 972*zeta3 + 12132*zeta3)) + y^5*(-38147 + 5145*Pi^2*(-1 + z)^2 + 171*Pi^4*(-1 + z)^2 + 972*zeta3 + 12132*zeta3 - 2*z*(-38147 + 972*zeta3 + 12132*zeta3) + z^2*(-38147 + 972*zeta3 + 13104*zeta3)) + y^2*(-1 + z)*(-6179 + 171*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) + 3*Pi^2*(1850 - 3988*z + 7328*z^2 - 6923*z^3 + 1715*z^4) + 972*zeta3 + z^3*(99308 - 5184*zeta3 - 60840*zeta3) + 12132*zeta3 + z^4*(-38147 + 972*zeta3 + 13104*zeta3) - 2*z*(36445 + 1944*zeta3 + 13104*zeta3) + 4*z^2*(4477 + 1782*zeta3 + 16668*zeta3)) + y^3*(-82473 + 171*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) + 3*Pi^2*(5280 - 14206*z + 14251*z^2 - 7040*z^3 + 1715*z^4) + 2916*zeta3 + 36396*zeta3 - 8*z*(-19499 + 1215*zeta3 + 12861*zeta3) + 8*z^2*(-10175 + 1539*zeta3 + 15939*zeta3) - 4*z^3*(-6179 + 1782*zeta3 + 20070*zeta3) + z^4*(-16835 + 1620*zeta3 + 20232*zeta3)) + y^4*(171*Pi^4*(-3 + z)*(-1 + z)^2 + 3*Pi^2*(-5190 + 12113*z - 8638*z^2 + 1715*z^3) + z^2*(137455 - 6156*zeta3 - 73944*zeta3) - 3*(-34595 + 972*zeta3 + 12132*zeta3) + z^3*(-16835 + 1620*zeta3 + 20232*zeta3) + z*(-224405 + 7452*zeta3 + 88164*zeta3))))/(2592*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2) + Nc*Nf*(-1/108*(MA2*(27*y^4 + 2*z^2*(9 + (5 - 15*Pi^2)*z) + y^3*(-54 + (44 + 30*Pi^2)*z) + y^2*(27 - (89 + 30*Pi^2)*z + 72*z^2) + y*z*(45 - 90*z + (-1 + 30*Pi^2)*z^2))*H[0, y])/((-1 + y)*z*(-1 + y + z)) - (MA2*(y^3*(10 + 30*Pi^2*(-1 + z) - z) + 27*(-1 + z)^2*z^2 + y*(-1 + z)*z*(-45 + (44 + 30*Pi^2)*z) + 18*y^2*(1 - 5*z + 4*z^2))*H[0, z])/(108*y*(-1 + z)*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) + (MA2*(-54*y^5 - 54*(-1 + z)^2*z^3 + y^4*(108 + (1075 + 36*Pi^2)*z) + y^3*(-54 + 180*z + (769 + 36*Pi^2)*z^2) + y^2*z*(-234 + 828*z + (769 + 36*Pi^2)*z^2) + y*z^2*(-234 + 180*z + (1075 + 36*Pi^2)*z^2))*H[1, z])/(216*y*z*(-1 + y + z)*(y + z)) - (MA2*(9*y^4 + 18*y^3*(-1 + z) + z^2*(6 + 3*z - 29*z^2) + 3*y*z*(6 - 14*z + 3*z^2) + y^2*(9 - 36*z + 7*z^2))*H[0, y]*H[1, z])/(36*z^2*(-1 + y + z)) + (MA2*(-54*y^5 - 54*(-1 + z)^2*z^3 + y^4*(108 + (1075 + 42*Pi^2)*z) + y^3*(-54 + 180*z + (769 + 42*Pi^2)*z^2) + y^2*z*(-234 + 828*z + (769 + 42*Pi^2)*z^2) + y*z^2*(-234 + 180*z + (1075 + 42*Pi^2)*z^2))*H[1 - z, y])/(216*y*z*(-1 + y + z)*(y + z)) + (MA2*(29*y^4 - 18*y*(-1 + z)^2*z - 9*(-1 + z)^2*z^2 - 3*y^3*(1 + 3*z) + y^2*(-6 + 42*z - 7*z^2))*H[0, z]*H[1 - z, y])/(36*y^2*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(36*(-1 + y + z)) + (MA2*(9*y^6 + 18*y^5*(-1 + z) + 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 + y^2*z^2*(12 - 39*z - 22*z^2) + y^4*(9 - 36*z - 22*z^2) + 3*y^3*z*(6 - 13*z + 6*z^2))*H[1, z]*H[z, y])/(36*y^2*z^2*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 0, y])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(3*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 0, z])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(3*(-1 + y + z)) + (MA2*(9*y^4 + 18*y^3*(-1 + z) + z^2*(6 + 3*z - 29*z^2) + 3*y*z*(6 - 14*z + 3*z^2) + y^2*(9 - 36*z + 7*z^2))*H[0, 1, z])/(36*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(3*(-1 + y + z)) - (MA2*(9*y^4 + 18*y^3*(-1 + z) + z^2*(6 + 3*z - 29*z^2) + 3*y*z*(6 - 14*z + 3*z^2) + y^2*(9 - 36*z + 7*z^2))*H[0, 1 - z, y])/(36*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(9*y^4 + 18*y^3*(-1 + z) + z^2*(6 + 3*z - 29*z^2) + 3*y*z*(6 - 14*z + 3*z^2) + y^2*(9 - 36*z + 7*z^2))*H[1, 0, y])/(36*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(6*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1, 1, z])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(9*y^4 + 18*y^3*(-1 + z) + z^2*(6 + 3*z - 29*z^2) + 3*y*z*(6 - 14*z + 3*z^2) + y^2*(9 - 36*z + 7*z^2))*H[1 - z, 0, y])/(36*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(-1 + y + z) + (MA2*(9*y^6 + 18*y^5*(-1 + z) + 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 + y^2*z^2*(12 - 39*z - 22*z^2) + y^4*(9 - 36*z - 22*z^2) + 3*y^3*z*(6 - 13*z + 6*z^2))*H[z, 1 - z, y])/(36*y^2*z^2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + I*((MA2*Pi*(3*(45 + 2*Pi^2)*y^2 + y*(4 - 8*z) + z*(4 + 3*(45 + 2*Pi^2)*z)))/(24*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, y])/(9*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, z])/(9*(-1 + y + z)) + (61*MA2*Pi*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (61*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(3*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, 0, y])/(3*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, 0, z])/(3*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, 1, z])/(6*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(3*(-1 + y + z))) - (MA2*(y^2 + z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 0, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 0, z])/(6*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, 1, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) + ((MA2*(5*(81 + 10*Pi^2)*y^2 + y*(12 - 24*z) + z*(12 + 5*(81 + 10*Pi^2)*z)))/(72*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y])/(9*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z])/(9*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) + I*((7*MA2*Pi*(y^2 + z^2))/(12*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, z])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z))) - (2*MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[z, 1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMA2] + ((7*MA2*(y^2 + z^2))/(24*(-1 + y + z)) - (((2*I)/3)*MA2*Pi*(y^2 + z^2))/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y])/(6*(-1 + y + z)))*Log[muSqOMA2]^2 + (MA2*(-888*y*(-1 + 2*z) + y^2*(10279 - 228*Pi^2 + 960*zeta3) + z*(888 + z*(10279 - 228*Pi^2 + 960*zeta3))))/(864*(-1 + y + z))) + ((MA2*((-36 + Pi^2)*y^3 + y^2*(36 + Pi^2*(-1 + z) - 30*z) + (-36 + Pi^2)*(-1 + z)*z^2 + y*z*(12 + (-30 + Pi^2)*z))*H[0, y]*H[0, z])/(48*(-1 + y + z)^2) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) - (MA2*(15*y^4*(-1 + z) + 6*y^3*(5 - 8*z + 3*z^2) + (-1 + z)*z^2*(15 + 18*z + (-33 + 4*Pi^2)*z^2) + 6*y*z*(-6 + 22*z - 19*z^2 + 3*z^3) + y^2*(-15 + 69*z - 2*(51 + 2*Pi^2)*z^2 + (54 + 4*Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) + (MA2*((33 - 2*Pi^2)*y^5 + y^4*(-51 + 2*Pi^2 - 18*z) + 15*(-1 + z)^2*z^2 + y^3*(3 + 114*z - 2*(27 + Pi^2)*z^2) + y^2*(15 - 132*z + 2*(51 + Pi^2)*z^2 - 18*z^3) + 3*y*z*(12 - 23*z + 16*z^2 - 5*z^3))*H[0, z]*H[1 - z, y])/(48*(-1 + y)*y^2*(-1 + y + z)) + (MA2*((-23 + 5*Pi^2)*y^2 + y*(-2 + 4*z) + z*(-2 + (-23 + 5*Pi^2)*z))*H[1, z]*H[1 - z, y])/(16*(-1 + y + z)) + (MA2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 - 11*z + z^2) + y^2*z^2*(-10 + 24*z - 17*z^2 + z^3) + 6*y^3*z*(-2 + 4*z - 3*z^2 + z^3) + y*z^3*(-12 + 18*z - 11*z^2 + 5*z^3) + y^4*(-5 + 18*z - 17*z^2 + 6*z^3))*H[1, z]*H[z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MA2*(-3*z - (Pi^2*(y^2 + z^2))/(-1 + y + z))*H[0, 0, y])/24 - (3*MA2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[1, z]*H[0, 0, y])/8 - (MA2*((3 + Pi^2)*y^2 + 3*y*(-1 + z) + Pi^2*z^2)*H[0, 0, z])/(24*(-1 + y + z)) - (3*MA2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) - (MA2*(-1 + 3*y + z)*H[1 - z, y]*H[0, 0, z])/8 + (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MA2*(5*y^5*(-1 + z) + 3*y^4*(5 - 7*z + 2*z^2) + (-1 + z)*z^2*(-5 - 8*z + (11 + 2*Pi^2)*z^2) + y^2*(-1 + z)*(-5 + 30*z + 2*(-23 + Pi^2)*z^2 + 6*z^3) + y^3*(-15 + 39*z + 2*(-20 + Pi^2)*z^2 - 2*(-9 + Pi^2)*z^3) + y*z*(12 - 47*z + 29*z^2 + (15 + 2*Pi^2)*z^3 - (11 + 2*Pi^2)*z^4))*H[0, 1, z])/(16*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MA2*((-1 + z)^3*(-1 + 3*z) - y^2*(2 - 4*z + z^2) + 2*y*(-1 + 4*z - 7*z^2 + 4*z^3))*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MA2*(15*y^4*(-1 + z) + 6*y^3*(5 - 8*z + 3*z^2) + (-1 + z)*z^2*(15 + 18*z + (-33 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 22*z - 19*z^2 + 3*z^3) + y^2*(-15 + 69*z - 2*(51 + Pi^2)*z^2 + 2*(27 + Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(1 + 3*y^4 - 2*z - 2*z^2 + 2*y^3*(-5 + 4*z) - y^2*(-12 + 14*z + z^2) + y*(-6 + 8*z + 4*z^2))*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(5*y^5*(-1 + z) + y^4*(15 - 26*z + 11*z^2) + (-1 + z)^2*z^2*(5 + 6*z + (-25 + Pi^2)*z^2) + y*(-1 + z)*z*(-12 + 49*z - 28*z^2 + (-19 + Pi^2)*z^3) + y^3*(-15 + 49*z - (44 + Pi^2)*z^2 + (12 + Pi^2)*z^3) + y^2*(5 - 40*z + (89 + Pi^2)*z^2 - 2*(34 + Pi^2)*z^3 + (12 + Pi^2)*z^4))*H[1, 0, y])/(16*(-1 + z)*z^2*(-1 + y + z)^2) - (MA2*(-1 + 2*y^2 + y*(2 - 4*z) + 4*z)*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*((-42 + Pi^2)*y^4 + (-42 + Pi^2)*y^3*(-2 + z) - (-36 + Pi^2)*(-1 + z)*z^2 + y*z*(-12 - 2*(-33 + Pi^2)*z + (-36 + Pi^2)*z^2) + y^2*(Pi^2*(1 - z + z^2) - 6*(7 - 9*z + 6*z^2)))*H[1, 0, z])/(48*(-1 + y)*(-1 + y + z)^2) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(9*y^4 + 6*z^2 - 12*y*z^2 + 2*y^3*(-9 + 2*z) + y^2*(9 - 4*z + 7*z^2))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (MA2*((-23 + 3*Pi^2)*y^2 + y*(-2 + 4*z) + z*(-2 + (-23 + 3*Pi^2)*z))*H[1, 1, z])/(16*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(15*y^4*(-1 + z) + 6*y^3*(5 - 8*z + 3*z^2) + (-1 + z)*z^2*(15 + 18*z + (-33 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 22*z - 19*z^2 + 3*z^3) + y^2*(-15 + 69*z - 2*(51 + Pi^2)*z^2 + 2*(27 + Pi^2)*z^3))*H[1 - z, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MA2*((-69 + 17*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-69 + 17*Pi^2)*z))*H[1 - z, 1 - z, y])/(48*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 - 11*z + z^2) + y^2*z^2*(-10 + 24*z - 17*z^2 + z^3) + 6*y^3*z*(-2 + 4*z - 3*z^2 + z^3) + y*z^3*(-12 + 18*z - 11*z^2 + 5*z^3) + y^4*(-5 + 18*z - 17*z^2 + 6*z^3))*H[z, 1 - z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MA2*(1 - 5*z + 10*z^2 - 6*z^3 + y^2*z*(-2 + 9*z - 5*z^2) + y^3*(2 - 4*z + z^2) + y*(-3 + 12*z - 22*z^2 + 12*z^3))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[0, 0, 1 - z, y])/8 + (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) - (MA2*(y^2*(-1 + 2*z) + (-1 + z)^2*(-1 + 4*z + 3*z^2) + y*(2 - 8*z + 6*z^2))*H[0, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MA2*y^2*(6 + 6*y^2 + 4*y*(-3 + z) - 4*z + z^2)*H[0, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 1, z])/(4*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[0, 1 - z, 0, y])/8 - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(2*(-1 + y + z)) + (MA2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(-1 + y)*(-1 + y + 4*z)*H[1, 0, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (3*MA2*y^2*H[1, 0, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^4*(-1 + 2*z) - (-1 + z)^3*(-1 + 3*z) + y^3*(4 - 8*z - 2*z^2 + 4*z^3) + y^2*(-6 + 20*z - 15*z^2 + 4*z^3 - 2*z^4) + y*(4 - 20*z + 30*z^2 - 20*z^3 + 6*z^4))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(-1 + 2*y^2 + y*(2 - 4*z) + 4*z)*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(2*(-1 + y + z)) - (MA2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))*H[1, 1, 0, y])/(8*(-1 + y + z)) - (MA2*(15*y^4 + 9*z^2 - 18*y*z^2 + y^3*(-30 + 4*z) + y^2*(15 - 4*z + 10*z^2))*H[1, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, 1, 1, z])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 1, z])/(4*(-1 + y + z)) - (MA2*(-1 + 2*y^2 + y*(2 - 4*z) + 4*z)*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(2*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[1 - z, 0, 0, y])/8 + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(4*y*(-1 + z)*z^2 + 9*(-1 + z)^2*z^2 + y^2*(6 - 12*z + 7*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 1, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + ((MA2*((-69 + 17*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-69 + 17*Pi^2)*z)))/(96*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(8*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, z])/(16*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, y])/(16*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(8*(-1 + y + z)) + I*((-9*MA2*Pi*(y^2 + z^2))/(16*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, z])/(8*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(8*(-1 + y + z))) - (MA2*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(8*(-1 + y + z)))*Log[muSqOMA2]^2 + (H[1, y]*(-(MA2*Pi^2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))) + 36*MA2*(y^2 + z^2)*zeta3))/(48*(-1 + y + z)) - (MA2*H[0, y]*(15*y^4*(-1 + z)^2 + y^3*(-30 + z^3*(63 + 4*Pi^2 - 48*zeta3) - 6*z^2*(26 + Pi^2 - 16*zeta3) + 3*z*(41 + Pi^2 - 16*zeta3)) - 3*(-1 + z)^2*z^2*(-3 + z*(3 + 2*Pi^2 - 16*zeta3)) + y*(-1 + z)*z*(-30 + 87*z + 6*z^3*(Pi^2 - 8*zeta3) + z^2*(-57 - 10*Pi^2 + 48*zeta3)) + y^2*(15 + 4*(12 + Pi^2)*z^4 + 3*z^2*(83 + 2*Pi^2 - 32*zeta3) - 3*z*(41 + Pi^2 - 16*zeta3) + z^3*(-189 - 8*Pi^2 + 48*zeta3))))/(48*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) - (MA2*H[1 - z, y]*(30*y^6*(-1 + z)^2 + 30*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(-96 + 264*z + 60*z^3 + Pi^2*(4 - 12*z + 35*z^2) + 3*z^2*(-121 + 64*zeta3)) - y^5*(120 + z^2*(606 - 70*Pi^2 - 384*zeta3) + 3*z^3*(-81 + 11*Pi^2 + 64*zeta3) + z*(-483 + 35*Pi^2 + 192*zeta3)) + 2*y^2*(-1 + z)*(-15 + (213 - 10*Pi^2)*z + 15*(-33 + 2*Pi^2)*z^2 + 15*z^5 - 3*z^3*(-190 + 17*Pi^2 + 64*zeta3) + z^4*(-288 + 35*Pi^2 + 192*zeta3)) + 2*y^4*(90 + 78*z^4 + z^2*(858 - 86*Pi^2 - 384*zeta3) + z*(-525 + 41*Pi^2 + 192*zeta3) + z^3*(-501 + 43*Pi^2 + 192*zeta3)) - y^3*(120 + 3*z^5*(-81 + 11*Pi^2 + 64*zeta3) + 3*z*(-329 + 21*Pi^2 + 64*zeta3) + 6*z^3*(-337 + 25*Pi^2 + 64*zeta3) - 6*z^2*(-355 + 27*Pi^2 + 64*zeta3) - 2*z^4*(-501 + 43*Pi^2 + 192*zeta3))))/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) - (MA2*H[1, z]*(30*y^6*(-1 + z)^2 + 30*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(-96 + 264*z + 60*z^3 + Pi^2*(2 - 8*z + 33*z^2) + 33*z^2*(-11 + 8*zeta3)) + 2*y^2*(-1 + z)*(-15 + (213 - 4*Pi^2)*z + (-495 + 16*Pi^2)*z^2 + 15*z^5 + z^3*(570 - 41*Pi^2 - 264*zeta3) + 3*z^4*(-96 + 11*Pi^2 + 88*zeta3)) - y^5*(120 + z^2*(606 - 46*Pi^2 - 528*zeta3) + 3*z^3*(-81 + 7*Pi^2 + 88*zeta3) + z*(-483 + 23*Pi^2 + 264*zeta3)) + 2*y^4*(90 + (78 + 4*Pi^2)*z^4 + z^2*(858 - 50*Pi^2 - 528*zeta3) + z^3*(-501 + 19*Pi^2 + 264*zeta3) + z*(-525 + 25*Pi^2 + 264*zeta3)) - y^3*(120 + z^2*(2130 - 82*Pi^2 - 528*zeta3) + 3*z*(-329 + 11*Pi^2 + 88*zeta3) + 6*z^3*(-337 + 13*Pi^2 + 88*zeta3) - 2*z^4*(-501 + 31*Pi^2 + 264*zeta3) + z^5*(-243 + 31*Pi^2 + 264*zeta3))))/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) - (MA2*H[0, z]*(15*(-1 + z)^2*z^2 - 3*y*(-1 + z)*z*(10 + 10*z^2 - z*(31 + Pi^2 - 16*zeta3)) + y^5*(-9 + 6*Pi^2*(-1 + z) + 48*zeta3 - 48*z*zeta3) + y^4*(27 - 57*z + 48*z^2 + 4*Pi^2*(3 - 4*z + z^2) - 96*zeta3 + 96*z*zeta3) + 3*y^2*(-1 + z)*(-3 + 36*z + 5*z^3 + z^2*(-47 - 2*Pi^2 + 32*zeta3)) + y^3*(2*Pi^2*(-3 + 5*z - 4*z^2 + 2*z^3) + 3*(-9 + z^3*(21 - 16*zeta3) - 16*z*(-3 + zeta3) + 16*zeta3 + z^2*(-63 + 16*zeta3)))))/(48*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) + I*((-3*MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(8*(-1 + y + z)) + (MA2*Pi*((-69 + 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-69 + 5*Pi^2)*z))*H[1, z])/(48*(-1 + y + z)) + (MA2*Pi*((-69 + 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-69 + 5*Pi^2)*z))*H[1 - z, y])/(48*(-1 + y + z)) - (9*MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(8*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(8*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (9*MA2*Pi*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (9*MA2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(8*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, 1, 1, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*Pi*(6*y*(-1 + 2*z) + y^2*(-39 + Pi^2 + 48*zeta3) + z*(-6 + z*(-39 + Pi^2 + 48*zeta3))))/(32*(-1 + y + z))) + Log[muSqOMA2]*((-3*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(8*(-1 + y + z)) + (MA2*((-69 + 17*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-69 + 17*Pi^2)*z))*H[1, z])/(48*(-1 + y + z)) + (MA2*((-69 + 17*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-69 + 17*Pi^2)*z))*H[1 - z, y])/(48*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, z])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(8*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + I*((MA2*Pi*((-69 + 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (-69 + 5*Pi^2)*z)))/(48*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) - (9*MA2*Pi*(y^2 + z^2)*H[1, z])/(8*(-1 + y + z)) - (9*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(8*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) - (3*MA2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(4*(-1 + y + z))) - (MA2*(y^2 + z^2)*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(6*y*(-1 + 2*z) + y^2*(-39 + 13*Pi^2 + 48*zeta3) + z*(-6 + z*(-39 + 13*Pi^2 + 48*zeta3))))/(32*(-1 + y + z))) - (MA2*((-1 + z)^3*z*(960 + 127*Pi^4*z - 100*Pi^2*(1 + 7*z) - 15*z*(-191 + 288*zeta3 + 144*zeta3)) + y^5*(-700*Pi^2*(-1 + z)^2 + 127*Pi^4*(-1 + z)^2 - 15*(-191 + 288*zeta3 + z*(382 - 576*zeta3 - 288*zeta3) + 144*zeta3 + z^2*(-191 + 288*zeta3 + 192*zeta3))) + y^2*(-1 + z)*(127*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) - 20*Pi^2*(20 + 8*z + 48*z^2 - 113*z^3 + 35*z^4) - 15*(1 + 288*zeta3 - 2*z*(257 + 576*zeta3 - 48*zeta3) + 144*zeta3 - 12*z^3*(-37 + 128*zeta3 + 72*zeta3) + 4*z^2*(65 + 528*zeta3 + 168*zeta3) + z^4*(-191 + 288*zeta3 + 192*zeta3))) - y*(-1 + z)^2*(127*Pi^4*z^2*(-3 + 2*z) - 20*Pi^2*(5 - 34*z - 85*z^2 + 70*z^3) - 15*(-64 + z^2*(317 - 1056*zeta3 - 432*zeta3) + 192*z*(2 + zeta3 - zeta3) + z^3*(-382 + 576*zeta3 + 288*zeta3))) + y^3*(127*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) - 20*Pi^2*(90 - 206*z + 161*z^2 - 68*z^3 + 23*z^4) - 15*(-381 + 864*zeta3 + 432*zeta3 - 8*z*(-79 + 360*zeta3 + 120*zeta3) + 8*z^2*(-23 + 456*zeta3 + 192*zeta3) - 4*z^3*(1 + 528*zeta3 + 336*zeta3) + z^4*(-63 + 480*zeta3 + 384*zeta3))) + y^4*(127*Pi^4*(-3 + z)*(-1 + z)^2 - 20*Pi^2*(-100 + 225*z - 148*z^2 + 23*z^3) - 15*(509 - 864*zeta3 + z^2*(635 - 1824*zeta3 - 1056*zeta3) - 432*zeta3 + z^3*(-63 + 480*zeta3 + 384*zeta3) + z*(-1081 + 2208*zeta3 + 1008*zeta3)))))/(1920*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2))/Nc^2 + Nc^2*((MA2*(270*y^4 + z^2*(234 + (574 - 471*Pi^2)*z) + y^3*(-540 + (-196 + 471*Pi^2)*z) + y^2*(270 - (146 + 471*Pi^2)*z + 855*z^2) + y*z*(342 - 1089*z + (-295 + 471*Pi^2)*z^2))*H[0, y])/(432*(-1 + y)*z*(-1 + y + z)) + (MA2*(y^3*(574 + 471*Pi^2*(-1 + z) - 295*z) + 270*(-1 + z)^2*z^2 + y*(-1 + z)*z*(-342 + (-196 + 471*Pi^2)*z) + 9*y^2*(26 - 121*z + 95*z^2))*H[0, z])/(432*y*(-1 + z)*(-1 + y + z)) + (MA2*(6*y + (-21 + 16*Pi^2)*y^2 + z*(6 + (-21 + 16*Pi^2)*z))*H[0, y]*H[0, z])/(48*(-1 + y + z)) + (MA2*Pi^2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, y])/(144*(-1 + y + z)) + (MA2*(45*y^4 + 45*y^3*(-2 + z) + 3*y*z*(33 - 94*z + 18*z^2) - y^2*(-45 + 144*z + (151 + 9*Pi^2)*z^2) + z^2*(48 + 33*z - (367 + 9*Pi^2)*z^2))*H[0, y]*H[1, z])/(72*z^2*(-1 + y + z)) + (MA2*(-((367 + 9*Pi^2)*y^4) + 45*(-1 + z)^2*z^2 + y^3*(33 + 54*z) + 9*y*z*(11 - 16*z + 5*z^2) - y^2*(-48 + 282*z + (151 + 9*Pi^2)*z^2))*H[0, z]*H[1 - z, y])/(72*y^2*(-1 + y + z)) + (MA2*(-455 + 54*Pi^2)*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(144*(-1 + y + z)) - (MA2*(45*y^6 + 45*y^5*(-2 + z) + 45*(-1 + z)^2*z^4 + 9*y*z^3*(11 - 16*z + 5*z^2) + 3*y^3*z*(33 - 80*z + 36*z^2) - 2*y^2*z^2*(-48 + 120*z + (259 + 24*Pi^2)*z^2) - y^4*(-45 + 144*z + (518 + 48*Pi^2)*z^2))*H[1, z]*H[z, y])/(72*y^2*z^2*(-1 + y + z)) + (MA2*((277 + 36*Pi^2)*y^2 - 9*y*(-1 + z) + 2*(143 + 18*Pi^2)*z^2)*H[0, 0, y])/(72*(-1 + y + z)) - (3*MA2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MA2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[1, z]*H[0, 0, y])/(24*(-1 + y + z)) + (MA2*((286 + 36*Pi^2)*y^2 - 9*y*z + z*(9 + (277 + 36*Pi^2)*z))*H[0, 0, z])/(72*(-1 + y + z)) - (3*MA2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MA2*(3 + 26*y^2 - 6*y*(-1 + z) - 6*z + 38*z^2)*H[1 - z, y]*H[0, 0, z])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MA2*(-45*y^4 - 45*y^3*(-2 + z) - 3*y*z*(33 - 91*z + 18*z^2) + y^2*(-45 + 144*z + (151 + 30*Pi^2)*z^2) + z^2*(-48 - 42*z + (367 + 30*Pi^2)*z^2))*H[0, 1, z])/(72*z^2*(-1 + y + z)) - (MA2*(3 + 50*y^2 + 6*z + 26*z^2 - 6*y*(1 + 2*z))*H[0, y]*H[0, 1, z])/(24*(-1 + y + z)) + (MA2*(1 + 10*y^2 - 2*y*z + 10*z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) + (MA2*(41*y^2 - 18*y*z + 29*z^2)*H[z, y]*H[0, 1, z])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 1, z])/(4*(-1 + y + z)) + (MA2*(45*y^4 + 45*y^3*(-2 + z) + 3*y*z*(33 - 94*z + 18*z^2) - y^2*(-45 + 144*z + (151 + 12*Pi^2)*z^2) + z^2*(48 + 33*z - (367 + 12*Pi^2)*z^2))*H[0, 1 - z, y])/(72*z^2*(-1 + y + z)) - (MA2*(3 + 35*y^2 - 6*y*(-1 + z) - 6*z + 47*z^2)*H[0, z]*H[0, 1 - z, y])/(24*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(-5*y^2 + 2*y*(2 + z) + z*(-4 + 7*z))*H[1, z]*H[0, z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) + (MA2*(-90*y^4 - 90*y^3*(-2 + z) - 6*y*z*(33 - 97*z + 15*z^2) + y^2*(-90 + 288*z + (239 + 36*Pi^2)*z^2) + z^2*(-96 - 48*z + (689 + 36*Pi^2)*z^2))*H[1, 0, y])/(144*z^2*(-1 + y + z)) - (MA2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*((-5 + 2*Pi^2)*y^2 + 2*y*(1 + z) + z*(2 + (-7 + 2*Pi^2)*z))*H[1, 0, z])/(16*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(8*(-1 + y + z)) - (11*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(12*(-1 + y + z)) + (MA2*(3*y^2 + 2*y*z - z^2)*H[z, y]*H[1, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (7*MA2*(-65 + 6*Pi^2)*(y^2 + z^2)*H[1, 1, z])/(144*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(-1 + y + z) + (4*MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(45*y^4 + 45*y^3*(-2 + z) + 3*y*z*(33 - 94*z + 18*z^2) - y^2*(-45 + 144*z + (151 + 9*Pi^2)*z^2) + z^2*(48 + 33*z - (367 + 9*Pi^2)*z^2))*H[1 - z, 0, y])/(72*z^2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MA2*(-455 + 48*Pi^2)*(y^2 + z^2)*H[1 - z, 1 - z, y])/(144*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1, z]*H[1 - z, z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, z, y])/(2*(-1 + y + z)) - (MA2*(y^2 - 2*y*z - 3*z^2)*H[1, z]*H[z, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, z]*H[z, 0, y])/(-1 + y + z) - (MA2*(45*y^6 + 45*y^5*(-2 + z) + 45*(-1 + z)^2*z^4 + 9*y*z^3*(11 - 16*z + 5*z^2) + 3*y^3*z*(33 - 80*z + 36*z^2) - 2*y^2*z^2*(-48 + 120*z + (259 + 24*Pi^2)*z^2) - y^4*(-45 + 144*z + (518 + 48*Pi^2)*z^2))*H[z, 1 - z, y])/(72*y^2*z^2*(-1 + y + z)) + (MA2*(3*y^2 + 2*y*z - z^2)*H[0, z]*H[z, 1 - z, y])/(8*(-1 + y + z)) + (4*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[z, 1 - z, y])/(-1 + y + z) + (MA2*(4*y^2 - 3*y*z + 4*z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 1, z]*H[z, z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, z]*H[z, z, y])/(-1 + y + z) - (11*MA2*(y^2 + z^2)*H[0, 0, 0, y])/(12*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[0, 0, 0, y])/(4*(-1 + y + z)) - (11*MA2*(y^2 + z^2)*H[0, 0, 0, z])/(12*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(3 + 88*y^2 + 6*z + 52*z^2 - 6*y*(1 + 3*z))*H[0, 0, 1, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[z, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[0, 0, 1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) - (MA2*(3 - 6*y + 22*y^2 + 6*z + 31*z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(4*y^2 + 13*z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 1, 1, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, 1, z])/(-1 + y + z) + (MA2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[0, 1 - z, 0, y])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) + (MA2*(-5*y^2 + 2*y*(2 + z) + z*(-4 + 7*z))*H[0, z, 1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, z, 1 - z, y])/(-1 + y + z) - (MA2*(3 + 25*y^2 + 6*z + 22*z^2 - 6*y*(1 + z))*H[1, 0, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(4*y^2 + 13*z^2)*H[1, 0, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(1 + 20*y^2 + 2*z + 16*z^2 - 2*y*(1 + z))*H[1, 0, 1, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, 1, z])/(-1 + y + z) - (MA2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MA2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, 1, 0, y])/(24*(-1 + y + z)) - (3*MA2*(2*y^2 + z^2)*H[1, 1, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (7*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, y]*H[1, 1, 0, z])/(-1 + y + z) - (MA2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) + (MA2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[1 - z, 0, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, z, y])/(2*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, 0, y])/(2*(-1 + y + z)) + (MA2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 - 2*y*z - 3*z^2)*H[z, 0, 1 - z, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 - 2*y*z - 3*z^2)*H[z, 1 - z, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, 0, y])/(-1 + y + z) + (4*MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, z, y])/(-1 + y + z) + (MA2*(4*y^2 - 3*y*z + 4*z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[z, z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, z]*H[z, z, z, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 0, 0, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, 0, 0, z])/(4*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 1, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, 0, z])/(4*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1 - z, 0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, 1 - z, 1 - z, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, 0, 0, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - z, 0, 0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, z, z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 0, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 1 - z, 0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[z, 1 - z, z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[z, z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[z, z, z, 1 - z, y])/(-1 + y + z) + ((MA2*((653 + 204*Pi^2)*y^2 + y*(36 - 72*z) + z*(36 + (653 + 204*Pi^2)*z)))/(288*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) + I*((61*MA2*Pi*(y^2 + z^2))/(24*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z))) + (13*MA2*(y^2 + z^2)*H[1, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, 1 - z, y])/(2*(-1 + y + z)))*Log[muSqOMA2]^2 - (MA2*(y^2*(144900*Pi^2 + 3348*Pi^4 + 5*(311125 + 31104*zeta3 - 81792*zeta3)) + z*(213120 + 3348*Pi^4*z + 900*Pi^2*(6 + 161*z) + 5*z*(311125 + 31104*zeta3 - 81792*zeta3)) - 360*y*(-592 + 3*Pi^2*(-5 + 12*z) - 32*z*(-37 + 9*zeta3 - 9*zeta3))))/(51840*(-1 + y + z)) + (MA2*H[1, z]*(540*y^5 + 540*(-1 + z)^2*z^3 - y^2*z*(-2556 + 9792*z + 18*Pi^2*(1 + 27*z^2) + z^2*(5213 + 1728*zeta3)) - y*z^2*(-2556 + 2664*z + 18*Pi^2*(1 + 2*z + 29*z^2) + z^2*(9353 + 1728*zeta3)) - y^3*(-540 - 36*(-74 + Pi^2)*z + z^2*(5213 + 612*Pi^2 + 1728*zeta3)) - y^4*(1080 + z*(9353 + 648*Pi^2 + 1728*zeta3))))/(864*y*z*(-1 + y + z)*(y + z)) + (MA2*H[1 - z, y]*(540*y^5 + 540*(-1 + z)^2*z^3 - y^2*z*(-2556 + 9792*z + 12*Pi^2*(3 + 50*z^2) + z^2*(5213 + 1728*zeta3)) - y*z^2*(-2556 + 2664*z + 12*Pi^2*(3 + 56*z^2) + z^2*(9353 + 1728*zeta3)) - y^3*(-540 + 2664*z + z^2*(5213 + 600*Pi^2 + 1728*zeta3)) - y^4*(1080 + z*(9353 + 672*Pi^2 + 1728*zeta3))))/(864*y*z*(-1 + y + z)*(y + z)) + I*(-1/72*(MA2*Pi*((277 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (277 + 15*Pi^2)*z))*H[0, y])/(-1 + y + z) - (MA2*Pi*((277 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (277 + 15*Pi^2)*z))*H[0, z])/(72*(-1 + y + z)) - (455*MA2*Pi*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(-1 + y + z) - (455*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(-1 + y + z) + (35*MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (35*MA2*Pi*(y^2 + z^2)*H[0, 0, y])/(24*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(2*(-1 + y + z)) + (35*MA2*Pi*(y^2 + z^2)*H[0, 0, z])/(24*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(2*(-1 + y + z)) + (11*MA2*Pi*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(-1 + y + z) - (MA2*Pi*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[0, z, y])/(2*(-1 + y + z)) + (35*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (13*MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(-1 + y + z) - (MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (35*MA2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[0, 0, 0, y])/(4*(-1 + y + z)) + (3*MA2*Pi*(y^2 + z^2)*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*Pi*(-630*y*(-1 + 2*z) + y^2*(8911 + 918*Pi^2 + 1728*zeta3) + z*(630 + z*(8911 + 918*Pi^2 + 1728*zeta3))))/(864*(-1 + y + z))) + Log[muSqOMA2]*(-1/72*(MA2*((277 + 51*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (277 + 51*Pi^2)*z))*H[0, y])/(-1 + y + z) - (MA2*((277 + 51*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (277 + 51*Pi^2)*z))*H[0, z])/(72*(-1 + y + z)) - (455*MA2*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(-1 + y + z) - (455*MA2*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(-1 + y + z) + (35*MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (35*MA2*(y^2 + z^2)*H[0, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(2*(-1 + y + z)) + (35*MA2*(y^2 + z^2)*H[0, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(2*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, z, y])/(2*(-1 + y + z)) + (35*MA2*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (35*MA2*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + I*((MA2*Pi*((653 + 60*Pi^2)*y^2 + y*(36 - 72*z) + z*(36 + (653 + 60*Pi^2)*z)))/(144*(-1 + y + z)) - (2*MA2*Pi*(y^2 + z^2)*H[0, y])/(-1 + y + z) - (2*MA2*Pi*(y^2 + z^2)*H[0, z])/(-1 + y + z) - (MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) + (13*MA2*Pi*(y^2 + z^2)*H[1, z])/(12*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (13*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(12*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) - (MA2*Pi*(y^2 + z^2)*H[0, 0, y])/(-1 + y + z) - (MA2*Pi*(y^2 + z^2)*H[0, 0, z])/(-1 + y + z) - (MA2*Pi*(y^2 + z^2)*H[0, 1, z])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(-630*y*(-1 + 2*z) + y^2*(8911 + 2382*Pi^2 + 1728*zeta3) + z*(630 + z*(8911 + 2382*Pi^2 + 1728*zeta3))))/(864*(-1 + y + z))));

MG0MJ1plusMG1MJ0 = -((MA2*Nf*(y^2 + z^2))/(-1 + y + z));

MJ0MJ0 = 0;



==> AuxFiles/A/Aqqg_Hard_R2.m <==
(* LO *)
MG0MG0 = (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v;

(* NLO *)
MG0MG1 = (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*Nc*v) - ((I/2)*MA2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(Nc*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*Nc*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*Nc*v) - (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*Nc*v) - (MA2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(2*v) + ((I/2)*MA2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(Nc*v) - (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*Nc*v) - (MA2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) - (MA2*(-2 + 3*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*Nc*v) - (MA2*(1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*Nc*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[0, 1, v] + H[1, 0, v]))/(2*Nc*v) - (MA2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(2*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*Nc*v) - (MA2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(2*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*Nc*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(I*Pi + Nc^2*Log[muSqOMA2]))/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*(I*Pi + Nc^2*Log[muSqOMA2]))/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*(I*Pi + Nc^2*Log[muSqOMA2]))/(2*Nc*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*(9 - 4*Nc*Nf + Nc^2*(13 + (6*I)*Pi) + (6 - 12*Nc^2)*Log[muSqOMA2]))/(12*Nc*v) + (MA2*((-4*I)*Nc*Nf*(-5*I + 3*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*((-9*I)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*u^2*(-8 + 5*zeta2) + 6*u*(-1 + v)*(-8 + 5*zeta2) + 3*(-1 + v)*(7 - 8*v - 5*zeta2 + 5*v*zeta2)) + Nc^2*((39*I)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 45*zeta2) + 4*u*(-1 + v)*(76 + 45*zeta2) + (-1 + v)*(-143 + 152*v - 90*zeta2 + 90*v*zeta2)) + 3*(9 + 13*Nc^2 - 4*Nc*Nf + (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2] - 9*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2))/(36*Nc*v);

MG0MJ0 = 0;

(* NNLO *)
MG1MG1 = -1/36*(MA2*(27*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 8*u^2*(2 + 9*zeta2) + 8*u*(-1 + v)*(2 + 9*zeta2) + (-1 + v)*(-17 + 8*v - 36*zeta2 + 36*v*zeta2))*H[0, u]*H[0, v])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(160 + 9*Pi^2 + 72*zeta2)*H[0, v]*H[1, u])/(72*v) + (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, u]*H[1, v])/(36*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(160 + 9*Pi^2 + 72*zeta2)*H[1, u]*H[1, v])/(72*v) + (MA2*(27*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 8*u^2*(2 + 9*zeta2) + 8*u*(-1 + v)*(2 + 9*zeta2) + (-1 + v)*(-17 + 8*v - 36*zeta2 + 36*v*zeta2))*H[0, v]*H[1 - v, u])/(36*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1, v]*H[1 - v, u])/(8*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(160 + 9*Pi^2 + 72*zeta2)*H[0, v]*H[v, u])/(72*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(2*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[0, 0, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) + (MA2*(147*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(2*u*(-1 + v)*(205 + 36*zeta2) + u^2*(410 + 72*zeta2) + (-1 + v)*(-214 + 205*v - 36*zeta2 + 36*v*zeta2)))*H[0, 0, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(6*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(6*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v + (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[0, 1, v])/(8*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/v + (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, 1 - v, u])/(36*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(12*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v + (MA2*(-24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 16*u^2*(19 + 9*zeta2) + 16*u*(-1 + v)*(19 + 9*zeta2) + (-1 + v)*(-143 - 72*zeta2 + 8*v*(19 + 9*zeta2)))*H[1, 0, v])/(36*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(3*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1, 1, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(160 + 9*Pi^2 + 72*zeta2)*H[1, 1 - v, u])/(72*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(3*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/v + (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[1 - v, 0, u])/(36*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(12*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 0, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1, u])/v + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1 - v, 1 - v, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(160 + 9*Pi^2 + 72*zeta2)*H[v, 0, u])/(72*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(3*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[v, 0, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) + (21*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) + (15*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) - (21*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v) - (15*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(2*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/v + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 1, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 0, u])/(2*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(6*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(2*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 1, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/v + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v - (18*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1 - v, u])/(2*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) - (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(2*v) - (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + ((MA2*(78*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(250 - 324*zeta2) - 2*u*(-1 + v)*(-125 + 162*zeta2) - (-1 + v)*(134 - 125*v - 162*zeta2 + 162*v*zeta2)))/(72*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(4*v) - (15*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v))*Log[muSqOMA2]^2 + (-1/24*(MA2*(-1 + 2*Nc^2)*(9 + 13*Nc^2 - 4*Nc*Nf)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(Nc^2*v) - (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(4*v) + (MA2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*Nc^2*v) + (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v))*Log[muSqOMA2]^3 + (MA2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^4)/(16*Nc^2*v) + Nf^2*((MA2*(25 + 9*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(81*v) + (10*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(27*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + ((10*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v))*Log[muSqOMA2] + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2)/(9*v)) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(22*Pi^2 - 15*zeta2 + 42*(-zeta3 + zeta3)))/(18*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*(22*Pi^2 - 15*zeta2 + 42*(-zeta3 + zeta3)))/(18*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*(22*Pi^2 - 15*zeta2 + 42*(-zeta3 + zeta3)))/(18*v) + (MA2*H[0, v]*(-3*Pi^2*(42*u^2 + 42*u*(-1 + v) + 25*(-1 + v)^2) + 8*u^2*(69*zeta2 + 16*(8 + 7*zeta3 - 7*zeta3)) + 8*u*(-1 + v)*(69*zeta2 + 16*(8 + 7*zeta3 - 7*zeta3)) + 4*(-1 + v)*(-117 - 87*zeta2 + 87*v*zeta2 - 112*zeta3 + 16*v*(8 + 7*zeta3 - 7*zeta3) + 112*zeta3)))/(48*v) + (MA2*(-105*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + Pi^2*(4*u*(-1 + v)*(-1175 + 207*zeta2) + u^2*(-4700 + 828*zeta2) + (-1 + v)*(2125 - 414*zeta2 + v*(-2296 + 414*zeta2))) - 12*(-505 - 467*zeta2 + 378*zeta2^2 + 434*zeta3 - 540*zeta4 + v^2*(-608 - 503*zeta2 + 378*zeta2^2 + 434*zeta3 - 540*zeta4 - 434*zeta3) + 4*u^2*(-304 - 265*zeta2 + 189*zeta2^2 + 133*zeta3 - 270*zeta4 - 133*zeta3) + 4*u*(-1 + v)*(-304 - 265*zeta2 + 189*zeta2^2 + 133*zeta3 - 270*zeta4 - 133*zeta3) - 434*zeta3 + v*(1104 + 970*zeta2 - 756*zeta2^2 - 868*zeta3 + 1080*zeta4 + 868*zeta3))))/(432*v) + Log[muSqOMA2]*((MA2*(-5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[0, u])/(8*v) + (MA2*(78*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(250 - 108*zeta2) - 2*u*(-1 + v)*(-125 + 54*zeta2) - (-1 + v)*(134 - 125*v - 54*zeta2 + 54*v*zeta2))*H[0, v])/(36*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(6*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1, v])/(8*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1 - v, u])/(8*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(6*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/v - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(12*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/v - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(12*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(2*v) - (21*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(2*v) + (MA2*(-(Pi^2*(106*u^2 + 106*u*(-1 + v) + 77*(-1 + v)^2)) + 4*(4*u^2*(39*zeta2 + 8*(8 + 7*zeta3 - 7*zeta3)) + 4*u*(-1 + v)*(39*zeta2 + 8*(8 + 7*zeta3 - 7*zeta3)) + (-1 + v)*(-117 - 114*zeta2 - 112*zeta3 + 2*v*(64 + 57*zeta2 + 56*zeta3 - 56*zeta3) + 112*zeta3))))/(48*v)) + Nc*Nf*(-1/24*(MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[0, u])/v - (MA2*(21*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(217 + 81*zeta2) + 4*u*(-1 + v)*(217 + 81*zeta2) + 2*(-1 + v)*(-208 + 217*v - 81*zeta2 + 81*v*zeta2))*H[0, v])/(108*v) - (10*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(9*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[1, v])/(24*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(24*v) + (10*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(9*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(9*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(9*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) - (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) + (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(9*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(3*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(3*v) + ((MA2*(12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*u^2*(217 + 108*zeta2) - 2*u*(-1 + v)*(217 + 108*zeta2) - (-1 + v)*(-208 + 217*v - 108*zeta2 + 108*v*zeta2)))/(54*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(3*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v))*Log[muSqOMA2] + (-1/6*(MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(3*v))*Log[muSqOMA2]^2 - (MA2*(3*Pi^2*(172*u^2 + 172*u*(-1 + v) + 95*(-1 + v)^2) + 2*(8*u^2*(27*zeta2 + 2*(95 + 63*zeta3 - 63*zeta3)) + 8*u*(-1 + v)*(27*zeta2 + 2*(95 + 63*zeta3 - 63*zeta3)) + (-1 + v)*(-715 - 27*zeta2 + 27*v*zeta2 - 504*zeta3 + 8*v*(95 + 63*zeta3 - 63*zeta3) + 504*zeta3))))/(324*v)) + Nc^2*((MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(2*u*(-1 + v)*(152 + 27*zeta2) + u^2*(304 + 54*zeta2) + (-1 + v)*(-143 + 152*v - 27*zeta2 + 27*v*zeta2)))*H[0, u]*H[0, v])/(36*v) - (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) + (MA2*(-21*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, v]*H[1, u])/(36*v) + (MA2*(-3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[1, u]*H[1, v])/(36*v) - (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(2*u*(-1 + v)*(152 + 27*zeta2) + u^2*(304 + 54*zeta2) + (-1 + v)*(-143 + 152*v - 27*zeta2 + 27*v*zeta2)))*H[0, v]*H[1 - v, u])/(36*v) - (MA2*(143 + 304*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 304*u*(-1 + v) - 295*v + 152*v^2)*H[1, v]*H[1 - v, u])/(36*v) + (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v) + (MA2*(21*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, v]*H[v, u])/(36*v) - (MA2*(143 + 304*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 304*u*(-1 + v) - 295*v + 152*v^2)*H[0, 0, u])/(36*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(12*v) + (MA2*(18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*u^2*(743 + 108*zeta2) - 2*u*(-1 + v)*(743 + 108*zeta2) - (-1 + v)*(-689 + 743*v - 108*zeta2 + 108*v*zeta2))*H[0, 0, v])/(72*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(6*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(6*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v - (MA2*(143 + 304*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 304*u*(-1 + v) - 295*v + 152*v^2)*H[0, 1, v])/(36*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(12*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/v - (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[1, 0, v])/(4*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(12*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v - (MA2*(143 + 304*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 304*u*(-1 + v) - 295*v + 152*v^2)*H[1, 1, v])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v + (MA2*(-3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[1, 1 - v, u])/(36*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(12*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/(2*v) - (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1, u])/v - (MA2*(143 + 304*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 304*u*(-1 + v) - 295*v + 152*v^2)*H[1 - v, 1 - v, u])/(36*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(12*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v) + (MA2*(-3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[v, 0, u])/(36*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(12*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[v, 0, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 0, u])/v - (39*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/v - (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/v + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(6*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 1, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 1, v])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 0, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, u])/(2*v) + (27*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(2*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (-1/144*(MA2*(132*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(878 - 1296*zeta2) - 2*u*(-1 + v)*(-439 + 648*zeta2) - (-1 + v)*(403 - 439*v - 648*zeta2 + 648*v*zeta2)))/v + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(12*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(12*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/v + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*v))*Log[muSqOMA2]^2 + (MA2*H[1, v]*(Pi^2*(u^2 + u*(-1 + v) + 2*(-1 + v)^2) - 6*(u^2 + u*(-1 + v) + 2*(-1 + v)^2)*zeta2 - 28*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(zeta3 - zeta3)))/(6*v) + (MA2*H[1 - v, u]*(Pi^2*(u^2 + u*(-1 + v) + 2*(-1 + v)^2) - 6*(u^2 + u*(-1 + v) + 2*(-1 + v)^2)*zeta2 - 28*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(zeta3 - zeta3)))/(6*v) + (MA2*H[0, u]*(-(Pi^2*(u^2 + u*(-1 + v) + 2*(-1 + v)^2)) + 6*(u^2 + u*(-1 + v) + 2*(-1 + v)^2)*zeta2 + 28*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(zeta3 - zeta3)))/(6*v) + (MA2*(20530 + 2169*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 43472*v + 23104*v^2 + 3780*zeta2 - 8532*v*zeta2 + 4752*v^2*zeta2 + 34020*zeta2^2 - 68040*v*zeta2^2 + 34020*v^2*zeta2^2 - 3*Pi^2*(2*u^2*(-923 + 5292*zeta2) + 2*u*(-1 + v)*(-923 + 5292*zeta2) + (-1 + v)*(869 - 851*v - 5292*zeta2 + 5292*v*zeta2)) + 31248*zeta3 - 62496*v*zeta3 + 31248*v^2*zeta3 - 38880*zeta4 + 77760*v*zeta4 - 38880*v^2*zeta4 + 8*u^2*(5776 + 864*zeta2 + 8505*zeta2^2 + 6300*zeta3 - 9720*zeta4 - 6300*zeta3) + 8*u*(-1 + v)*(5776 + 864*zeta2 + 8505*zeta2^2 + 6300*zeta3 - 9720*zeta4 - 6300*zeta3) - 31248*zeta3 + 62496*v*zeta3 - 31248*v^2*zeta3))/(1296*v) + (MA2*H[0, v]*(Pi^2*(462*u^2 + 462*u*(-1 + v) + 339*(-1 + v)^2) + 4*u^2*(988 + 243*zeta2 - 1008*zeta3 + 1008*zeta3) + 4*u*(-1 + v)*(988 + 243*zeta2 - 1008*zeta3 + 1008*zeta3) - (-1 + v)*(1859 - 162*zeta2 - 2016*zeta3 + 2*v*(-988 + 81*zeta2 + 1008*zeta3 - 1008*zeta3) + 2016*zeta3)))/(216*v) + Log[muSqOMA2]*((MA2*(15*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(-76 + 27*zeta2) - 4*u*(-1 + v)*(-76 + 27*zeta2) - (-1 + v)*(143 - 152*v - 54*zeta2 + 54*v*zeta2))*H[0, u])/(36*v) - (MA2*(60*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(878 - 432*zeta2) - 2*u*(-1 + v)*(-439 + 216*zeta2) - (-1 + v)*(403 - 439*v - 216*zeta2 + 216*v*zeta2))*H[0, v])/(72*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) + (MA2*(-15*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(-76 + 27*zeta2) + 4*u*(-1 + v)*(-76 + 27*zeta2) + (-1 + v)*(143 - 152*v - 54*zeta2 + 54*v*zeta2))*H[1, v])/(36*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(12*v) + (MA2*(-15*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(-76 + 27*zeta2) + 4*u*(-1 + v)*(-76 + 27*zeta2) + (-1 + v)*(143 - 152*v - 54*zeta2 + 54*v*zeta2))*H[1 - v, u])/(36*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(12*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(2*v) - (91*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(6*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, v])/(2*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(2*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, u])/(2*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(2*v) + (MA2*(3*Pi^2*(22*u^2 + 22*u*(-1 + v) + 83*(-1 + v)^2) + 4*u^2*(988 + 135*zeta2 - 1008*zeta3 + 1008*zeta3) + 4*u*(-1 + v)*(988 + 135*zeta2 - 1008*zeta3 + 1008*zeta3) - (-1 + v)*(1859 - 1026*zeta2 - 2016*zeta3 + 2*v*(-988 + 513*zeta2 + 1008*zeta3 - 1008*zeta3) + 2016*zeta3)))/(216*v))) + ((3*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(4*v) + (MA2*(17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u]*H[0, v])/(24*v) + (3*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(4*v) + (MA2*(17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[1, u])/(24*v) - (3*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u]*H[1, v])/(24*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, u]*H[1, v])/(24*v) - (3*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v) + (MA2*(-17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[1 - v, u])/(24*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(2*v) - (3*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(4*v) + (MA2*(-17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[v, u])/(24*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) + (MA2*(-32*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(2*u*(-1 + v)*(41 + 4*zeta2) + u^2*(82 + 8*zeta2) + (-1 + v)*(-37 + 41*v - 4*zeta2 + 4*v*zeta2)))*H[0, 0, v])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/v + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, 1 - v, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v + (MA2*(-17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, 0, v])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, 1 - v, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/(2*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1 - v, 0, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[v, 0, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v + (6*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (-1/16*(MA2*(-23 - 50*u^2 + Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 50*u*(-1 + v) + 48*v - 25*v^2))/v + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v))*Log[muSqOMA2]^2 - (MA2*H[0, v]*(45*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 32*u^2*(-9 + 7*zeta3 - 7*zeta3) + 32*u*(-1 + v)*(-9 + 7*zeta3 - 7*zeta3) + 2*(-1 + v)*(8*v*(-9 + 7*zeta3 - 7*zeta3) + 7*(9 - 8*zeta3 + 8*zeta3))))/(48*v) + (MA2*(87*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*Pi^2*(2*u*(-1 + v)*(109 + 20*zeta2) + u^2*(218 + 40*zeta2) + (-1 + v)*(-92 + 109*v - 20*zeta2 + 20*v*zeta2)) + 8*(75 + 42*zeta2 + 6*zeta2^2 + 6*v^2*(4 + zeta2)^2 - 6*v*(28 + 15*zeta2 + 2*zeta2^2) + 4*u^2*(48 + 24*zeta2 + 3*zeta2^2 - 14*zeta3 + 14*zeta3) + 4*u*(-1 + v)*(48 + 24*zeta2 + 3*zeta2^2 - 14*zeta3 + 14*zeta3))))/(192*v) + Log[muSqOMA2]*((MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(2*v) + (MA2*(23 + 50*u^2 - 5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 50*u*(-1 + v) - 48*v + 25*v^2)*H[0, v])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v - (MA2*(9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 32*u^2*(-9 + 7*zeta3 - 7*zeta3) + 32*u*(-1 + v)*(-9 + 7*zeta3 - 7*zeta3) + 2*(-1 + v)*(8*v*(-9 + 7*zeta3 - 7*zeta3) + 7*(9 - 8*zeta3 + 8*zeta3))))/(48*v)))/Nc^2 + (Nf*(-1/72*(MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(25*Pi^2 - 6*zeta2)*H[0, u])/v + (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*u^2*(13 + 3*zeta2) - 2*u*(-1 + v)*(13 + 3*zeta2) - (-1 + v)*(-3*(4 + zeta2) + v*(13 + 3*zeta2)))*H[0, v])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(9*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(25*Pi^2 - 6*zeta2)*H[1, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(9*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(25*Pi^2 - 6*zeta2)*H[1 - v, u])/(72*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(9*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(9*v) - (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(3*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(3*v) + ((MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*u^2*(13 + 3*zeta2) - 2*u*(-1 + v)*(13 + 3*zeta2) - (-1 + v)*(-3*(4 + zeta2) + v*(13 + 3*zeta2))))/(6*v) - (14*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) - (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v))*Log[muSqOMA2] + ((-7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(2*v))*Log[muSqOMA2]^2 + (MA2*(31*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3) + 4*u*(-1 + v)*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3) + (-1 + v)*(-35 - 10*zeta2 + 28*zeta3 - 28*zeta3 + 2*v*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3)))))/(108*v)))/Nc;

MG0MG2 = -1/48*(MA2*(74*Pi^2*u^6 + (-1 + v)^2*v*(-9 + Pi^2*(-31 + 37*v)) + 2*u^5*(15 - 9*v + Pi^2*(-147 + 115*v)) + u^4*(-4*(31 - 27*v + 9*v^2) + Pi^2*(469 - 832*v + 281*v^2)) - u*(-1 + v)*(31 + 3*v + Pi^2*(-31 + 233*v - 296*v^2 + 82*v^3)) + u^3*(189 - 208*v + 105*v^2 - 18*v^3 + Pi^2*(-383 + 1176*v - 899*v^2 + 168*v^3)) + u^2*(-126 + 155*v - 84*v^2 + 27*v^3 + Pi^2*(165 - 807*v + 1048*v^2 - 443*v^3 + 43*v^4)))*H[0, u])/((-1 + u)^2*v*(-1 + u + v)*(u + v)) - (MA2*(198*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(604 + 54*v) + 2*u^4*(-1253 + 798*v + 81*v^2) - (-1 + v)^2*(338 - 640*v + 329*v^2) + u^3*(4187 - 5914*v + 1655*v^2 + 162*v^3) + u^2*(-3601 + 8086*v - 5495*v^2 + 938*v^3 + 54*v^4) + u*(1654 - 5138*v + 5625*v^2 - 2416*v^3 + 275*v^4))*H[0, u]*H[0, v])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + 2*u^5*(446 + 99*Pi^2 + 27*v) + u^2*(36 + 11*(25 + 9*Pi^2)*v - 2*(383 + 99*Pi^2)*v^2 + 11*(43 + 9*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 99*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 99*Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1, u])/(144*u^2*v*(u + v)) - (MA2*(635 + 144*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[0, u]*H[1, v])/(144*v) - (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + u^5*(892 + 246*Pi^2 + 54*v) + u^2*(36 + (275 + 123*Pi^2)*v - 2*(383 + 123*Pi^2)*v^2 + (473 + 123*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 123*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 123*Pi^2*(1 - 4*v + 3*v^2)))*H[1, u]*H[1, v])/(144*u^2*v*(u + v)) + (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + u^5*(604 + 432*Pi^2 + 54*v) + u^2*(36 + (149 + 216*Pi^2)*v - 16*(31 + 27*Pi^2)*v^2 + (329 + 216*Pi^2)*v^3) + 2*u^4*(-257 + 577*v + 54*v^2 + 216*Pi^2*(-1 + 2*v)) + u^3*(203 - 1046*v + 879*v^2 + 54*v^3 + 216*Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1 - v, u])/(144*u^2*v*(u + v)) + (MA2*(31*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1, v]*H[1 - v, u])/(48*v) + (MA2*Pi^2*(26 + 79*u^2 - 61*v + 35*v^2 + u*(-61 + 70*v))*H[v, u])/(36*v) + (MA2*(153*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1221*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8722*v + 2609*v^2 + 162*v^3) + u^2*(-5131 + 11686*v - 8087*v^2 + 1460*v^3 + 54*v^4) + u*(2320 - 7298*v + 8073*v^2 - 3496*v^3 + 401*v^4))*H[0, v]*H[v, u])/(144*(-1 + u)*v*(-1 + u + v)^2) + (5*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(8*v) + (MA2*(13*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[0, 0, u])/(16*v) - (MA2*(-13 - 8*u^2 + 8*v + 5*v^2 + 2*u*(4 + 5*v))*H[0, v]*H[0, 0, u])/(24*v) + (MA2*(13*u^2 + 4*u*(-1 + v) + 2*(-1 + v)^2)*H[1, v]*H[0, 0, u])/(12*v) + (MA2*(207*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(2324 + 54*v) + 2*u^4*(-4693 + 3369*v + 81*v^2) - (-1 + v)^2*(1198 - 2360*v + 1189*v^2) + u^3*(15367 - 23060*v + 7621*v^2 + 162*v^3) + u^2*(-13061 + 30392*v - 21727*v^2 + 4324*v^3 + 54*v^4) + u*(5954 - 18880*v + 21051*v^2 - 9242*v^3 + 1117*v^4))*H[0, 0, v])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MA2*(8*u^4 + 10*u^3*(-3 + v) + 2*(5 - 7*v + 2*v^2) - 2*u*(17 - 20*v + 6*v^2) + u^2*(46 - 36*v + 7*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) - (MA2*(19 + 2*u^4 - 20*v + v^2 - 4*u^3*(3 + 4*v) + u^2*(37 + 18*v - 8*v^2) + 2*u*(-23 + 9*v + 5*v^2))*H[1 - v, u]*H[0, 0, v])/(24*(-1 + u)^2*v) + (MA2*(11 - 5*u^2 - 13*v + 2*v^2 + u*(-13 + 4*v))*H[v, u]*H[0, 0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(4*v) + (MA2*u*(6*u^3 - 6*v^2 + 4*u^2*(-2 + 3*v) + u*(-1 - 14*v + 6*v^2))*H[0, v]*H[0, 1, u])/(8*v*(u + v)^2) + (MA2*u*(6*u^3 - 6*v^2 + 4*u^2*(-2 + 3*v) + u*(-1 - 14*v + 6*v^2))*H[1, v]*H[0, 1, u])/(8*v*(u + v)^2) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/(2*v) + (MA2*((-32 + 30*Pi^2)*u^3 + (14 + 15*Pi^2*(-1 + v) - 16*v)*(-1 + v)*v + u^2*(32 - 66*v + 30*Pi^2*(-1 + 2*v)) + u*(-1 + v)*(14 - 50*v + 15*Pi^2*(-1 + 3*v)))*H[0, 1, v])/(16*v*(u + v)) - (MA2*(52*u^2 + 70*u*(-1 + v) + 35*(-1 + v)^2)*H[0, u]*H[0, 1, v])/(24*v) - (MA2*(17*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[1, u]*H[0, 1, v])/(12*v) - (MA2*(12*u^4 + 4*(-1 + v)^2*v^2 + u^3*(-6 + 28*v) + 4*u*v*(2 - 5*v + 3*v^2) + 3*u^2*(1 - 6*v + 8*v^2))*H[1 - v, u]*H[0, 1, v])/(8*v*(u + v)^2) - (3*MA2*u^2*H[v, u]*H[0, 1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/(4*v) - (MA2*(635 + 144*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[0, 1 - v, u])/(144*v) - (MA2*(70*u^4 + 35*(-1 + v)^2*v^2 + u^3*(-94 + 210*v) + 2*u*v*(35 - 114*v + 70*v^2) + u^2*(32 - 252*v + 245*v^2))*H[0, v]*H[0, 1 - v, u])/(24*v*(u + v)^2) - (MA2*(13*u^2 + 22*u*(-1 + v) + 11*(-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(12*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(12*v) - (MA2*(40 + 44*u^4 + 50*u^3*(-3 + v) - 62*v + 22*v^2 - 2*u*(71 - 90*v + 28*v^2) + u^2*(208 - 168*v + 31*v^2))*H[0, v]*H[0, v, u])/(24*(-1 + u)^2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(4*v) + (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) - (3*MA2*(-1 + u + v)^2*H[0, v]*H[1, 0, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[1, v]*H[1, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v + (MA2*(2*u^6*(590 + 174*Pi^2 + 27*v) + 2*u^5*(-2315 + 696*Pi^2*(-1 + v) + 2252*v + 108*v^2) - (-1 + v)^2*v*(680 + 174*Pi^2*(-1 + v)^2 - 1324*v + 617*v^2) + u*(-1 + v)*(680 - 5206*v + 8845*v^2 - 4828*v^3 + 545*v^4 + 174*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(3184 - 16713*v + 26635*v^2 - 15741*v^3 + 2599*v^4 + 54*v^5 + 174*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^4*(7535 - 16106*v + 6977*v^2 + 324*v^3 + 174*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(-6589 + 23055*v - 22461*v^2 + 5707*v^3 + 216*v^4 + 174*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)))*H[1, 0, v])/(144*(-1 + u)*v*(-1 + u + v)^2*(u + v)) - (MA2*(17 + 70*u^4 - 52*v + 35*v^2 + 4*u^3*(-48 + 19*v) - 2*u*(43 - 93*v + 41*v^2) + u^2*(191 - 210*v + 44*v^2))*H[0, u]*H[1, 0, v])/(24*(-1 + u)^2*v) - (MA2*(4*u^2 + 2*(-1 + v)^2 + u*(5 + 4*v))*H[1, u]*H[1, 0, v])/(12*v) + (MA2*(8*u^6 + 6*u^5*(-11 + 6*v) + 4*u^4*(37 - 57*v + 16*v^2) + v^2*(43 - 68*v + 25*v^2) + 2*u*v*(43 - 133*v + 100*v^2 - 19*v^3) + 2*u^3*(-65 + 220*v - 151*v^2 + 26*v^3) + 2*u^2*(20 - 167*v + 232*v^2 - 89*v^3 + 8*v^4))*H[1 - v, u]*H[1, 0, v])/(24*(-1 + u)^2*v*(u + v)^2) - (3*MA2*u^2*H[v, u]*H[1, 0, v])/(4*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[0, v]*H[1, 1, u])/(12*v) - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, v]*H[1, 1, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MA2*(31*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1, 1, v])/(48*v) - (MA2*(13*u^2 + 22*u*(-1 + v) + 11*(-1 + v)^2)*H[0, u]*H[1, 1, v])/(12*v) - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-13 + 22*v))*H[1, u]*H[1, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v - (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + u^5*(892 + 246*Pi^2 + 54*v) + u^2*(36 + (275 + 123*Pi^2)*v - 2*(383 + 123*Pi^2)*v^2 + (473 + 123*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 123*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 123*Pi^2*(1 - 4*v + 3*v^2)))*H[1, 1 - v, u])/(144*u^2*v*(u + v)) - (MA2*(4*u^2 + 2*(-1 + v)^2 + u*(5 + 4*v))*H[0, v]*H[1, 1 - v, u])/(12*v) - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-13 + 22*v))*H[1, v]*H[1, 1 - v, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(4*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1, 1 - v, u])/(4*v) - (MA2*(635 + 144*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[1 - v, 0, u])/(144*v) - (MA2*(8 + 70*u^4 - 34*v + 26*v^2 + 2*u^3*(-93 + 35*v) + 5*u^2*(34 - 36*v + 7*v^2) - 2*u*(31 - 72*v + 32*v^2))*H[0, v]*H[1 - v, 0, u])/(24*(-1 + u)^2*v) - (MA2*(13*u^2 + 22*u*(-1 + v) + 11*(-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(12*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 0, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(12*v) - (MA2*(44*u^4 + 25*(-1 + v)^2*v^2 + 2*u^3*(-13 + 63*v) + 2*u*v*(25 - 60*v + 44*v^2) + u^2*(22 - 96*v + 145*v^2))*H[0, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MA2*(44*u^4 + 25*(-1 + v)^2*v^2 + 2*u^3*(-13 + 63*v) + 2*u*v*(25 - 60*v + 44*v^2) + u^2*(22 - 96*v + 145*v^2))*H[1, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1, u])/(2*v) + (MA2*(31*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1 - v, 1 - v, u])/(48*v) + (MA2*(8*u^2 + 13*(-1 + v)^2 + u*(-8 + 26*v))*H[0, v]*H[1 - v, 1 - v, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(4*v) + (MA2*(6*u^4 + 4*u^3*(-4 + 3*v) + u*(2 + 14*v - 10*v^2) + 3*(-1 + v^2) + u^2*(11 - 26*v + 6*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/(2*v) - (MA2*(153*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1221*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8722*v + 2609*v^2 + 162*v^3) + u^2*(-5131 + 11686*v - 8087*v^2 + 1460*v^3 + 54*v^4) + u*(2320 - 7298*v + 8073*v^2 - 3496*v^3 + 401*v^4))*H[v, 0, u])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MA2*(11 + 4*u^2 - 13*v + 2*v^2 + u*(-13 + 4*v))*H[0, v]*H[v, 0, u])/(12*v) + (3*MA2*u^2*H[1, v]*H[v, 0, u])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[v, 0, u])/(4*v) + (5*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(8*v) - (3*MA2*u^2*H[0, v]*H[v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(3*v) - (MA2*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[0, v]*H[v, v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 0, u])/(4*v) + (MA2*(55 + 56*u^4 - 92*v + 37*v^2 + 4*u^3*(-51 + 20*v) + u*(-202 + 270*v - 86*v^2) + u^2*(295 - 258*v + 46*v^2))*H[0, 0, 0, v])/(24*(-1 + u)^2*v) + (21*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) - (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/v - (15*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(4*v) - (3*MA2*(3*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(4*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/v + (MA2*(13*u^2 + 4*u*(-1 + v) + 2*(-1 + v)^2)*H[0, 0, 1 - v, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(4*v) + (MA2*(34*u^4 + 26*(-1 + v)^2 + 2*u^3*(-60 + 23*v) - 8*u*(13 - 18*v + 5*v^2) + u^2*(164 - 138*v + 17*v^2))*H[0, 1, 0, v])/(24*(-1 + u)^2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/v - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(8*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 1, v])/(4*v) + (MA2*u*(6*u^3 - 6*v^2 + 4*u^2*(-2 + 3*v) + u*(-1 - 14*v + 6*v^2))*H[0, 1, 1 - v, u])/(8*v*(u + v)^2) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v + (MA2*(13*u^2 + 4*u*(-1 + v) + 2*(-1 + v)^2)*H[0, 1 - v, 0, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v) - (MA2*(13*u^2 + 22*u*(-1 + v) + 11*(-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(12*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v) + (MA2*(40 + 44*u^4 + 50*u^3*(-3 + v) - 62*v + 22*v^2 - 2*u*(71 - 90*v + 28*v^2) + u^2*(208 - 168*v + 31*v^2))*H[0, v, 0, u])/(24*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 0, u])/(4*v) + (MA2*(17 + 70*u^4 - 52*v + 35*v^2 + 4*u^3*(-51 + 22*v) - 2*u*(49 - 99*v + 41*v^2) + u^2*(215 - 234*v + 44*v^2))*H[1, 0, 0, v])/(24*(-1 + u)^2*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/v - (MA2*(12*u^4 + 3*(-1 + v)^2*v^2 + u^3*(-8 + 30*v) + 6*u*v*(1 - 3*v + 2*v^2) + u^2*(2 - 20*v + 27*v^2))*H[1, 0, 1, v])/(8*v*(u + v)^2) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(2*v) - (3*MA2*(-1 + u + v)^2*H[1, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, v, u])/(4*v) + (MA2*(8*u^6 + 30*u^5*(-2 + v) + 2*v^2*(11 - 13*v + 2*v^2) + u^4*(115 - 162*v + 31*v^2) + 2*u^3*(-41 + 142*v - 73*v^2 + 2*v^3) + 2*u*v*(22 - 67*v + 34*v^2 + 2*v^3) + u^2*(19 - 196*v + 230*v^2 - 40*v^3 - 5*v^4))*H[1, 1, 0, v])/(24*(-1 + u)^2*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 1, v])/(4*v) - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, 1, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v - (3*MA2*(-1 + u + v)^2*H[1, 1 - v, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/v - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-13 + 22*v))*H[1, 1 - v, 1 - v, u])/(12*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(4*v) + (MA2*(13*u^2 + 4*u*(-1 + v) + 2*(-1 + v)^2)*H[1 - v, 0, 0, u])/(12*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(4*v) - (MA2*(13*u^2 + 22*u*(-1 + v) + 11*(-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/v - (MA2*(44*u^4 + 25*(-1 + v)^2*v^2 + 2*u^3*(-13 + 63*v) + 2*u*v*(25 - 60*v + 44*v^2) + u^2*(22 - 96*v + 145*v^2))*H[1 - v, 1, 1 - v, u])/(24*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MA2*(13*u^2 + 22*u*(-1 + v) + 11*(-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) - (MA2*(6*u^4 + 4*u^3*(-4 + 3*v) + u*(2 + 14*v - 10*v^2) + 3*(-1 + v^2) + u^2*(11 - 26*v + 6*v^2))*H[1 - v, v, 0, u])/(8*(-1 + u)^2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (MA2*(11 + 13*u^2 - 13*v + 2*v^2 + u*(-13 + 4*v))*H[v, 0, 0, u])/(12*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(4*v) + (3*MA2*u^2*H[v, 0, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/v + (3*MA2*u^2*H[v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v) + (MA2*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[v, v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/v - (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1 - v, u])/(4*v) - (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1 - v, u])/(4*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/v + ((MA2*(367 + 716*u^2 + 45*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 716*u*(-1 + v) - 725*v + 358*v^2))/(144*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(8*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(48*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(8*v) + I*((43*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(48*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(8*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(8*v)) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(8*v) - (15*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(8*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(8*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(8*v))*Log[muSqOMA2]^2 + (-1/144*(MA2*(-1 + 2*Nc^2)*(27 + 61*Nc^2 - 16*Nc*Nf)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(Nc^2*v) - ((I/8)*MA2*(-1 + 2*Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(Nc^2*v) - (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(8*v) + (MA2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*Nc^2*v) + (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) + (MA2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(8*v))*Log[muSqOMA2]^3 + (MA2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^4)/(32*Nc^2*v) + Nf^2*(-1/81*(MA2*(-25 + 9*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v + (10*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(27*v) + I*((10*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) + (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v)) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + ((10*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) + (((2*I)/9)*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v))*Log[muSqOMA2] + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2)/(9*v)) - (MA2*H[1, u]*(Pi^2*(145*u^2 + 77*(-1 + v)^2 + u*(-163 + 154*v)) + 90*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(72*v) + Log[muSqOMA2]*((MA2*(-5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[0, u])/(16*v) + (MA2*(367 + 716*u^2 + 27*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 716*u*(-1 + v) - 725*v + 358*v^2)*H[0, v])/(72*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(3*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(4*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1, v])/(16*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(24*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(12*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2))*H[1 - v, u])/(16*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(3*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(8*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(4*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(2*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(8*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(4*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(4*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(2*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(4*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(4*v) + I*((MA2*Pi*(493 + 1004*u^2 + 1004*u*(-1 + v) - 995*v + 502*v^2))/(72*v) + (11*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(6*v) + (17*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) + (13*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*v) - (11*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*v) - (11*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) - (13*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(4*v)) - (21*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(4*v) - (MA2*(1953*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 8*u^2*(-2465 + 54*zeta3) + 8*u*(-1 + v)*(-2465 + 54*zeta3) + 4*(-1 + v)*(2267 - 2465*v - 54*zeta3 + 54*v*zeta3)))/(864*v)) + (Nf*((MA2*(2*Pi^2*u^3 + Pi^2*(-1 + v)^2*v + 2*Pi^2*u^2*(-1 + 2*v) + u*(-1 + Pi^2*(1 - 4*v + 3*v^2)))*H[0, u])/(12*v*(u + v)) + (MA2*(2*u^4*(227 + 69*Pi^2*(-1 + v) - 389*v) + 4*u^3*(227 + 69*Pi^2*(-1 + v) - 389*v)*(-1 + v) - (209 + 69*Pi^2*(-1 + v) - 389*v)*(-1 + v)^2*v + u*(-1 + v)*(191 - 1261*v + 1783*v^2 - 389*v^3 + 69*Pi^2*(-1 + 5*v - 5*v^2 + v^3)) + u^2*(645 - 2947*v + 3793*v^2 - 1167*v^3 + 69*Pi^2*(-3 + 11*v - 11*v^2 + 3*v^3)))*H[0, v])/(216*(-1 + u)*(-1 + v)*v*(u + v)) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(36*v) + (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(36*v) + (MA2*(-4*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(-1 + u + v))*H[1, v])/(36*(-1 + u)*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(36*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(36*v) + (MA2*(-4*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(-1 + u + v))*H[1 - v, u])/(36*(-1 + u)*v) - (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(36*v) - (2*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(9*v) - (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(36*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(6*v) - (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(6*v) - (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(6*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(6*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(6*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(6*v) + I*((MA2*Pi*((-454 + 66*Pi^2)*u^4 + 4*(-227 + 33*Pi^2)*u^3*(-1 + v) - (209 + 33*Pi^2*(-1 + v) - 227*v)*(-1 + v)*v + u*(-1 + v)*(-227 + 872*v - 227*v^2 + 33*Pi^2*(1 - 4*v + v^2)) + u^2*(-681 + 1780*v - 681*v^2 + 33*Pi^2*(3 - 8*v + 3*v^2))))/(216*(-1 + u)*v*(u + v)) - (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(36*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(6*v) - (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) + (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(36*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(6*v) + (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(36*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(6*v) + (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(36*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(3*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v)) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(6*v) + ((MA2*(-191 - 454*u^2 + 117*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 454*u*(-1 + v) + 418*v - 227*v^2))/(216*v) - (47*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) + I*((-47*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(36*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(3*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(3*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(3*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v)) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v))*Log[muSqOMA2] + ((-47*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(72*v) - ((I/3)*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v))*Log[muSqOMA2]^2 + (MA2*(3006*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(7346 - 9648*zeta3) - 2*u*(-1 + v)*(-3673 + 4824*zeta3) - (-1 + v)*(5041 - 3673*v - 4824*zeta3 + 4824*v*zeta3)))/(2592*v)))/Nc + (MA2*H[1, v]*(9*(-1 + v)^2*v^2 + 8*u^7*(31*Pi^2 + 45*zeta3) + 2*u^5*(84 + Pi^2*(419 - 1032*v + 368*v^2) + 630*zeta3 - 45*v*(5 + 36*zeta3) + 9*v^2*(9 + 70*zeta3)) + u*(-1 + v)*v*(-18 + v*(48 - 115*Pi^2 - 180*zeta3) + v^2*(36 + 97*Pi^2 + 180*zeta3)) + u^4*(-57 + Pi^2*(-454 + 2276*v - 2114*v^2 + 376*v^3) - 720*zeta3 + 144*v*(4 + 25*zeta3) + 18*v^3*(9 + 40*zeta3) - 9*v^2*(81 + 400*zeta3)) + u^2*(9 - v^4*(99 + 182*Pi^2 + 360*zeta3) + 4*v^3*(78 + 203*Pi^2 + 360*zeta3) + v*(-78 + 230*Pi^2 + 360*zeta3) - 2*v^2*(30 + 439*Pi^2 + 720*zeta3)) + 6*u^6*(Pi^2*(-123 + 116*v) + 3*(-5 - 60*zeta3 + v*(3 + 60*zeta3))) + 2*u^3*(Pi^2*(53 - 569*v + 1072*v^2 - 485*v^3 + 44*v^4) + 3*(-5 + 30*zeta3 - 20*v*(1 + 15*zeta3) + v^4*(9 + 30*zeta3) - 6*v^3*(13 + 50*zeta3) + 6*v^2*(19 + 100*zeta3)))))/(144*(-1 + u)^2*u*v*(u + v)^2) + (MA2*H[1 - v, u]*(9*(-1 + v)^2*v^2 + 8*u^7*(31*Pi^2 + 45*zeta3) + 2*u^5*(84 + Pi^2*(431 - 1056*v + 380*v^2) + 630*zeta3 - 45*v*(5 + 36*zeta3) + 9*v^2*(9 + 70*zeta3)) + u*(-1 + v)*v*(-18 + v*(48 - 139*Pi^2 - 180*zeta3) + v^2*(36 + 121*Pi^2 + 180*zeta3)) + u^4*(-57 + Pi^2*(-502 + 2420*v - 2258*v^2 + 424*v^3) - 720*zeta3 + 144*v*(4 + 25*zeta3) + 18*v^3*(9 + 40*zeta3) - 9*v^2*(81 + 400*zeta3)) + u^2*(9 - v^4*(99 + 230*Pi^2 + 360*zeta3) + 4*v^3*(78 + 239*Pi^2 + 360*zeta3) + v*(-78 + 278*Pi^2 + 360*zeta3) - 2*v^2*(30 + 511*Pi^2 + 720*zeta3)) + 6*u^6*(Pi^2*(-123 + 116*v) + 3*(-5 - 60*zeta3 + v*(3 + 60*zeta3))) + 2*u^3*(Pi^2*(65 - 641*v + 1192*v^2 - 557*v^3 + 56*v^4) + 3*(-5 + 30*zeta3 - 20*v*(1 + 15*zeta3) + v^4*(9 + 30*zeta3) - 6*v^3*(13 + 50*zeta3) + 6*v^2*(19 + 100*zeta3)))))/(144*(-1 + u)^2*u*v*(u + v)^2) - (MA2*H[0, v]*(-54*(-1 + v)^2*v^2 + 2*u^7*(-9860 + 1005*Pi^2 + 216*zeta3) + u*(-1 + v)*v*(-9734 + 3*Pi^2*(443 - 814*v + 371*v^2) + v*(20134 - 432*zeta3) + 216*zeta3 + 4*v^2*(-2519 + 54*zeta3)) + 2*u^6*(Pi^2*(-4236 + 3141*v) + 4*(-4 + 3*v)*(-2465 + 54*zeta3)) + u^4*(3*Pi^2*(-4441 + 12364*v - 8731*v^2 + 1532*v^3) + 4*(26521 + v^2*(57586 - 1242*zeta3) - 594*zeta3 + 32*v*(-2483 + 54*zeta3) + 2*v^3*(-5011 + 108*zeta3))) + u^5*(3*Pi^2*(4895 - 8066*v + 2567*v^2) + 4*(-31847 + v*(54554 - 1188*zeta3) + 702*zeta3 + 2*v^2*(-8668 + 189*zeta3))) + u^3*(3*Pi^2*(2143 - 9349*v + 11000*v^2 - 4255*v^3 + 389*v^4) + 2*(-23462 + v*(113687 - 2484*zeta3) + v^3*(55661 - 1188*zeta3) + 540*zeta3 + 4*v^4*(-1273 + 27*zeta3) + 4*v^2*(-35239 + 756*zeta3))) + u^2*(-3*Pi^2*(443 - 3400*v + 6093*v^2 - 3902*v^3 + 766*v^4) + 2*(4534 + v^2*(75417 - 1620*zeta3) + v^4*(10157 - 216*zeta3) - 108*zeta3 + 8*v^3*(-6347 + 135*zeta3) + v*(-39170 + 864*zeta3)))))/(864*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)) - (MA2*(2*u^7*(1728*Pi^4 + 45*Pi^2*(1795 + 36*v) + 5*(-48803 + 648*zeta3 - 1458*zeta4 + 10080*zeta3)) + u^5*(1728*Pi^4*(21 - 36*v + 13*v^2) + 45*Pi^2*(37830 - 63993*v + 22135*v^2 + 432*v^3) - 540*v*(-16169 + 222*zeta3 - 486*zeta4 + 3240*zeta3) + 15*(-338069 + 4644*zeta3 - 10206*zeta4 + 68724*zeta3) + 5*v^2*(-634439 + 8748*zeta3 - 18954*zeta4 + 123912*zeta3)) - u*(-1 + v)*(1728*Pi^4*(-1 + v)^2*(1 - 7*v + 2*v^2) + 45*Pi^2*(1825 - 16350*v + 30788*v^2 - 19865*v^3 + 3590*v^4) + 5*(-1 + v)*(38147 - 972*zeta3 + 1458*zeta4 - 9756*zeta3 + 2*v^3*(-48803 + 972*zeta3 - 1458*zeta4 + 9108*zeta3) - 9*v^2*(-46435 + 900*zeta3 - 1458*zeta4 + 9540*zeta3) + 8*v*(-42143 + 891*zeta3 - 1458*zeta4 + 9675*zeta3))) + (-1 + v)^2*v*(1728*Pi^4*(-1 + v)^2 + 45*Pi^2*(1825 - 3641*v + 1825*v^2) + 5*(-1 + v)*(38147 - 972*zeta3 + 1458*zeta4 - 9756*zeta3 + v*(-48803 + 972*zeta3 - 1458*zeta4 + 9756*zeta3))) + 2*u^6*(1728*Pi^4*(-5 + 4*v) + 45*Pi^2*(-8990 + 6997*v + 144*v^2) + 5*(244015 - 3240*zeta3 + 7290*zeta4 - 49752*zeta3 + 4*v*(-48803 + 648*zeta3 - 1458*zeta4 + 9837*zeta3))) + u^2*(1728*Pi^4*(-1 + v)^2*(-6 + 24*v - 12*v^2 + v^3) + 45*Pi^2*(-10902 + 65139*v - 118890*v^2 + 87721*v^3 - 24755*v^4 + 1693*v^5) + 5*(-1 + v)*(v^3*(623783 - 11340*zeta3 + 18954*zeta4 - 118728*zeta3) + v^4*(-48803 + 972*zeta3 - 1458*zeta4 + 8784*zeta3) + 36*v^2*(-46435 + 828*zeta3 - 1458*zeta4 + 9450*zeta3) + 6*(-41699 + 864*zeta3 - 1458*zeta4 + 9648*zeta3) - 6*v*(-222703 + 4104*zeta3 - 7290*zeta4 + 48024*zeta3))) + u^3*(1728*Pi^4*(16 - 66*v + 83*v^2 - 38*v^3 + 5*v^4) + 45*Pi^2*(28969 - 118842*v + 148241*v^2 - 66773*v^3 + 8303*v^4 + 72*v^5) + 5*(-1 + v)*(-8*(-89614 + 1539*zeta3 - 2916*zeta4 + 19269*zeta3) + v^3*(-244015 + 4212*zeta3 - 7290*zeta4 + 44568*zeta3) - 3*v^2*(-526177 + 8532*zeta3 - 16038*zeta4 + 102240*zeta3) + v*(-2333590 + 37584*zeta3 - 72900*zeta4 + 478728*zeta3))) + u^4*(1728*Pi^4*(-24 + 67*v - 52*v^2 + 11*v^3) + 45*Pi^2*(-43332 + 119980*v - 91621*v^2 + 18341*v^3 + 288*v^4) + 5*(-24*(-47027 + 702*zeta3 - 1458*zeta4 + 9702*zeta3) + v^3*(-536833 + 8100*zeta3 - 16038*zeta4 + 101160*zeta3) - 4*v^2*(-626447 + 9234*zeta3 - 18954*zeta4 + 123102*zeta3) + v*(-3195209 + 46980*zeta3 - 97686*zeta4 + 645228*zeta3)))))/(12960*(-1 + u)^2*v*(-1 + u + v)^2*(u + v)) + Nc*Nf*((MA2*(2*(-28 + 9*Pi^2)*u^4 + (10 + 9*Pi^2*(-1 + v) - 28*v)*(-1 + v)^2*v + u^3*(103 - 168*v + 18*Pi^2*(-2 + 3*v)) + u^2*(-1 + v)*(75 - 196*v + 9*Pi^2*(-3 + 7*v)) + u*(-1 + v)*(-1 + 122*v - 112*v^2 + 9*Pi^2*(1 - 5*v + 4*v^2)))*H[0, u])/(108*v*(-1 + u + v)*(u + v)) + (MA2*(u^6*(834 + 20*Pi^2*(-1 + v) - 606*v) + 6*u^5*(417 + 10*Pi^2*(-1 + v) - 303*v)*(-1 + v) + 18*(-1 + v)^3*v^2 - u*(-1 + v)^2*v*(-381 + 10*Pi^2*(-1 + v)^2 + 690*v - 285*v^2) + 4*u^3*(-1 + v)*(411 - 1548*v + 1326*v^2 - 303*v^3 + 10*Pi^2*(-1 + 4*v - 4*v^2 + v^3)) + u^4*(2907 - 8781*v + 7767*v^2 - 2121*v^3 + 10*Pi^2*(-7 + 23*v - 23*v^2 + 7*v^3)) + u^2*(-1 + v)*(10*Pi^2*(-1 + v)^2*(1 - 5*v + v^2) - 3*(135 - 915*v + 1426*v^2 - 739*v^3 + 101*v^4)))*H[0, v])/(72*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MA2*(80*u^4 + 3*u^3*(-89 + 80*v) + (-1 + v)^2*(49 - 95*v + 40*v^2) + u^2*(334 - 611*v + 280*v^2) + u*(-205 + 564*v - 519*v^2 + 160*v^3))*H[0, u]*H[0, v])/(36*v*(-1 + u + v)^2) - (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) + (MA2*(-40*u^4 + u^3*(13 - 40*v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 + u^2*(7 + 10*v - 20*v^2))*H[0, v]*H[1, u])/(36*u^2*v) + (MA2*(4*(14 + 3*Pi^2)*u^4 + 27*(-1 + v)^2 + 2*u^2*(-1 + v)*(-51 + 3*Pi^2*(-3 + v) + 14*v) - u*(-1 + v)*(-64 + 6*Pi^2*(-1 + v) + 55*v) + u^3*(-121 + 12*Pi^2*(-2 + v) + 56*v))*H[1, v])/(108*(-1 + u)*u*v) + (MA2*(-40*u^4 + u^3*(13 - 40*v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 + u^2*(7 + 10*v - 20*v^2))*H[1, u]*H[1, v])/(36*u^2*v) + (MA2*(56*u^4 + 27*(-1 + v)^2 + u^3*(-121 + 56*v) + u*(-64 + 119*v - 55*v^2) + 2*u^2*(51 - 65*v + 14*v^2))*H[1 - v, u])/(108*(-1 + u)*u*v) + (MA2*(80*u^4 - 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + u^3*(-53 + 80*v) + u^2*(13 - 50*v + 40*v^2))*H[0, v]*H[1 - v, u])/(36*u^2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(9*v) + (2*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(9*v) + (MA2*(40*u^4 + 3*u^3*(-49 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(194 - 331*v + 140*v^2) + u*(-125 + 324*v - 279*v^2 + 80*v^3))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)^2) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(2*v) - (MA2*(2*u^4 + 3*u^3*(7 + 2*v) + (-1 + v)^2*(-8 + 13*v + v^2) + u^2*(-47 + 37*v + 7*v^2) + u*(41 - 72*v + 27*v^2 + 4*v^3))*H[0, 0, v])/(36*v*(-1 + u + v)^2) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(6*v) + (MA2*(9*u^3 + (-1 + v)^2*(-3 + 5*v) + u^2*(-18 + 17*v) + u*(15 - 28*v + 13*v^2))*H[1, 0, v])/(12*v*(-1 + u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, v])/(6*v) + (MA2*(-40*u^4 + u^3*(13 - 40*v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 + u^2*(7 + 10*v - 20*v^2))*H[1, 1 - v, u])/(36*u^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(9*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(3*v) - (MA2*(40*u^4 + 3*u^3*(-49 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(194 - 331*v + 140*v^2) + u*(-125 + 324*v - 279*v^2 + 80*v^3))*H[v, 0, u])/(36*v*(-1 + u + v)^2) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(6*v) + I*((MA2*Pi*(2*(-1363 + 6*Pi^2)*u^6 + 6*(-1363 + 6*Pi^2)*u^5*(-1 + v) - 54*(-1 + v)^3*v - u*(-1 + v)^3*(54 + (-1417 + 6*Pi^2)*v) + u^2*(-1 + v)^2*(-1399 + 6887*v - 1363*v^2 + 6*Pi^2*(1 - 5*v + v^2)) + 4*u^3*(-1 + v)*(-1354 + 4098*v - 1363*v^2 + 6*Pi^2*(1 - 3*v + v^2)) + u^4*(-9523 + 21826*v - 9541*v^2 + 6*Pi^2*(7 - 16*v + 7*v^2))))/(216*(-1 + u)*u*v*(-1 + u + v)*(u + v)) - (MA2*Pi*(54*u^4 + 9*u^3*(-19 + 18*v) + (-1 + v)^2*(30 - 59*v + 27*v^2) + u^2*(207 - 395*v + 189*v^2) + u*(-123 + 352*v - 337*v^2 + 108*v^3))*H[0, v])/(12*v*(-1 + u + v)^2) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(3*v) + (MA2*Pi*(40*u^4 - 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + u^3*(-13 + 40*v) + u^2*(-7 - 10*v + 20*v^2))*H[1, u])/(36*u^2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(6*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(6*v) - (MA2*Pi*(40*u^4 + 3*u^3*(-49 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(194 - 331*v + 140*v^2) + u*(-125 + 324*v - 279*v^2 + 80*v^3))*H[v, u])/(36*v*(-1 + u + v)^2) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(3*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(3*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v)) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, u])/(6*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(6*v) + (-1/24*(MA2*(135 + 278*u^2 + 2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 278*u*(-1 + v) - 274*v + 139*v^2))/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(9*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(9*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) + I*((-61*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(36*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v)) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v))*Log[muSqOMA2] + ((-7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(24*v) + ((I/6)*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(4*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v))*Log[muSqOMA2]^2 + (MA2*(4*Pi^2*(314*u^4 + u^3*(-915 + 942*v) + (-1 + v)^2*(148 - 299*v + 157*v^2) + u^2*(1045 - 2147*v + 1099*v^2) + u*(-583 + 1800*v - 1845*v^2 + 628*v^3)) - (-1 + u + v)^2*(2*u*(-1 + v)*(11167 + 1392*zeta3) + u^2*(22334 + 2784*zeta3) + (-1 + v)*(-10279 - 1392*zeta3 + v*(11167 + 1392*zeta3)))))/(864*v*(-1 + u + v)^2)) + I*((MA2*Pi*(635 + 54*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[0, u])/(144*v) - (MA2*Pi*(2*u^6*(-62 + 9*Pi^2 + 3*v) - (-1 + v)^2*v*(-58 + 9*Pi^2*(-1 + v)^2 + 120*v - 59*v^2) + 6*u^5*(81 + 12*Pi^2*(-1 + v) - 87*v + 4*v^2) + u*(-1 + v)*(-58 + 474*v - 847*v^2 + 492*v^3 - 65*v^4 + 9*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(-294 + 1617*v - 2699*v^2 + 1713*v^3 - 345*v^4 + 6*v^5 + 9*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^4*(-777 + 1748*v - 887*v^2 + 36*v^3 + 9*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(651 - 2375*v + 2477*v^2 - 769*v^3 + 24*v^4 + 9*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)))*H[0, v])/(16*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(20 + 22*u^2 - 31*v + 11*v^2 + u*(-31 + 22*v))*H[0, u]*H[0, v])/(12*v) + (MA2*Pi*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + 2*u^5*(446 + 93*Pi^2 + 27*v) + u^2*(36 + (275 + 93*Pi^2)*v - 2*(383 + 93*Pi^2)*v^2 + (473 + 93*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 93*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 93*Pi^2*(1 - 4*v + 3*v^2)))*H[1, u])/(144*u^2*v*(u + v)) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (MA2*Pi*(635 + 78*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[1, v])/(144*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) - (MA2*Pi*(22*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, u]*H[1, v])/(12*v) - (MA2*Pi*(635 + 78*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[1 - v, u])/(144*v) - (MA2*Pi*(6*u^6 + 2*u^5*(-8 + 13*v) + 2*v^2*(-2 + v + v^2) + u^4*(11 - 62*v + 39*v^2) + 2*u*v*(-4 + 3*v + 8*v^2 - 4*v^3) + u^3*(2 + 36*v - 82*v^2 + 24*v^3) + u^2*(-3 + 8*v + 40*v^2 - 44*v^3 + 5*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + u)^2*v*(u + v)^2) - (MA2*Pi*(44*u^2 + 62*u*(-1 + v) + 31*(-1 + v)^2)*H[1, v]*H[1 - v, u])/(24*v) - (MA2*Pi*(81*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1221*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8722*v + 2609*v^2 + 162*v^3) + u^2*(-5131 + 11686*v - 8087*v^2 + 1460*v^3 + 54*v^4) + u*(2320 - 7298*v + 8073*v^2 - 3496*v^3 + 401*v^4))*H[v, u])/(144*(-1 + u)*v*(-1 + u + v)^2) + (MA2*Pi*(2 + 31*u^2 - 13*v + 11*v^2 + u*(-13 + 22*v))*H[0, v]*H[v, u])/(12*v) + (3*MA2*Pi*u^2*H[1, v]*H[v, u])/(4*v) - (MA2*Pi*(44*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[0, 0, u])/(24*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(2*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MA2*Pi*(7 + 32*u^4 - 20*v + 13*v^2 + 12*u^3*(-7 + 2*v) + u*(-34 + 62*v - 22*v^2) + u^2*(79 - 66*v + 10*v^2))*H[0, 0, v])/(8*(-1 + u)^2*v) - (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/v + (9*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(4*v) + (MA2*Pi*u*(-6*u^3 + u^2*(8 - 12*v) + 6*v^2 + u*(1 + 14*v - 6*v^2))*H[0, 1, u])/(8*v*(u + v)^2) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(2*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) - (MA2*Pi*(35*u^2 + 44*u*(-1 + v) + 22*(-1 + v)^2)*H[0, 1, v])/(12*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(2*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/v - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) - (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) + (MA2*Pi*(40 + 44*u^4 + 50*u^3*(-3 + v) - 62*v + 22*v^2 - 2*u*(71 - 90*v + 28*v^2) + u^2*(208 - 168*v + 31*v^2))*H[0, v, u])/(24*(-1 + u)^2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, u])/(4*v) + (3*MA2*Pi*(-1 + u + v)^2*H[1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/v + (MA2*Pi*(6*u^6 + 10*u^5*(-2 + v) - 6*(-1 + v)*v^2 - u^4*(-27 + 38*v + v^2) + 2*u*v*(6 - 15*v + 4*v^2 + 2*v^3) - 2*u^3*(9 - 30*v + 7*v^2 + 4*v^3) + u^2*(5 - 44*v + 40*v^2 + 8*v^3 - 3*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) - (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(2*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(4*v) + (MA2*Pi*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, 1, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/v - (MA2*Pi*(44*u^2 + 62*u*(-1 + v) + 31*(-1 + v)^2)*H[1, 1, v])/(24*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, v])/(4*v) - (MA2*Pi*(22*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, 1 - v, u])/(12*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(2*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (MA2*Pi*(44*u^4 + 25*(-1 + v)^2*v^2 + 2*u^3*(-13 + 63*v) + 2*u*v*(25 - 60*v + 44*v^2) + u^2*(22 - 96*v + 145*v^2))*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(2*v) - (MA2*Pi*(44*u^2 + 62*u*(-1 + v) + 31*(-1 + v)^2)*H[1 - v, 1 - v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(6*u^4 + 4*u^3*(-4 + 3*v) + u*(2 + 14*v - 10*v^2) + 3*(-1 + v^2) + u^2*(11 - 26*v + 6*v^2))*H[1 - v, v, u])/(8*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(2*v) - (MA2*Pi*(2 + 22*u^2 - 13*v + 11*v^2 + u*(-13 + 22*v))*H[v, 0, u])/(12*v) - (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/v + (3*MA2*Pi*u^2*H[v, 1 - v, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, u])/(4*v) + (MA2*Pi*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[v, v, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/v - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, u])/(4*v) + (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, u])/(4*v) + (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(2*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(4*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, u])/(4*v) + (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/v + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/v - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(4*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(2*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/v - (MA2*Pi*(54*(-1 + v)^3*v + 2*u^7*(-9860 + 861*Pi^2 + 432*zeta3) + u^6*(6*Pi^2*(-1124 + 867*v) + 8*(-4 + 3*v)*(-2465 + 108*zeta3)) + u*(-1 + v)^2*(-54 + v*(9194 - 699*Pi^2 - 432*zeta3) + v^2*(-9644 + 807*Pi^2 + 432*zeta3)) - u^2*(-1 + v)*(9860 + 3*Pi^2*(-233 + 1727*v - 2152*v^2 + 586*v^3) + v^2*(75424 - 3456*zeta3) - 432*zeta3 + 2*v^3*(-9563 + 432*zeta3) + v*(-65654 + 3024*zeta3)) + u^3*(3*Pi^2*(1225 - 5959*v + 7640*v^2 - 3175*v^3 + 305*v^4) + 2*(-1 + v)*(24515 + v^2*(47743 - 2160*zeta3) - 1080*zeta3 + 8*v^3*(-596 + 27*zeta3) + 18*v*(-4751 + 216*zeta3))) + u^5*(3*Pi^2*(3533 - 6206*v + 2051*v^2) + 8*(-16009 + v*(26881 - 1188*zeta3) + 702*zeta3 + v^2*(-8587 + 378*zeta3))) + u^4*(3*Pi^2*(-2851 + 8704*v - 6547*v^2 + 1196*v^3) + 8*(13517 + v^2*(27758 - 1242*zeta3) - 594*zeta3 + v^3*(-4849 + 216*zeta3) + v*(-38711 + 1728*zeta3)))))/(864*(-1 + u)^2*u*v*(-1 + u + v)*(u + v))) + ((MA2*(-7*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 42*v + 12*v^2) + 2*u^3*(-137 + 183*v - 72*v^2 + 9*v^3) + u*(-131 + 360*v - 347*v^2 + 136*v^3 - 18*v^4) + u^2*(268 - 538*v + 352*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, u]*H[0, v])/(48*v) - (MA2*(2*u^5*(13 + Pi^2 - 3*v) - 5*(-1 + v)^2*v + u*(-5 + 24*v - 35*v^2 + 16*v^3) + u^2*(14 + (-46 + Pi^2)*v - 2*(-11 + Pi^2)*v^2 + (12 + Pi^2)*v^3) + 2*u^4*(4 + 29*v - 6*v^2 + Pi^2*(-1 + 2*v)) + u^3*(-18 + 12*v + 44*v^2 - 6*v^3 + Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1, u])/(16*u^2*v*(u + v)) + ((-11*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*MA2*(-6*(-1 + v)^2 + u^2*(-13 + 3*v) + u*(13 - 16*v + 3*v^2)))*H[0, u]*H[1, v])/(48*v) + (MA2*(15*(-1 + v)^2*v + 2*u^5*(-39 + Pi^2 + 9*v) - 3*u*(-5 + 24*v - 35*v^2 + 16*v^3) + u^2*(-42 + (138 + Pi^2)*v - 2*(33 + Pi^2)*v^2 + (-36 + Pi^2)*v^3) + 2*u^4*(Pi^2*(-1 + 2*v) + 3*(-4 - 29*v + 6*v^2)) + u^3*(Pi^2*(1 - 4*v + 3*v^2) + 6*(9 - 6*v - 22*v^2 + 3*v^3)))*H[1, u]*H[1, v])/(48*u^2*v*(u + v)) + (MA2*(2*u^5*(39 + 11*Pi^2 - 9*v) - 15*(-1 + v)^2*v + 3*u*(-5 + 24*v - 35*v^2 + 16*v^3) + u^2*(42 + (-138 + 11*Pi^2)*v - 22*(-3 + Pi^2)*v^2 + (36 + 11*Pi^2)*v^3) + 2*u^4*(12 + 87*v - 18*v^2 + 11*Pi^2*(-1 + 2*v)) + u^3*(11*Pi^2*(1 - 4*v + 3*v^2) - 6*(9 - 7*v - 22*v^2 + 3*v^3)))*H[0, v]*H[1 - v, u])/(48*u^2*v*(u + v)) + (MA2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1, v]*H[1 - v, u])/(24*v) + (MA2*(-5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 44*v + 14*v^2) + 2*u^3*(-137 + 184*v - 72*v^2 + 9*v^3) + u*(-131 + 366*v - 359*v^2 + 142*v^3 - 18*v^4) + u^2*(268 - 544*v + 358*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, v]*H[v, u])/(48*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(6*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(-1 + u + v))*H[0, 0, u])/(24*v) + (MA2*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[0, v]*H[0, 0, u])/(8*v) - (3*MA2*(-1 + u + v)^2*H[1, v]*H[0, 0, u])/(8*v) + (MA2*(-20*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (3*(u^5*(-76 + 6*v) + 2*u^4*(169 - 126*v + 9*v^2) + (-1 + v)^2*(48 - 92*v + 39*v^2) + u^3*(-597 + 866*v - 319*v^2 + 18*v^3) + u*(-250 + 752*v - 799*v^2 + 340*v^3 - 43*v^4) + u^2*(537 - 1184*v + 829*v^2 - 186*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, 0, v])/(48*v) - (MA2*(3 + 9*u^4 + 6*u^3*(-4 + v) - 2*v - 4*u*(3 - 3*v + v^2) + u^2*(24 - 16*v + 3*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + u)^2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) + (MA2*(-3 + 6*u^4 + 2*v + 2*u^3*(-7 + 3*v) + u*(4 + 4*v - 4*v^2) + u^2*(7 - 12*v + 3*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + u)^2*v) + (MA2*(9*u^2 + v*(-4 + 3*v) + u*(-4 + 6*v))*H[v, u]*H[0, 0, v])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (5*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) - (MA2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, v]*H[0, 1, u])/(8*v*(u + v)^2) - (MA2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[1, v]*H[0, 1, u])/(8*v*(u + v)^2) + (MA2*(3*u*v + 10*Pi^2*(2*u^3 + (-1 + v)^2*v + u^2*(-2 + 4*v) + u*(1 - 4*v + 3*v^2)))*H[0, 1, v])/(24*v*(u + v)) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(8*v) - (MA2*(4 + 6*u^2 - 6*v + 3*v^2 + u*(-4 + 6*v))*H[1, u]*H[0, 1, v])/(8*v) + (MA2*u^2*(1 + 2*u + 2*v)*H[1 - v, u]*H[0, 1, v])/(8*v*(u + v)^2) + ((-11*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*MA2*(-6*(-1 + v)^2 + u^2*(-13 + 3*v) + u*(13 - 16*v + 3*v^2)))*H[0, 1 - v, u])/(48*v) + (MA2*(4*u^3 + v^2 + 2*u*v*(1 + v) + u^2*(2 + 6*v))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) + (3*MA2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(12*v) + (MA2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v]*H[0, v, u])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(4*v) + (MA2*(2*u^6*(39 + 11*Pi^2 - 9*v) - (-1 + v)^2*v*(3 + 11*Pi^2*(-1 + v)^2 - 30*v + 42*v^2) + u*(-1 + v)*(3 - 36*v + 285*v^2 - 300*v^3 + 54*v^4 + 11*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^5*(88*Pi^2*(-1 + v) - 6*(35 - 64*v + 12*v^2)) + u^4*(192 - 894*v + 738*v^2 - 108*v^3 + 11*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(11*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3) - 6*(9 - 128*v + 238*v^2 - 115*v^3 + 12*v^4)) + u^2*(11*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2) - 3*(1 + 92*v - 349*v^2 + 352*v^3 - 104*v^4 + 6*v^5)))*H[1, 0, v])/(48*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MA2*(6 - 4*u^3 + u^2*(14 - 6*v) - 8*v + 3*v^2 - 2*u*(8 - 7*v + v^2))*H[0, u]*H[1, 0, v])/(8*(-1 + u)^2*v) - (3*MA2*(-1 + u + v)^2*H[1, u]*H[1, 0, v])/(8*v) - (MA2*(3*u^6 + 6*u^5*v + v^2*(-6 + 8*v - 3*v^2) + 4*u^3*(4 - 10*v + 3*v^2) + u^4*(-14 + 4*v + 3*v^2) + 2*u*v*(-6 + 16*v - 10*v^2 + v^3) + u^2*(-5 + 42*v - 42*v^2 + 10*v^3))*H[1 - v, u]*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(12*v) - (MA2*(1 + 2*u + 3*u^2)*H[0, v]*H[1, 1, u])/(8*v) - (MA2*(1 + 2*u + 3*u^2)*H[1, v]*H[1, 1, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/(2*v) + (MA2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1, 1, v])/(24*v) + (3*MA2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (MA2*(-1 - 2*u + 3*u^2)*H[1, u]*H[1, 1, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/(2*v) + (MA2*(15*(-1 + v)^2*v + 2*u^5*(-39 + Pi^2 + 9*v) - 3*u*(-5 + 24*v - 35*v^2 + 16*v^3) + u^2*(-42 + (138 + Pi^2)*v - 2*(33 + Pi^2)*v^2 + (-36 + Pi^2)*v^3) + 2*u^4*(Pi^2*(-1 + 2*v) + 3*(-4 - 29*v + 6*v^2)) + u^3*(Pi^2*(1 - 4*v + 3*v^2) + 6*(9 - 6*v - 22*v^2 + 3*v^3)))*H[1, 1 - v, u])/(48*u^2*v*(u + v)) - (3*MA2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, u])/(8*v) + (MA2*(-1 - 2*u + 3*u^2)*H[1, v]*H[1, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(4*v) + ((-11*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*MA2*(-6*(-1 + v)^2 + u^2*(-13 + 3*v) + u*(13 - 16*v + 3*v^2)))*H[1 - v, 0, u])/(48*v) + (MA2*(6 - 4*u^3 + u^2*(14 - 6*v) - 8*v + 3*v^2 - 2*u*(8 - 7*v + v^2))*H[0, v]*H[1 - v, 0, u])/(8*(-1 + u)^2*v) + (3*MA2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(6*v) + (MA2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[0, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MA2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(4*v) + (MA2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1 - v, 1 - v, u])/(24*v) + (MA2*(1 + 2*u - 3*u^2)*H[0, v]*H[1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(6*v) - (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + u)^2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 44*v + 14*v^2) + 2*u^3*(-137 + 184*v - 72*v^2 + 9*v^3) + u*(-131 + 366*v - 359*v^2 + 142*v^3 - 18*v^4) + u^2*(268 - 544*v + 358*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[v, 0, u])/(48*v) - (3*MA2*u^2*H[0, v]*H[v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v) - (MA2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[0, v]*H[v, v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/(2*v) + (MA2*(33*u^4 + 12*(-1 + v)^2 + u^3*(-94 + 30*v) - 4*u*(13 - 20*v + 7*v^2) + u^2*(101 - 86*v + 15*v^2))*H[0, 0, 0, v])/(8*(-1 + u)^2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (3*MA2*(-1 + u + v)^2*H[0, 0, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(4*v) + (MA2*(3 + 6*u^4 + 6*u^3*(-3 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(21 - 20*v + 3*v^2))*H[0, 1, 0, v])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1, u])/(4*v) - (MA2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, 1, 1 - v, u])/(8*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[0, 1 - v, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) + (3*MA2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) - (MA2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v, 0, u])/(8*(-1 + u)^2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/(2*v) + (MA2*(-3 + 6*u^4 + 2*v + 2*u^3*(-7 + 3*v) + u*(4 + 4*v - 4*v^2) + u^2*(7 - 12*v + 3*v^2))*H[1, 0, 0, v])/(8*(-1 + u)^2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1, u])/(4*v) + (MA2*u^2*(1 + 2*u + 2*v)*H[1, 0, 1, v])/(8*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, v, u])/(4*v) - (MA2*(3*u^6 + 6*u^5*v + v^2*(-6 + 8*v - 3*v^2) + 4*u^3*(4 - 10*v + 3*v^2) + u^4*(-14 + 4*v + 3*v^2) + 2*u*v*(-6 + 16*v - 10*v^2 + v^3) + u^2*(-5 + 42*v - 42*v^2 + 10*v^3))*H[1, 1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/(2*v) - (MA2*(1 + 2*u + 3*u^2)*H[1, 1, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (MA2*(-1 - 2*u + 3*u^2)*H[1, 1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[1 - v, 0, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) + (3*MA2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1 - v, 1, 1 - v, u])/(8*v*(u + v)^2) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) + (3*MA2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) + (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, v, 0, u])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, v, u])/(4*v) + (MA2*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[v, 0, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v) + (MA2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/(2*v) + ((MA2*(23 + 50*u^2 - 9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 50*u*(-1 + v) - 48*v + 25*v^2))/(32*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(16*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(8*v) + I*((9*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(16*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(8*v)) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(8*v))*Log[muSqOMA2]^2 + (MA2*H[v, u]*(Pi^2*(6 + 21*u^2 - 20*v + 12*v^2 + 4*u*(-5 + 6*v)) - 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(24*v) + (MA2*H[1, u]*(-(Pi^2*(13 + 39*u^2 - 36*v + 18*v^2 + u*(-46 + 36*v))) + 24*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(48*v) + Log[muSqOMA2]*(-1/4*(MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/v + (MA2*(23 + 50*u^2 - 5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 50*u*(-1 + v) - 48*v + 25*v^2)*H[0, v])/(16*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(8*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(8*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(8*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(8*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(8*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) + I*((MA2*Pi*(23 + 50*u^2 - 5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 50*u*(-1 + v) - 48*v + 25*v^2))/(16*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(8*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(8*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(8*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v)) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v) - (MA2*(23*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*u*(-1 + v)*(-15 + 16*zeta3) + u^2*(-90 + 96*zeta3) + 3*(-1 + v)*(13 - 15*v - 16*zeta3 + 16*v*zeta3)))/(32*v)) + (H[0, u]*(-(MA2*Pi^2*(51*u^6 + 9*u^5*(-23 + 18*v) + u^4*(336 - 593*v + 201*v^2) + v*(-21 + 67*v - 70*v^2 + 24*v^3) + 2*u^3*(-138 + 421*v - 321*v^2 + 60*v^3) + u*(-21 + 184*v - 368*v^2 + 260*v^3 - 56*v^4) + u^2*(117 - 574*v + 742*v^2 - 312*v^3 + 30*v^4))) + 3*MA2*(-1 + u)^2*(8*u^4*zeta3 + (-1 + v)^2*v*(-3 - 4*zeta3 + 4*v*zeta3) + u^3*(11 - 16*zeta3 + 6*v*(-1 + 4*zeta3)) + 2*u^2*(-8 + 6*zeta3 - 5*v*(-3 + 4*zeta3) + 2*v^2*(-3 + 7*zeta3)) + 2*u*(-1 + v)*(v*(5 - 10*zeta3) + 2*zeta3 + v^2*(-3 + 8*zeta3)))))/(48*(-1 + u)^2*v*(-1 + u + v)*(u + v)) + (MA2*H[1, v]*(-15*(-1 + v)^2*v^2 + 6*u^7*(9*Pi^2 - 16*zeta3) + u^6*(33 + 2*Pi^2*(-83 + 78*v) + 288*zeta3 - 18*v*(1 + 16*zeta3)) + u*v*(-30 + 3*v^3*(4 + 9*Pi^2 - 16*zeta3) + 6*v*(12 + 5*Pi^2 - 8*zeta3) + v^2*(-54 - 56*Pi^2 + 96*zeta3)) + u^5*(Pi^2*(197 - 476*v + 174*v^2) - 84*(1 + 4*zeta3) - 6*v^2*(9 + 56*zeta3) + 3*v*(49 + 288*zeta3)) + u^4*(2*Pi^2*(-56 + 273*v - 255*v^2 + 48*v^3) + 6*(9 + 32*zeta3) - 6*v^3*(9 + 32*zeta3) + 24*v^2*(9 + 40*zeta3) - 3*v*(79 + 320*zeta3)) + u^2*(-15 + v^3*(-45 + 212*Pi^2 - 384*zeta3) + 6*v*(9 + 10*Pi^2 - 16*zeta3) + v^4*(21 - 50*Pi^2 + 96*zeta3) + v^2*(-9 - 224*Pi^2 + 384*zeta3)) + u^3*(Pi^2*(27 - 286*v + 531*v^2 - 250*v^3 + 24*v^4) + 3*(4 - 16*zeta3 - 2*v^4*(3 + 8*zeta3) - 10*v^2*(7 + 32*zeta3) + 4*v*(7 + 40*zeta3) + v^3*(41 + 160*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + (MA2*H[1 - v, u]*(-15*(-1 + v)^2*v^2 + 6*u^7*(9*Pi^2 - 16*zeta3) + u^6*(33 + 2*Pi^2*(-83 + 78*v) + 288*zeta3 - 18*v*(1 + 16*zeta3)) + u*v*(-30 + 3*v^3*(4 + 9*Pi^2 - 16*zeta3) + 6*v*(12 + 5*Pi^2 - 8*zeta3) + v^2*(-54 - 56*Pi^2 + 96*zeta3)) + u^5*(Pi^2*(197 - 476*v + 174*v^2) - 84*(1 + 4*zeta3) - 6*v^2*(9 + 56*zeta3) + 3*v*(49 + 288*zeta3)) + u^4*(2*Pi^2*(-56 + 273*v - 255*v^2 + 48*v^3) + 6*(9 + 32*zeta3) - 6*v^3*(9 + 32*zeta3) + 24*v^2*(9 + 40*zeta3) - 3*v*(79 + 320*zeta3)) + u^2*(-15 + v^3*(-45 + 212*Pi^2 - 384*zeta3) + 6*v*(9 + 10*Pi^2 - 16*zeta3) + v^4*(21 - 50*Pi^2 + 96*zeta3) + v^2*(-9 - 224*Pi^2 + 384*zeta3)) + u^3*(Pi^2*(27 - 286*v + 531*v^2 - 250*v^3 + 24*v^4) + 3*(4 - 16*zeta3 - 2*v^4*(3 + 8*zeta3) - 10*v^2*(7 + 32*zeta3) + 4*v*(7 + 40*zeta3) + v^3*(41 + 160*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) - (MA2*H[0, v]*(30*(-1 + v)^2*v^2 + 6*u^7*(-45 + 9*Pi^2 + 64*zeta3) + 2*u^6*(5*Pi^2*(-22 + 15*v) + 3*(-4 + 3*v)*(-45 + 64*zeta3)) + u*(-1 + v)*v*(5*Pi^2*(9 - 10*v + 3*v^2) + 3*(-43 + v*(84 - 128*zeta3) + 64*zeta3 + v^2*(-53 + 64*zeta3))) + u^5*(Pi^2*(381 - 566*v + 159*v^2) + 3*(-579 + v*(948 - 1408*zeta3) + 832*zeta3 + v^2*(-303 + 448*zeta3))) + u^3*(Pi^2*(193 - 707*v + 698*v^2 - 235*v^3 + 21*v^4) + 3*(-207 + v*(883 - 1472*zeta3) + v^3*(403 - 704*zeta3) + 320*zeta3 + v^4*(-33 + 64*zeta3) + 2*v^2*(-517 + 896*zeta3))) + u^2*(Pi^2*(-45 + 288*v - 409*v^2 + 214*v^3 - 38*v^4) - 3*(-39 + v^3*(364 - 640*zeta3) + v*(302 - 512*zeta3) + 64*zeta3 + 4*v^4*(-19 + 32*zeta3) + v^2*(-539 + 960*zeta3))) + u^4*(Pi^2*(-363 + 880*v - 543*v^2 + 84*v^3) + 3*(477 + v^2*(915 - 1472*zeta3) - 704*zeta3 + 4*v^3*(-39 + 64*zeta3) + 2*v*(-651 + 1024*zeta3)))))/(96*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)) + (MA2*(2*u^7*(329*Pi^4 + 120*Pi^2*(-53 + 6*v) - 45*(-255 + 192*zeta3 + 728*zeta4 + 24*zeta3)) + 2*u^6*(329*Pi^4*(-5 + 4*v) + 60*Pi^2*(547 - 484*v + 48*v^2) - 45*(1275 - 960*zeta3 - 3640*zeta4 - 192*zeta3 + 4*v*(-255 + 192*zeta3 + 728*zeta4 + 30*zeta3))) + (-1 + v)^2*v*(329*Pi^4*(-1 + v)^2 - 60*Pi^2*(112 - 215*v + 98*v^2) - 45*(-191 + 288*zeta3 + 728*zeta4 + v^2*(-255 + 288*zeta3 + 728*zeta4) + 96*zeta3 - 2*v*(-223 + 288*zeta3 + 728*zeta4 + 32*zeta3))) + u^5*(329*Pi^4*(21 - 36*v + 13*v^2) + 60*Pi^2*(-2359 + 4141*v - 1782*v^2 + 144*v^3) - 45*(-5291 + 4128*zeta3 + 15288*zeta4 + 1152*zeta3 - 4*v*(-2279 + 1776*zeta3 + 6552*zeta4 + 368*zeta3) + v^2*(-3315 + 2592*zeta3 + 9464*zeta4 + 384*zeta3))) - u*(-1 + v)*(329*Pi^4*(-1 + v)^2*(1 - 7*v + 2*v^2) - 60*Pi^2*(112 - 1011*v + 1859*v^2 - 1186*v^3 + 224*v^4) - 45*(-191 + 288*zeta3 + 728*zeta4 + 2*v^4*(-255 + 288*zeta3 + 728*zeta4 - 32*zeta3) + 96*zeta3 - v^3*(-2677 + 2976*zeta3 + 8008*zeta4 + 128*zeta3) - v*(-1911 + 2400*zeta3 + 6552*zeta4 + 736*zeta3) + v^2*(-3887 + 4512*zeta3 + 12376*zeta4 + 768*zeta3))) + u^2*(329*Pi^4*(-1 + v)^2*(-6 + 24*v - 12*v^2 + v^3) - 60*Pi^2*(-690 + 4069*v - 7384*v^2 + 5542*v^3 - 1685*v^4 + 150*v^5) - 45*(v^5*(-255 + 288*zeta3 + 728*zeta4 - 48*zeta3) + v^4*(3506 - 3648*zeta3 - 10192*zeta4 + 64*zeta3) - 2*(-637 + 768*zeta3 + 2184*zeta4 + 288*zeta3) + 4*v*(-2039 + 2208*zeta3 + 6552*zeta4 + 668*zeta3) + v^3*(-11919 + 12192*zeta3 + 35672*zeta4 + 1248*zeta3) - 2*v^2*(-7775 + 8064*zeta3 + 24024*zeta4 + 1664*zeta3))) + u^4*(329*Pi^4*(-24 + 67*v - 52*v^2 + 11*v^3) + 60*Pi^2*(2750 - 7633*v + 6237*v^2 - 1658*v^3 + 96*v^4) - 45*(v^3*(-2805 + 2400*zeta3 + 8008*zeta4 + 192*zeta3) - 8*(-733 + 624*zeta3 + 2184*zeta4 + 216*zeta3) - 4*v^2*(-3267 + 2736*zeta3 + 9464*zeta4 + 464*zeta3) + v*(-16637 + 13920*zeta3 + 48776*zeta4 + 3520*zeta3))) + u^3*(329*Pi^4*(16 - 66*v + 83*v^2 - 38*v^3 + 5*v^4) + 60*Pi^2*(-1851 + 7494*v - 9504*v^2 + 4651*v^3 - 782*v^4 + 24*v^5) - 45*(v^4*(-1275 + 1248*zeta3 + 3640*zeta4 - 48*zeta3) + 16*(-231 + 228*zeta3 + 728*zeta4 + 87*zeta3) - 2*v^3*(-4749 + 4416*zeta3 + 13832*zeta4 + 384*zeta3) - 2*v*(-7903 + 7392*zeta3 + 24024*zeta4 + 2112*zeta3) + v^2*(-20333 + 18720*zeta3 + 60424*zeta4 + 3552*zeta3)))))/(5760*(-1 + u)^2*v*(-1 + u + v)^2*(u + v)) + I*((MA2*Pi*(7*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(-7 + 13*v - 6*v^2 + u^2*(-13 + 3*v) + u*(14 - 16*v + 3*v^2)))*H[0, u])/(48*v) - (MA2*Pi*(-((-1 + v)^2*v*(6 + 10*Pi^2*(-1 + v)^2 + 18*v - 39*v^2)) + 2*u^5*(93 + 40*Pi^2*(-1 + v) - 108*v - 36*v^2) + 2*u^6*(10*Pi^2 - 9*(4 + v)) + u^2*(36 + 99*v - 609*v^2 + 549*v^3 - 63*v^4 - 18*v^5 + 10*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^3*(3 - 471*v + 765*v^2 - 135*v^3 - 72*v^4 + 10*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)) + u^4*(10*Pi^2*(13 - 28*v + 13*v^2) - 3*(49 - 196*v + 79*v^2 + 36*v^3)) + u*(-1 + v)*(10*Pi^2*(-1 + v)^2*(1 - 6*v + v^2) - 3*(-2 + 6*v + 59*v^2 - 68*v^3 + 7*v^4)))*H[0, v])/(48*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[0, u]*H[0, v])/(8*v) - (MA2*Pi*(15*(-1 + v)^2*v + 2*u^5*(-39 + Pi^2 + 9*v) - 3*u*(-5 + 24*v - 35*v^2 + 16*v^3) + u^2*(-42 + (138 + Pi^2)*v - 2*(33 + Pi^2)*v^2 + (-36 + Pi^2)*v^3) + 2*u^4*(Pi^2*(-1 + 2*v) + 3*(-4 - 29*v + 6*v^2)) + u^3*(Pi^2*(1 - 4*v + 3*v^2) + 6*(9 - 6*v - 22*v^2 + 3*v^3)))*H[1, u])/(48*u^2*v*(u + v)) + (MA2*Pi*(1 + 2*u)*H[0, v]*H[1, u])/(8*v) - (MA2*Pi*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(26 - 6*v) + 12*(-1 + v)^2 + u*(-24 + 32*v - 6*v^2))*H[1, v])/(16*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (MA2*Pi*(2 + 9*u^2 - 6*v + 3*v^2 + u*(-8 + 6*v))*H[1, u]*H[1, v])/(8*v) - (MA2*Pi*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(26 - 6*v) + 12*(-1 + v)^2 + u*(-24 + 32*v - 6*v^2))*H[1 - v, u])/(16*v) + (MA2*Pi*(6*u^6 + 6*u^5*(-4 + 3*v) + v^2*(9 - 14*v + 6*v^2) + u^4*(38 - 70*v + 21*v^2) + 2*u*v*(9 - 28*v + 22*v^2 - 4*v^3) + 2*u^3*(-14 + 53*v - 39*v^2 + 6*v^3) + u^2*(8 - 72*v + 105*v^2 - 40*v^3 + 3*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + u)^2*v*(u + v)^2) + (3*MA2*Pi*u^2*H[1, v]*H[1 - v, u])/(8*v) + (MA2*Pi*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 44*v + 14*v^2) + 2*u^3*(-137 + 184*v - 72*v^2 + 9*v^3) + u*(-131 + 366*v - 359*v^2 + 142*v^3 - 18*v^4) + u^2*(268 - 544*v + 358*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[v, u])/(48*v) + (3*MA2*Pi*(-1 + u + v)^2*H[0, v]*H[v, u])/(8*v) + (3*MA2*Pi*(-1 + u + v)^2*H[0, 0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MA2*Pi*(9 + 15*u^4 - 22*v + 12*v^2 + 6*u^3*(-8 + 3*v) - 4*u*(9 - 15*v + 5*v^2) + u^2*(60 - 56*v + 9*v^2))*H[0, 0, v])/(8*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(2*v) + (MA2*Pi*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, 1, u])/(8*v*(u + v)^2) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v, u])/(8*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) + (MA2*Pi*(6*u^6 + 6*u^5*(-4 + 3*v) + v^2*(9 - 14*v + 6*v^2) + u^4*(38 - 70*v + 21*v^2) + 2*u*v*(9 - 28*v + 22*v^2 - 4*v^3) + 2*u^3*(-14 + 53*v - 39*v^2 + 6*v^3) + u^2*(8 - 72*v + 105*v^2 - 40*v^3 + 3*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(2*v) + (MA2*Pi*(1 + 2*u + 3*u^2)*H[1, 1, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(2*v) + (3*MA2*Pi*u^2*H[1, 1, v])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) - (MA2*Pi*(2 + 9*u^2 - 6*v + 3*v^2 + u*(-8 + 6*v))*H[1, 1 - v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (MA2*Pi*(-3*u^4 - 6*u^3*v + u^2*(2 - 3*v)*v + v^2 + 2*u*v*(1 + v))*H[1 - v, 1, u])/(8*v*(u + v)^2) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) + (3*MA2*Pi*u^2*H[1 - v, 1 - v, u])/(8*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, v, u])/(8*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(4*v) - (MA2*Pi*(3 + 9*u^2 - 10*v + 6*v^2 + 2*u*(-5 + 6*v))*H[v, 0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(2*v) + (MA2*Pi*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(2*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/(2*v) - (MA2*Pi*(-30*(-1 + v)^3*v + 6*u^7*(-45 + 11*Pi^2 + 80*zeta3) + 6*u^6*(Pi^2*(-42 + 33*v) + 5*(-4 + 3*v)*(-9 + 16*zeta3)) + u*(-1 + v)*(-30 + 3*v*(-7 + 5*Pi^2 + 80*zeta3) + 3*v^3*(-37 + 7*Pi^2 + 80*zeta3) - 2*v^2*(-81 + 19*Pi^2 + 240*zeta3)) + u^3*(Pi^2*(99 - 545*v + 746*v^2 - 327*v^3 + 33*v^4) + 3*(-1 + v)*(203 + v^2*(508 - 800*zeta3) - 400*zeta3 + v^3*(-57 + 80*zeta3) + 16*v*(-53 + 90*zeta3))) + u^2*(Pi^2*(-15 + 152*v - 331*v^2 + 250*v^3 - 58*v^4) - 3*(-1 + v)*(21 + v^2*(378 - 640*zeta3) - 80*zeta3 + 8*v^3*(-13 + 20*zeta3) + 5*v*(-57 + 112*zeta3))) + u^5*(Pi^2*(375 - 682*v + 231*v^2) + 3*(-581 + v*(1010 - 1760*zeta3) + 1040*zeta3 + v^2*(-327 + 560*zeta3))) + u^4*(Pi^2*(-273 + 892*v - 699*v^2 + 132*v^3) + 3*(483 + v^2*(1111 - 1840*zeta3) - 880*zeta3 + 4*v^3*(-51 + 80*zeta3) + 4*v*(-373 + 640*zeta3)))))/(96*(-1 + u)^2*u*v*(-1 + u + v)*(u + v))))/Nc^2 + Nc^2*((MA2*(2162*u^4 - 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^3*(-7026 + 6486*v) + (-1 + v)^2*(1243 - 2438*v + 1099*v^2) + u^2*(8629 - 16202*v + 7585*v^2) + 2*u*(-2549 + 7275*v - 6906*v^2 + 2180*v^3))*H[0, u]*H[0, v])/(144*v*(-1 + u + v)^2) - (MA2*(2*(-509 + 24*Pi^2)*u^4 + 2*u^3*(239 + 24*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 24*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[0, v]*H[1, u])/(144*u^2*v) - (MA2*(10*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(7 + 14*u^2 + 14*u*(-1 + v) - 12*v + 5*v^2))*H[0, u]*H[1, v])/(48*v) - (MA2*(2*(-509 + 12*Pi^2)*u^4 + 2*u^3*(239 + 12*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 12*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[1, u]*H[1, v])/(144*u^2*v) + (MA2*((-2162 + 216*Pi^2)*u^4 + 2*u^3*(811 + 108*Pi^2*(-1 + v) - 1081*v) + 90*(-1 + v)^2 + u^2*(-523 + 108*Pi^2*(-1 + v)^2 + 1610*v - 1099*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[0, v]*H[1 - v, u])/(144*u^2*v) + (MA2*(-277 - 572*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u*(563 - 572*v) + 563*v - 286*v^2)*H[1, v]*H[1 - v, u])/(72*v) + (MA2*(-1018*u^4 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 - 6*u^3*(-599 + 512*v) + u^2*(-4643 + 8266*v - 3635*v^2) - (-1 + v)^2*(689 - 1330*v + 545*v^2) + u*(2846 - 7812*v + 7092*v^2 - 2126*v^3))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)^2) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(24*v) + (MA2*(-572*u^2 + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u*(581 - 572*v) - 286*(-1 + v)^2)*H[0, 0, u])/(72*v) - (MA2*(19 + 41*u^2 - 40*v + 22*v^2 + u*(-40 + 44*v))*H[0, v]*H[0, 0, u])/(8*v) - (3*MA2*(-1 + u + v)^2*H[1, v]*H[0, 0, u])/(8*v) + (MA2*(-1198*u^4 + u^3*(3864 - 3603*v) + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^2*(-4715 + 8938*v - 4229*v^2) - (-1 + v)^2*(671 - 1336*v + 617*v^2) + u*(2765 - 7968*v + 7644*v^2 - 2441*v^3))*H[0, 0, v])/(72*v*(-1 + u + v)^2) + (MA2*(35 + 67*u^2 - 72*v + 38*v^2 + u*(-70 + 74*v))*H[0, u]*H[0, 0, v])/(8*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(12*v) - (MA2*(16 + 26*u^2 - 30*v + 13*v^2 + u*(-30 + 26*v))*H[1 - v, u]*H[0, 0, v])/(8*v) - (MA2*(22 + 17*u^2 - 38*v + 13*v^2 + u*(-38 + 26*v))*H[v, u]*H[0, 0, v])/(24*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(4*v) + (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) + (MA2*(38 + 70*u^2 - 70*v + 35*v^2 + u*(-82 + 70*v))*H[0, v]*H[0, 1, u])/(24*v) + (MA2*(38 + 70*u^2 - 70*v + 35*v^2 + u*(-82 + 70*v))*H[1, v]*H[0, 1, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/(2*v) - (MA2*(277 + 572*u^2 + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 563*v + 286*v^2 + u*(-572 + 581*v))*H[0, 1, v])/(72*v) + (MA2*(38 + 70*u^2 - 70*v + 35*v^2 + u*(-82 + 70*v))*H[1, u]*H[0, 1, v])/(24*v) - (MA2*(35*u^2 + 41*u*(-1 + v) + 19*(-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/(4*v) - (MA2*(10*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(7 + 14*u^2 + 14*u*(-1 + v) - 12*v + 5*v^2))*H[0, 1 - v, u])/(48*v) - (MA2*(38 + 70*u^2 - 70*v + 35*v^2 + u*(-82 + 70*v))*H[0, v]*H[0, 1 - v, u])/(24*v) + (3*MA2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(6*v) + (MA2*(31 + 53*u^2 - 68*v + 40*v^2 + u*(-62 + 74*v))*H[0, v]*H[0, v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(4*v) + (MA2*(42*u^4 + 20*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 18*u^3*(-17 + 7*v) + (-1 + v)^2*(81 - 122*v + 9*v^2) + u^2*(507 - 638*v + 135*v^2) + u*(-354 + 766*v - 472*v^2 + 60*v^3))*H[1, 0, v])/(48*v*(-1 + u + v)^2) - (MA2*(17 + 70*u^2 - 40*v + 26*v^2 + u*(-46 + 58*v))*H[0, u]*H[1, 0, v])/(24*v) + (MA2*(35*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[1, u]*H[1, 0, v])/(24*v) - (MA2*(15 + 41*u^2 - 32*v + 18*v^2 + u*(-30 + 34*v))*H[1 - v, u]*H[1, 0, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(12*v) + (MA2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[0, v]*H[1, 1, u])/(24*v) + (MA2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, v]*H[1, 1, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/(2*v) - (MA2*(277 + 572*u^2 + 18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 563*v + 286*v^2 + u*(-563 + 572*v))*H[1, 1, v])/(72*v) + (3*MA2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (MA2*(25 + 53*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, u]*H[1, 1, v])/(24*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/(2*v) - (MA2*(2*(-509 + 12*Pi^2)*u^4 + 2*u^3*(239 + 12*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 12*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[1, 1 - v, u])/(144*u^2*v) + (MA2*(35*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(24*v) + (MA2*(25 + 53*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, v]*H[1, 1 - v, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1, 1 - v, u])/(4*v) - (MA2*(10*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(7 + 14*u^2 + 14*u*(-1 + v) - 12*v + 5*v^2))*H[1 - v, 0, u])/(48*v) - (MA2*(26 + 70*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[0, v]*H[1 - v, 0, u])/(24*v) + (3*MA2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(12*v) + (MA2*(22 + 53*u^2 - 38*v + 19*v^2 + 4*u*(-11 + 8*v))*H[0, v]*H[1 - v, 1, u])/(24*v) + (MA2*(22 + 53*u^2 - 38*v + 19*v^2 + 4*u*(-11 + 8*v))*H[1, v]*H[1 - v, 1, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1, u])/(2*v) + (MA2*(-277 - 572*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u*(563 - 572*v) + 563*v - 286*v^2)*H[1 - v, 1 - v, u])/(72*v) - (MA2*(20 + 41*u^2 - 38*v + 19*v^2 + u*(-42 + 38*v))*H[0, v]*H[1 - v, 1 - v, u])/(8*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(4*v) + (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(12*v) + (MA2*(26 + 70*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[0, v]*H[1 - v, v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v) + (MA2*(1018*u^4 - 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(-599 + 512*v) + (-1 + v)^2*(689 - 1330*v + 545*v^2) + u^2*(4643 - 8266*v + 3635*v^2) + u*(-2846 + 7812*v - 7092*v^2 + 2126*v^3))*H[v, 0, u])/(144*v*(-1 + u + v)^2) + (MA2*(35*u^2 + 44*u*(-1 + v) + 22*(-1 + v)^2)*H[0, v]*H[v, 0, u])/(24*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[v, 0, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v) + (MA2*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[0, v]*H[v, v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/(2*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 0, u])/(2*v) - (MA2*(331*u^2 + 352*u*(-1 + v) + 179*(-1 + v)^2)*H[0, 0, 0, v])/(24*v) - (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/v + (4*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/v + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (3*MA2*(-1 + u + v)^2*H[0, 0, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(4*v) - (MA2*(13 + 26*u^2 - 20*v + 4*v^2 + 2*u*(-13 + 7*v))*H[0, 1, 0, v])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1, u])/(4*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 1, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 1, v])/(4*v) + (MA2*(38 + 70*u^2 - 70*v + 35*v^2 + u*(-82 + 70*v))*H[0, 1, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[0, 1 - v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v) + (3*MA2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v) - (MA2*(31 + 53*u^2 - 68*v + 40*v^2 + u*(-62 + 74*v))*H[0, v, 0, u])/(24*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 0, u])/(4*v) + (MA2*(4 + 26*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[1, 0, 0, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1, u])/(4*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(4*v) - (MA2*(74 + 211*u^2 - 154*v + 83*v^2 + 2*u*(-83 + 89*v))*H[1, 1, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/(2*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 1, v])/(4*v) + (MA2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, 1, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (MA2*(25 + 53*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, 1 - v, 1 - v, u])/(24*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[1 - v, 0, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(4*v) + (3*MA2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(22 + 53*u^2 - 38*v + 19*v^2 + 4*u*(-11 + 8*v))*H[1 - v, 1, 1 - v, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(2*v) + (3*MA2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v) - (MA2*(26 + 70*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[1 - v, v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, v, u])/(4*v) - (MA2*(22 + 53*u^2 - 50*v + 31*v^2 + u*(-50 + 62*v))*H[v, 0, 0, u])/(24*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v) - (MA2*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[v, v, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, u])/(4*v) + (27*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(4*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/(2*v) + (-1/288*(MA2*(653 + 1378*u^2 + 1378*u*(-1 + v) - 1342*v + 689*v^2))/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/v - (61*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) + I*((-13*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(4*v)) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v))*Log[muSqOMA2]^2 + (MA2*H[v, u]*(-(Pi^2*(70 + 113*u^2 - 128*v + 52*v^2 + 8*u*(-16 + 13*v))) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(72*v) + (MA2*H[1, u]*(Pi^2*(191*u^2 + 20*u*(-7 + 10*v) + 5*(17 - 40*v + 20*v^2)) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(144*v) + (MA2*(324*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (120*Pi^2*(652*u^4 + 3*u^3*(-562 + 649*v) + (-1 + v)^2*(218 - 469*v + 299*v^2) + u^2*(1724 - 3967*v + 2237*v^2) + u*(-863 + 2970*v - 3348*v^2 + 1241*v^3)))/(-1 + u + v)^2 + 5*(311125 + 31104*zeta3 + 64800*zeta4 - 2*v*(332437 + 31104*zeta3 + 64800*zeta4 - 54576*zeta3) + v^2*(353749 + 31104*zeta3 + 64800*zeta4 - 49392*zeta3) + 2*u^2*(353749 + 20736*zeta3 + 64800*zeta4 - 37080*zeta3) - 57168*zeta3 + 2*u*(-353749 - 20736*zeta3 - 64800*zeta4 + v*(353749 + 20736*zeta3 + 64800*zeta4 - 39024*zeta3) + 44208*zeta3))))/(51840*v) - (MA2*H[0, v]*(540*(-1 + v)^3*v^2 + 2*u^6*(9541 + 282*Pi^2*(-1 + v) + 2160*zeta3 - v*(6229 + 2160*zeta3)) + 6*u^5*(-1 + v)*(9541 + 12*Pi^2*(-26 + 21*v) + 2160*zeta3 - v*(6229 + 2160*zeta3)) - u*(-1 + v)^2*v*(-7813 + 6*Pi^2*(74 - 118*v + 29*v^2) - 2160*zeta3 - v^2*(5689 + 2160*zeta3) + 2*v*(7219 + 2160*zeta3)) + 4*u^3*(-1 + v)*(9226 + 3*Pi^2*(-136 + 457*v - 352*v^2 + 61*v^3) + 2160*zeta3 - v^3*(6229 + 2160*zeta3) - 4*v*(8533 + 2160*zeta3) + v^2*(27823 + 8640*zeta3)) + u^2*(-1 + v)*(-8911 + 6*Pi^2*(74 - 464*v + 645*v^2 - 269*v^3 + 29*v^4) - 2160*zeta3 - v^4*(6229 + 2160*zeta3) + 5*v^3*(9113 + 3024*zeta3) - 6*v^2*(15173 + 4320*zeta3) + v*(59677 + 15120*zeta3)) + u^4*(6*Pi^2*(-416 + 1192*v - 1027*v^2 + 251*v^3) - 7*v^3*(6229 + 2160*zeta3) + 7*(9451 + 2160*zeta3) + v^2*(165641 + 49680*zeta3) - v*(194819 + 49680*zeta3))))/(864*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + Log[muSqOMA2]*((MA2*(277 + 572*u^2 + 572*u*(-1 + v) - 563*v + 286*v^2)*H[0, u])/(72*v) - (MA2*(653 + 1378*u^2 + 1378*u*(-1 + v) - 1342*v + 689*v^2)*H[0, v])/(144*v) + (83*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(24*v) + (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(24*v) - (MA2*(277 + 572*u^2 + 572*u*(-1 + v) - 563*v + 286*v^2)*H[1, v])/(72*v) + (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(24*v) - (MA2*(277 + 572*u^2 + 572*u*(-1 + v) - 563*v + 286*v^2)*H[1 - v, u])/(72*v) - (83*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(24*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(24*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(24*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(24*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) - (157*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(24*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(4*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(4*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, v])/(4*v) + (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(4*v) - (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(24*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(4*v) + (35*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(4*v) + I*((455*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(144*v) + (13*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(24*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) - (35*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*v) - (13*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (13*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) + (35*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(4*v)) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, u])/(4*v) + (9*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(4*v) + (MA2*(396*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*u^2*(9541 + 1728*zeta3) + 2*u*(-1 + v)*(9541 + 1728*zeta3) + (-1 + v)*(-8911 + 9541*v - 1728*zeta3 + 1728*v*zeta3)))/(864*v)) - (MA2*H[0, u]*(u^4*(-1616 + 531*Pi^2 + 432*zeta3) + u^3*(2791 + 63*Pi^2*(-17 + 26*v) - 864*zeta3 + 48*v*(-101 + 27*zeta3)) + u^2*(-1740 + 9*Pi^2*(88 - 301*v + 218*v^2) + 2*v*(3617 - 1080*zeta3) + 648*zeta3 + 56*v^2*(-101 + 27*zeta3)) + (-1 + v)*v*(9*Pi^2*(28 - 58*v + 31*v^2) + 2*(-1 + v)*(287 - 108*zeta3 + 4*v*(-101 + 27*zeta3))) + u*(9*Pi^2*(-28 + 174*v - 271*v^2 + 126*v^3) + (-1 + v)*(-295 + v*(3401 - 1080*zeta3) + 216*zeta3 + 32*v^2*(-101 + 27*zeta3)))))/(432*v*(-1 + u + v)*(u + v)) + (MA2*H[1 - v, u]*(-270*(-1 + v)^2 + 2*u^4*(-808 + 81*Pi^2 + 216*zeta3) + u^3*(3673 + 18*Pi^2*(-21 + 10*v) - 864*zeta3 + 16*v*(-101 + 27*zeta3)) + u^2*(-3063 + 9*Pi^2*(35 - 40*v + 8*v^2) + v*(3709 - 864*zeta3) + 648*zeta3 + 8*v^2*(-101 + 27*zeta3)) + u*(-9*Pi^2*(11 - 20*v + 8*v^2) - 2*(-1 + v)*(638 - 108*zeta3 + v*(-539 + 108*zeta3)))))/(432*(-1 + u)*u*v) - (MA2*H[1, v]*(270*(-1 + v)^2 + 2*u^4*(808 + 51*Pi^2 - 1080*zeta3) + u^3*(-3673 + 6*Pi^2*(-25 + 14*v) + v*(1616 - 2160*zeta3) + 4320*zeta3) + u^2*(3063 + 3*Pi^2*(15 - 32*v + 8*v^2) + v^2*(808 - 1080*zeta3) - 3240*zeta3 + v*(-3709 + 4320*zeta3)) + u*(Pi^2*(3 + 12*v - 24*v^2) + 2*(-1 + v)*(638 - 540*zeta3 + v*(-539 + 540*zeta3)))))/(432*(-1 + u)*u*v) + I*((MA2*Pi*(42*u^2 - 4*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 15*(-1 + v)^2 + 6*u*(-6 + 7*v))*H[0, u])/(48*v) + (MA2*Pi*(964*u^4 - 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 3*u^3*(-1054 + 967*v) + (-1 + v)^2*(572 - 1111*v + 491*v^2) + u^2*(3914 - 7309*v + 3401*v^2) + u*(-2333 + 6618*v - 6240*v^2 + 1955*v^3))*H[0, v])/(72*v*(-1 + u + v)^2) + (MA2*Pi*(26 + 43*u^2 - 46*v + 17*v^2 + u*(-46 + 34*v))*H[0, u]*H[0, v])/(24*v) + (MA2*Pi*(2*(-509 + 6*Pi^2)*u^4 + 2*u^3*(239 + 6*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 6*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[1, u])/(144*u^2*v) + (MA2*Pi*(-1 + 4*u)*H[0, v]*H[1, u])/(8*v) - (MA2*Pi*(8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(7 + 14*u^2 - 12*v + 5*v^2 + 2*u*(-8 + 7*v)))*H[1, v])/(48*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) + (MA2*Pi*(10 + 17*u^2 - 26*v + 13*v^2 + 2*u*(-7 + 13*v))*H[1, u]*H[1, v])/(24*v) - (MA2*Pi*(8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(7 + 14*u^2 - 12*v + 5*v^2 + 2*u*(-8 + 7*v)))*H[1 - v, u])/(48*v) - (MA2*Pi*(71 + 166*u^2 - 148*v + 80*v^2 + 2*u*(-71 + 77*v))*H[0, v]*H[1 - v, u])/(24*v) - (MA2*Pi*(17*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[1, v]*H[1 - v, u])/(24*v) + (MA2*Pi*(1018*u^4 - 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(-599 + 512*v) + (-1 + v)^2*(689 - 1330*v + 545*v^2) + u^2*(4643 - 8266*v + 3635*v^2) + u*(-2846 + 7812*v - 7092*v^2 + 2126*v^3))*H[v, u])/(144*v*(-1 + u + v)^2) - (MA2*Pi*(35*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[0, v]*H[v, u])/(24*v) - (MA2*Pi*(17*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[0, 0, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MA2*Pi*(-4 - 17*u^2 + 2*v + 5*v^2 + 4*u*(2 + v))*H[0, 0, v])/(24*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(4*v) - (MA2*Pi*(38 + 70*u^2 - 70*v + 35*v^2 + u*(-82 + 70*v))*H[0, 1, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) - (13*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(2*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi*(31 + 53*u^2 - 68*v + 40*v^2 + u*(-62 + 74*v))*H[0, v, u])/(24*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, u])/(4*v) - (MA2*Pi*(-5 + 26*u^2 + 4*v + 4*v^2 + 2*u*(-1 + 7*v))*H[1, 0, v])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(4*v) - (MA2*Pi*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, 1, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(2*v) - (MA2*Pi*(17*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[1, 1, v])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, v])/(4*v) + (MA2*Pi*(10 + 17*u^2 - 26*v + 13*v^2 + 2*u*(-7 + 13*v))*H[1, 1 - v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) - (MA2*Pi*(22 + 53*u^2 - 38*v + 19*v^2 + 4*u*(-11 + 8*v))*H[1 - v, 1, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(2*v) - (MA2*Pi*(17*u^2 + 26*u*(-1 + v) + 13*(-1 + v)^2)*H[1 - v, 1 - v, u])/(24*v) - (MA2*Pi*(26 + 70*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[1 - v, v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(4*v) + (MA2*Pi*(13 + 17*u^2 - 20*v + 4*v^2 + 4*u*(-5 + 2*v))*H[v, 0, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, u])/(4*v) - (MA2*Pi*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[v, v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(2*v) - (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/(2*v) + (MA2*Pi*(540*(-1 + v)^3*v + u^6*(25546 - 264*Pi^2 + 3888*zeta3) - 6*u^5*(12*Pi^2*(-9 + 10*v) - (-1 + v)*(12773 + 1944*zeta3)) + u*(-1 + v)*(540 + v*(-14231 + 24*Pi^2 - 1944*zeta3) + v^3*(-13313 + 78*Pi^2 - 1944*zeta3) + v^2*(27004 - 84*Pi^2 + 3888*zeta3)) + u^4*(88691 - 6*Pi^2*(88 - 250*v + 121*v^2) + 13608*zeta3 + 7*v^2*(12773 + 1944*zeta3) - 4*v*(51191 + 7776*zeta3)) - 4*u^3*(3*Pi^2*(-14 + 86*v - 107*v^2 + 29*v^3) - (-1 + v)*(12413 + 1944*zeta3 + v^2*(12773 + 1944*zeta3) - 3*v*(12839 + 1944*zeta3))) + u^2*(-6*Pi^2*(4 - 46*v + 111*v^2 - 85*v^3 + 13*v^4) + (-1 + v)*(-12593 - 1944*zeta3 + 48*v*(1609 + 243*zeta3) + v^3*(12773 + 1944*zeta3) - 6*v^2*(12929 + 1944*zeta3)))))/(864*(-1 + u)*u*v*(-1 + u + v)*(u + v))));

MG0MJ1plusMG1MJ0 = (MA2*Nf*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v;

MJ0MJ0 = 0;



==> AuxFiles/A/Aqqg_Hard_R4.m <==
(* LO *)
MG0MG0 = (MA2*(1 + u^2))/(v*(-1 + u + v));

(* NLO *)
MG0MG1 = (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, u]*H[0, v])/(2*Nc*v*(-1 + u + v)) - (I*MA2*Nc*Pi*(1 + u^2)*H[1, u])/(v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) - (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, v]*H[1 - v, u])/(2*Nc*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*Nc*v*(-1 + u + v)) + ((I/2)*MA2*(-1 + Nc^2)*Pi*(1 + u^2)*H[v, u])/(Nc*v*(-1 + u + v)) - (MA2*(-1 + Nc^2)*(1 + u^2)*H[0, v]*H[v, u])/(2*Nc*v*(-1 + u + v)) - (MA2*Nc*(1 + u^2)*H[0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(-2 + 3*Nc^2)*(1 + u^2)*H[0, 0, v])/(2*Nc*v*(-1 + u + v)) + (MA2*(1 + Nc^2)*(1 + u^2)*H[0, 1, v])/(2*Nc*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Nc*(1 + u^2)*(H[0, 1, v] + H[1, 0, v]))/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, v])/(2*Nc*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(2*Nc*v*(-1 + u + v)) + (MA2*(-1 + Nc^2)*(1 + u^2)*H[v, 0, u])/(2*Nc*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, u]*((-I)*Pi + Log[muSqOMA2]))/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*(9 - 4*Nc*Nf + Nc^2*(13 + (6*I)*Pi) + 6*Log[muSqOMA2]))/(12*Nc*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*(9 - 4*Nc*Nf + Nc^2*(13 + (6*I)*Pi) + 6*Log[muSqOMA2]))/(12*Nc*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*(9 + 13*Nc^2 - 4*Nc*Nf - (6*I)*Pi + (6 - 12*Nc^2)*Log[muSqOMA2]))/(12*Nc*v*(-1 + u + v)) + (MA2*(-20*Nc*Nf*(1 + u^2) + 3*Pi^2*(1 + u^2) - 9*(-7 + u*(-2 + v) - v + 5*zeta2 + u^2*(-7 + 5*zeta2)) + Nc^2*(143 + 9*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 90*zeta2 + u^2*(143 + 90*zeta2)) + 3*(9 - 4*Nc*Nf + Nc^2*(13 - (6*I)*Pi))*(1 + u^2)*Log[muSqOMA2] - 9*(-1 + 2*Nc^2)*(1 + u^2)*Log[muSqOMA2]^2))/(36*Nc*v*(-1 + u + v));

MG0MJ0 = 0;

(* NNLO *)
MG1MG1 = (MA2*(-17 + 123*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v - 828*zeta2 - u^2*(17 + 828*zeta2))*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) - (MA2*(5 + 5*u^2 + 2*u*(-4 + v) - 2*v)*(Pi^2 - 6*zeta2)*H[1, u])/(4*v*(-1 + u + v)) + (MA2*(31*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 22*zeta2 + u^2*(-7 + 22*zeta2)))*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (MA2*(17*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 20*zeta2 + u^2*(-7 + 20*zeta2)))*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) + (MA2*(19*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 22*zeta2 + u^2*(-7 + 22*zeta2)))*H[1, u]*H[1, v])/(12*v*(-1 + u + v)) + (MA2*(134 - 63*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 468*zeta2 + 2*u^2*(67 + 234*zeta2))*H[0, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (MA2*(260 - 42*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 396*zeta2 + 4*u^2*(65 + 99*zeta2))*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (MA2*(20 + 32*u^2 + 3*v + 3*u*(-4 + 3*v))*(Pi^2 - 6*zeta2)*H[v, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*(-160 + 135*Pi^2 - 936*zeta2)*H[0, v]*H[v, u])/(72*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + ((-35*MA2*Pi^2*(1 + u^2) + 6*MA2*(-7 + u*(-2 + v) - v + 38*zeta2 + u^2*(-7 + 38*zeta2)))*H[0, 0, u])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(428 - 453*Pi^2*(1 + u^2) + 18*u*(-2 + v) - 18*v + 3456*zeta2 + 4*u^2*(107 + 864*zeta2))*H[0, 0, v])/(72*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(6*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MA2*(260 - 51*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 342*zeta2 + u^2*(260 + 342*zeta2))*H[0, 1, v])/(36*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(6*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(17*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 20*zeta2 + u^2*(-7 + 20*zeta2)))*H[0, 1 - v, u])/(24*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(6*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*(Pi^2 - 4*zeta2)*H[0, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MA2*(-15*Pi^2*(1 + u^2) + 2*(6 + u*(-2 + v) - v + 36*zeta2 + 6*u^2*(1 + 6*zeta2)))*H[1, 0, v])/(8*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(6*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*(260 - 42*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 396*zeta2 + 4*u^2*(65 + 99*zeta2))*H[1, 1, v])/(36*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(19*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 22*zeta2 + u^2*(-7 + 22*zeta2)))*H[1, 1 - v, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(17*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 20*zeta2 + u^2*(-7 + 20*zeta2)))*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(260 - 42*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 396*zeta2 + 4*u^2*(65 + 99*zeta2))*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(99*Pi^2 - 80*(2 + 9*zeta2))*H[v, 0, u])/(72*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (21*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (6*MA2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (21*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (15*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (25*MA2*(1 + u^2)*H[0, 0, 1, v])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (19*MA2*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (17*MA2*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 1, 0, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 1, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (18*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) - (9*MA2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 1, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 1, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, 0, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + ((MA2*(134 - 123*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 936*zeta2 + 2*u^2*(67 + 468*zeta2)))/(72*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u])/(4*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[1, v])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[1 - v, u])/(8*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) - (15*MA2*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (-1/24*(MA2*(-1 + 2*Nc^2)*(9 + 13*Nc^2 - 4*Nc*Nf)*(1 + u^2))/(Nc^2*v*(-1 + u + v)) - (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, u])/(4*v*(-1 + u + v)) + (MA2*(1 - 2*Nc^2)^2*(1 + u^2)*H[0, v])/(4*Nc^2*v*(-1 + u + v)) - (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[1, v])/(4*Nc^2*v*(-1 + u + v)) - (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[1 - v, u])/(4*Nc^2*v*(-1 + u + v)))*Log[muSqOMA2]^3 + (MA2*(1 - 2*Nc^2)^2*(1 + u^2)*Log[muSqOMA2]^4)/(16*Nc^2*v*(-1 + u + v)) + Nf^2*((MA2*(1 + u^2)*(25 + 9*Pi^2 - 54*zeta2))/(81*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[0, v])/(27*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((10*MA2*(1 + u^2))/(27*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)))*Log[muSqOMA2] + (MA2*(1 + u^2)*Log[muSqOMA2]^2)/(9*v*(-1 + u + v))) + (Nf*((MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(9*v*(-1 + u + v)) - (MA2*(35*Pi^2*(1 + u^2) + 6*(12 - u*(-2 + v) + v + u^2*(12 - 38*zeta2) - 38*zeta2))*H[0, v])/(36*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, u]*H[0, v])/(9*v*(-1 + u + v)) - (MA2*(7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + u^2*(24 - 48*zeta2) + 2*(12 + v - 24*zeta2))*H[1, v])/(12*v*(-1 + u + v)) - (MA2*(7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + u^2*(24 - 48*zeta2) + 2*(12 + v - 24*zeta2))*H[1 - v, u])/(12*v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(9*v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(6*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) - (19*MA2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 1, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (-1/36*(MA2*(29*Pi^2*(1 + u^2) + 6*(12 - u*(-2 + v) + v - 32*zeta2 - 4*u^2*(-3 + 8*zeta2))))/(v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, v])/(3*v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) - (14*MA2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMA2] + ((-7*MA2*(1 + u^2))/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u])/(2*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (MA2*(Pi^2*(13 - 72*u + 13*u^2) + 6*(-35 - 5*v + 2*zeta2 + u*(-10 + 5*v + 72*zeta2) + 28*zeta3 + u^2*(-35 + 2*zeta2 + 28*zeta3 - 28*zeta3) - 28*zeta3)))/(108*v*(-1 + u + v))))/Nc + Nc*Nf*((-7*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(18*v*(-1 + u + v)) + (MA2*(-208 + 39*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 378*zeta2 - 2*u^2*(104 + 189*zeta2))*H[0, v])/(54*v*(-1 + u + v)) - (10*MA2*(1 + u^2)*H[0, u]*H[0, v])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(3*v*(-1 + u + v)) - (10*MA2*(1 + u^2)*H[0, v]*H[1, u])/(9*v*(-1 + u + v)) + (MA2*(-208 + 12*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 216*zeta2 - 8*u^2*(26 + 27*zeta2))*H[1, v])/(54*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[1, v])/(9*v*(-1 + u + v)) - (10*MA2*(1 + u^2)*H[1, u]*H[1, v])/(9*v*(-1 + u + v)) + (MA2*(-208 + 12*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 216*zeta2 - 8*u^2*(26 + 27*zeta2))*H[1 - v, u])/(54*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(6*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, u])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1 - v, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) - (8*MA2*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (10*MA2*(1 + u^2)*H[1, 1 - v, u])/(9*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1 - v, 0, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + ((MA2*(-208 + 30*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 324*zeta2 - 4*u^2*(52 + 81*zeta2)))/(54*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1, u])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, u]*H[1, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u])/(3*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMA2] + (-1/6*(MA2*(1 + u^2))/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u])/(3*v*(-1 + u + v)))*Log[muSqOMA2]^2 - (MA2*(715 + 45*v + 3*Pi^2*(127 + 103*u^2 - 12*v - 6*u*(9 + 2*v)) - 1566*zeta2 + 216*v*zeta2 + 9*u*(10 - 5*v + 108*zeta2 + 24*v*zeta2) + 504*zeta3 + u^2*(715 - 1134*zeta2 + 504*zeta3 - 504*zeta3) - 504*zeta3))/(162*v*(-1 + u + v))) - (MA2*H[0, u]*(Pi^2*(131 + 203*u^2 + 30*v + 6*u*(-16 + 7*v)) - 6*(131 - 96*u + 203*u^2 + 30*v + 42*u*v)*zeta2 + 168*(1 + u^2)*(zeta3 - zeta3)))/(72*v*(-1 + u + v)) + (MA2*H[1, v]*(Pi^2*(199 + 183*u^2 + 4*u*(-30 + v) - 20*v) - 4*(-117 - 11*v + 246*zeta2 - 30*v*zeta2 + u*(-22 + 11*v - 180*zeta2 + 6*v*zeta2) - 56*zeta3 + 56*zeta3 + u^2*(-117 + 222*zeta2 - 56*zeta3 + 56*zeta3))))/(48*v*(-1 + u + v)) + (MA2*H[1 - v, u]*(Pi^2*(199 + 183*u^2 + 4*u*(-30 + v) - 20*v) - 4*(-117 - 11*v + 246*zeta2 - 30*v*zeta2 + u*(-22 + 11*v - 180*zeta2 + 6*v*zeta2) - 56*zeta3 + 56*zeta3 + u^2*(-117 + 222*zeta2 - 56*zeta3 + 56*zeta3))))/(48*v*(-1 + u + v)) + (MA2*H[0, v]*(Pi^2*(1373 + 1325*u^2 + 12*u*(-48 + v) - 60*v) - 12*(-117 - 11*v + 634*zeta2 - 30*v*zeta2 + u*(-22 + 11*v - 288*zeta2 + 6*v*zeta2) - 112*zeta3 + 112*zeta3 + u^2*(-117 + 610*zeta2 - 112*zeta3 + 112*zeta3))))/(144*v*(-1 + u + v)) + (MA2*(-42*Pi^4*u*(-1 + u - u^2 + u^3)*(u + v)^2 + Pi^2*(324*u^7 - 108*v^2*(-3 + 6*v - 4*v^2 + v^3) + u^6*(989 + 1296*v + 1512*zeta2) + u^4*(4283 + 1620*v^3 + 1512*zeta2 + v^2*(-937 + 1512*zeta2) - 2*v*(2213 + 1512*zeta2)) + u*v*(648 + 3087*v^2 - 648*v^3 - v*(4391 + 1512*zeta2)) + u^2*(324 - 1584*v^3 - 432*v^4 + 108*v^5 - 14*v*(581 + 216*zeta2) + v^2*(8297 + 1512*zeta2)) + u^5*(-1853 + 2052*v^2 - 1512*zeta2 + v*(1231 + 3024*zeta2)) + u^3*(-1611*v^3 + 648*v^4 - 7*(581 + 216*zeta2) - v^2*(3617 + 1512*zeta2) + v*(10249 + 3024*zeta2))) - 12*(162*u^7*zeta2 - 54*v^2*(-3 + 6*v - 4*v^2 + v^3)*zeta2 + u^2*(162*zeta2 + 54*v^5*zeta2 - 9*v^4*(1 + 24*zeta2) - v^3*(170 + 909*zeta2) + v^2*(-111 + 4093*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - 770*zeta3) - 2*v*(-505 + 1744*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3)) + u*v*(v^3*(9 - 324*zeta2) + 324*zeta2 + 2*v^2*(47 + 801*zeta2) - v*(-505 + 1906*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3)) + u^4*(-299 + 1969*zeta2 + 810*v^3*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - v*(-410 + 1985*zeta2 + 1512*zeta2^2 + 1540*zeta3 + 450*zeta4 - 1540*zeta3) + v^2*(-326 - 641*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3) - 770*zeta3) + u^6*(-505 + (205 + 648*v)*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3) + u^3*(505 + v^3*(76 - 747*zeta2) - 1744*zeta2 + 324*v^4*zeta2 - 756*zeta2^2 - 434*zeta3 - 225*zeta4 - v^2*(68 + 1870*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - 770*zeta3) + 2*v*(-252 + 2419*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - 770*zeta3) + 434*zeta3) + u^5*(299 - 754*zeta2 + 1026*v^2*zeta2 - 756*zeta2^2 - 770*zeta3 - 225*zeta4 + v*(-916 + 95*zeta2 + 1512*zeta2^2 + 868*zeta3 + 450*zeta4 - 868*zeta3) + 770*zeta3))))/(432*(-1 + u)*u*v*(-1 + u + v)*(u + v)^2) + Log[muSqOMA2]*((MA2*(49*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 52*zeta2 + u^2*(-7 + 52*zeta2)))*H[0, u])/(24*v*(-1 + u + v)) + (MA2*(134 - 159*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 1260*zeta2 + 2*u^2*(67 + 630*zeta2))*H[0, v])/(36*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + (MA2*(260 - 24*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 288*zeta2 + 4*u^2*(65 + 72*zeta2))*H[1, v])/(36*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (MA2*(260 - 24*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 288*zeta2 + 4*u^2*(65 + 72*zeta2))*H[1 - v, u])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 9*zeta2)*H[v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (21*MA2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(Pi^2*(1133 + 941*u^2 - 96*v - 48*u*(9 + 2*v)) - 12*(-117 - 11*v + 514*zeta2 - 48*v*zeta2 - u*(22 - 11*v + 216*zeta2 + 48*v*zeta2) - 112*zeta3 + 112*zeta3 + u^2*(-117 + 418*zeta2 - 112*zeta3 + 112*zeta3))))/(144*v*(-1 + u + v))) + ((MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(12*v*(-1 + u + v)) - (MA2*(7*Pi^2*(1 + u^2) + 2*(7 - u*(-2 + v) + v + u^2*(7 - 24*zeta2) - 24*zeta2))*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) + (MA2*(23 + 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + u^2*(23 - 48*zeta2) - 48*zeta2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(23 + 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + u^2*(23 - 48*zeta2) - 48*zeta2)*H[1, v]*H[1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(8*v*(-1 + u + v)) + (MA2*(31*Pi^2*(1 + u^2) - 6*(-7 + u*(-2 + v) - v + 22*zeta2 + u^2*(-7 + 22*zeta2)))*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 0, u])/(6*v*(-1 + u + v)) + (MA2*(80*Pi^2*(1 + u^2) - 3*(-37 + 4*u*(-2 + v) - 4*v + 148*zeta2 + 37*u^2*(-1 + 4*zeta2)))*H[0, 0, v])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(23 + 9*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + u^2*(23 - 60*zeta2) - 60*zeta2)*H[0, 1, v])/(8*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(27 + 14*Pi^2 - 84*zeta2)*H[1, 0, v])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(23 + 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + u^2*(23 - 48*zeta2) - 48*zeta2)*H[1, 1, v])/(8*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(23 + 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + u^2*(23 - 48*zeta2) - 48*zeta2)*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(13*Pi^2*(1 + u^2) + 6*(7 - u*(-2 + v) + v + u^2*(7 - 16*zeta2) - 16*zeta2))*H[v, 0, u])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (6*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, 1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + ((MA2*(69 + 37*Pi^2*(1 + u^2) - 6*u*(-2 + v) + 6*v + 3*u^2*(23 - 80*zeta2) - 240*zeta2))/(48*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, v])/(8*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMA2]^2 - (MA2*H[1, v]*(Pi^2*(9 - 48*u + 9*u^2) + 2*(-63 - 9*v + 9*u*(-2 + v + 16*zeta2) + 56*zeta3 + 7*u^2*(-9 + 8*zeta3 - 8*zeta3) - 56*zeta3)))/(48*v*(-1 + u + v)) - (MA2*H[1 - v, u]*(Pi^2*(9 - 48*u + 9*u^2) + 2*(-63 - 9*v + 9*u*(-2 + v + 16*zeta2) + 56*zeta3 + 7*u^2*(-9 + 8*zeta3 - 8*zeta3) - 56*zeta3)))/(48*v*(-1 + u + v)) + (MA2*H[0, v]*(Pi^2*(-23 + 48*u - 23*u^2) + 2*(9*v - 9*u*(-2 + v + 16*zeta2) + 7*(9 + 6*zeta2 - 8*zeta3 + 8*zeta3) + 7*u^2*(9 + 6*zeta2 - 8*zeta3 + 8*zeta3))))/(48*v*(-1 + u + v)) + (MA2*(u^4*(-37*Pi^4 - 40*Pi^2*(13 + 36*zeta2) + 120*(25 + 5*zeta2 + 74*zeta2^2 + 34*zeta4)) + v^2*(-37*Pi^4 + 20*Pi^2*(-20 + 43*v - 72*zeta2) + 120*(25 + 6*v + v^2 - zeta2 - 46*v*zeta2 + 74*zeta2^2 + 34*zeta4)) + u^2*(-37*Pi^4*(1 + v^2) - 20*Pi^2*(-359*v + 8*(7 + 9*zeta2) + 4*v^2*(31 + 18*zeta2)) + 40*(3*(25 + 35*zeta2 + 74*zeta2^2 + 34*zeta4) + 3*v^2*(14 + 109*zeta2 + 74*zeta2^2 + 34*zeta4) - 2*v*(-51 + 561*zeta2 + 56*zeta3 - 56*zeta3))) + u^3*(-74*Pi^4*v - 20*Pi^2*(-152 + v*(101 + 144*zeta2)) + 80*(21 - 237*zeta2 - 28*zeta3 + 3*v*(22 + 31*zeta2 + 74*zeta2^2 + 34*zeta4) + 28*zeta3)) + 2*u*v*(-37*Pi^4 - 10*Pi^2*(88 - 250*v + 49*v^2 + 144*zeta2) + 40*(v^2*(-6 + 78*zeta2) + 3*(25 + 23*zeta2 + 74*zeta2^2 + 34*zeta4) + v*(39 - 393*zeta2 - 28*zeta3 + 28*zeta3)))))/(960*v*(-1 + u + v)*(u + v)^2) + Log[muSqOMA2]*(-1/3*(MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(v*(-1 + u + v)) + (MA2*(69 + 49*Pi^2*(1 + u^2) - 6*u*(-2 + v) + 6*v + u^2*(69 - 312*zeta2) - 312*zeta2)*H[0, v])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (MA2*(23 + 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + u^2*(23 - 48*zeta2) - 48*zeta2)*H[1, v])/(8*v*(-1 + u + v)) + (MA2*(23 + 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + u^2*(23 - 48*zeta2) - 48*zeta2)*H[1 - v, u])/(8*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(Pi^2*(-17 + 48*u - 17*u^2) + 2*(63 + 9*v + 24*zeta2 - 9*u*(-2 + v + 16*zeta2) - 56*zeta3 + 56*zeta3 + u^2*(63 + 24*zeta2 - 56*zeta3 + 56*zeta3))))/(48*v*(-1 + u + v))))/Nc^2 + Nc^2*((MA2*(143 - 27*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 306*zeta2 + u^2*(143 + 306*zeta2))*H[0, u]*H[0, v])/(18*v*(-1 + u + v)) + (MA2*(61 + 61*u^2 + 12*u*(-4 + v) - 12*v)*(Pi^2 - 6*zeta2)*H[1, u])/(12*v*(-1 + u + v)) + (MA2*(143 - 21*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 270*zeta2 + u^2*(143 + 270*zeta2))*H[0, v]*H[1, u])/(18*v*(-1 + u + v)) + (MA2*(1859 + 117*v - 12*Pi^2*(43 + 55*u^2 - 3*v + 3*u*(-12 + 5*v)) + 4968*zeta2 - 216*v*zeta2 + u^2*(1859 + 5832*zeta2) + 9*u*(26 - 13*v - 288*zeta2 + 120*v*zeta2))*H[1, v])/(216*v*(-1 + u + v)) + (MA2*(143 - 36*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 252*zeta2 + u^2*(143 + 252*zeta2))*H[0, u]*H[1, v])/(36*v*(-1 + u + v)) + (MA2*(143 - 21*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 162*zeta2 + u^2*(143 + 162*zeta2))*H[1, u]*H[1, v])/(18*v*(-1 + u + v)) + (MA2*(1859 + 117*v - 12*Pi^2*(43 + 55*u^2 - 3*v + 3*u*(-12 + 5*v)) + 4968*zeta2 - 216*v*zeta2 + u^2*(1859 + 5832*zeta2) + 9*u*(26 - 13*v - 288*zeta2 + 120*v*zeta2))*H[1 - v, u])/(216*v*(-1 + u + v)) + (MA2*(-403 + 48*Pi^2*(1 + u^2) + 36*u*(-2 + v) - 36*v - 864*zeta2 - u^2*(403 + 864*zeta2))*H[0, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, v]*H[1 - v, u])/(72*v*(-1 + u + v)) - (MA2*(37 + 85*u^2 + 12*v + 12*u*(-4 + 3*v))*(Pi^2 - 6*zeta2)*H[v, u])/(24*v*(-1 + u + v)) + (MA2*(-143 + 21*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 270*zeta2 - u^2*(143 + 270*zeta2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(2*v*(-1 + u + v)) + (MA2*(-143 + 63*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 414*zeta2 - u^2*(143 + 414*zeta2))*H[0, 0, u])/(36*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(12*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(12*v*(-1 + u + v)) + (MA2*(-689 + 162*Pi^2*(1 + u^2) + 54*u*(-2 + v) - 54*v - 1836*zeta2 - u^2*(689 + 1836*zeta2))*H[0, 0, v])/(72*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (91*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(6*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[0, 1, u])/(2*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 72*Pi^2 - 432*zeta2)*H[0, 1, v])/(72*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(6*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(143 - 36*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 252*zeta2 + u^2*(143 + 252*zeta2))*H[0, 1 - v, u])/(36*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(6*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*(5*Pi^2 - 18*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, 0, u])/(2*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MA2*(26*Pi^2*(1 + u^2) - 3*(13 - 2*u*(-2 + v) + 2*v + 84*zeta2 + u^2*(13 + 84*zeta2)))*H[1, 0, v])/(24*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*MA2*Pi^2*(1 + u^2)*H[1, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, 1, v])/(72*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(6*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(143 - 21*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 162*zeta2 + u^2*(143 + 162*zeta2))*H[1, 1 - v, u])/(18*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(143 - 36*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 252*zeta2 + u^2*(143 + 252*zeta2))*H[1 - v, 0, u])/(36*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1 - v, 1 - v, u])/(72*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + (MA2*(143 - 30*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 216*zeta2 + u^2*(143 + 216*zeta2))*H[v, 0, u])/(36*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, v]*H[0, 0, 0, u])/(2*v*(-1 + u + v)) - (39*MA2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (9*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (9*MA2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 0, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1, 0, 0, u])/(v*(-1 + u + v)) - (65*MA2*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 0, u])/(2*v*(-1 + u + v)) + (27*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, 0, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 0, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + ((MA2*(-403 + 84*Pi^2*(1 + u^2) + 36*u*(-2 + v) - 36*v - 864*zeta2 - u^2*(403 + 864*zeta2)))/(144*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u])/(v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(2*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (MA2*H[0, u]*(Pi^2*(253 + 349*u^2 + 36*v + 12*u*(-13 + 5*v)) - 6*(253 - 156*u + 349*u^2 + 36*v + 60*u*v)*zeta2 + 336*(1 + u^2)*(zeta3 - zeta3)))/(72*v*(-1 + u + v)) + (MA2*H[0, v]*(1859 - 3*Pi^2*(553 + 505*u^2 + 12*u*(-24 + v) - 60*v) + 117*v + 11826*zeta2 - 1080*v*zeta2 + 9*u*(26 - 13*v - 576*zeta2 + 24*v*zeta2) - 2016*zeta3 + 2016*zeta3 + u^2*(1859 + 10962*zeta2 - 2016*zeta3 + 2016*zeta3)))/(216*v*(-1 + u + v)) + Log[muSqOMA2]*((MA2*(143 - 24*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 396*zeta2 + 11*u^2*(13 + 36*zeta2))*H[0, u])/(36*v*(-1 + u + v)) + (MA2*(-403 + 120*Pi^2*(1 + u^2) + 36*u*(-2 + v) - 36*v - 1296*zeta2 - u^2*(403 + 1296*zeta2))*H[0, v])/(72*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 12*zeta2)*H[1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[1, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 36*Pi^2 - 432*zeta2)*H[1, v])/(72*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[1, v])/(6*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, u]*H[1, v])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 36*Pi^2 - 432*zeta2)*H[1 - v, u])/(72*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 12*zeta2)*H[v, u])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 0, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(v*(-1 + u + v)) - (91*MA2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 1, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 0, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 0, u])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1859 + 117*v - 6*Pi^2*(221 + 125*u^2 - 48*v - 24*u*(3 + 2*v)) + 9828*zeta2 - 1728*v*zeta2 - 9*u*(-26 + 13*v + 288*zeta2 + 192*v*zeta2) - 2016*zeta3 + 2016*zeta3 + u^2*(1859 + 6372*zeta2 - 2016*zeta3 + 2016*zeta3)))/(216*v*(-1 + u + v))) + (MA2*(3879*Pi^4*u*(-1 + u - u^2 + u^3)*(u + v)^2 - 15*Pi^2*(324*u^7 - 108*v^2*(-3 + 6*v - 4*v^2 + v^3) + u*v*(648 + 2694*v^2 - 648*v^3 + v*(803 - 1512*zeta2)) + u^6*(-3095 + 1296*v + 1512*zeta2) + u^3*(1451 - 1110*v^3 + 648*v^4 + v^2*(4175 - 1512*zeta2) - 1512*zeta2 + 8*v*(-629 + 378*zeta2)) + u^5*(4103 + 2052*v^2 - 1512*zeta2 + 4*v*(-1609 + 756*zeta2)) + u^4*(-3107 + 1620*v^3 + v*(8566 - 3024*zeta2) + 1512*zeta2 + v^2*(-4019 + 1512*zeta2)) + u^2*(324 - 828*v^3 - 432*v^4 + 108*v^5 + v*(2686 - 3024*zeta2) + v^2*(121 + 1512*zeta2))) + 10*(2916*u^7*zeta2 - 972*v^2*(-3 + 6*v - 4*v^2 + v^3)*zeta2 + u^2*(2916*zeta2 + 972*v^5*zeta2 - 81*v^4*(-1 + 48*zeta2) - 90*v^3*(-25 + 54*zeta2) + v^2*(5279 + 16497*zeta2 + 11178*zeta2^2 + 21672*zeta3 - 2916*zeta4 - 21672*zeta3) - 2*v*(10265 + 8505*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3)) - u*v*(-5832*zeta2 + 81*v^3*(1 + 72*zeta2) - 18*v^2*(-67 + 1275*zeta2) + v*(10265 + 13365*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3)) + u^6*(10265 + 27*(-269 + 432*v)*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3) + u^5*(-7691 + 18927*zeta2 + 18468*v^2*zeta2 - 11178*zeta2^2 - 21672*zeta3 + 2916*zeta4 + 4*v*(4831 - 4509*zeta2 + 5589*zeta2^2 + 7812*zeta3 - 1458*zeta4 - 7812*zeta3) + 21672*zeta3) + u^3*(-10265 - 7533*zeta2 + 5832*v^4*zeta2 - 11178*zeta2^2 - 18*v^3*(58 + 627*zeta2) - 15624*zeta3 + 2916*zeta4 + 4*v*(3544 - 2646*zeta2 + 5589*zeta2^2 + 10836*zeta3 - 1458*zeta4 - 10836*zeta3) + 15624*zeta3 + v^2*(-2948 + 24759*zeta2 - 11178*zeta2^2 - 21672*zeta3 + 2916*zeta4 + 21672*zeta3)) + u^4*(7691 - 9963*zeta2 + 14580*v^3*zeta2 + 11178*zeta2^2 + 21672*zeta3 - 2916*zeta4 + v^2*(7934 - 18171*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3) - 21672*zeta3 + v*(-12970 + 43686*zeta2 - 22356*zeta2^2 - 43344*zeta3 + 5832*zeta4 + 43344*zeta3)))))/(6480*(-1 + u)*u*v*(-1 + u + v)*(u + v)^2));

MG0MG2 = (MA2*(3*u^4*(-1 + v)^2 - 3*(-1 + v)^2*v*(3 - 3*v + Pi^2*(-9 + 8*v)) + u*(-1 + v)*(-31 + 51*v - 36*v^2 + 16*v^3 + Pi^2*(-27 + 79*v - 56*v^2)) + u^3*((-1 + v)^2*(-5 + 6*v) + Pi^2*(7 - 16*v + 8*v^2)) + u^2*((-1 + v)^2*(-29 + 11*v + 3*v^2) + Pi^2*(-28 + 67*v - 48*v^2 + 8*v^3)))*H[0, u])/(48*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MA2*(9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 27*u^4*(3 - 4*v + v^2) + u^2*(-1 + v)^2*(401 - 108*v + 9*v^2) + (-1 + v)^2*(338 - 36*v + 27*v^2) + u^3*(-437 + 635*v - 207*v^2 + 27*v^3) + u*(-374 + 428*v - 135*v^2 + 99*v^3 - 18*v^4))*H[0, u]*H[0, v])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi^2*(-1 - 4*u + 5*u^2)*H[1, u])/(24*v*(-1 + u + v)) - (MA2*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v - 3*u*(-1 + v)^2*(1 - 9*v + 2*v^2) + 3*u^6*(8 - 11*v + 3*v^2) + u^4*(-1 + v)*(60 + (-99 + 2*Pi^2)*v - 36*v^2 + 3*v^3) + u^5*(105 + 2*Pi^2*(-1 + v) - 45*v - 63*v^2 + 9*v^3) + u^2*(-1 + v)*(-24 + (-69 + 2*Pi^2)*v - 6*v^2 + 18*v^3) + u^3*(2*Pi^2*(-1 + v) + 3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4)))*H[0, v]*H[1, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MA2*(19 + u^4*(-1 + v) + Pi^2*(1 + u^2)*(-1 + v) - 19*v - 3*v^2 + 3*v^3 + 2*u^3*(4 - 5*v + v^2) + u^2*(16 - 4*v - 11*v^2 + v^3) - 2*u*(5 - 5*v - v^2 + v^3))*H[0, u]*H[1, v])/(16*(-1 + v)*v*(-1 + u + v)) - (MA2*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v - 3*u*(-1 + v)^2*(1 - 9*v + 2*v^2) + 3*u^6*(8 - 11*v + 3*v^2) + u^4*(-1 + v)*(60 + (-99 + 2*Pi^2)*v - 36*v^2 + 3*v^3) + u^5*(105 + 2*Pi^2*(-1 + v) - 45*v - 63*v^2 + 9*v^3) + u^2*(-1 + v)*(-24 + (-69 + 2*Pi^2)*v - 6*v^2 + 18*v^3) + u^3*(2*Pi^2*(-1 + v) + 3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4)))*H[1, u]*H[1, v])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(9*u^7*(-1 + v) + 9*(-1 + v)^3*v - 9*u*(-1 + v)^2*(1 - 9*v + 2*v^2) + 9*u^6*(8 - 11*v + 3*v^2) + u^3*(-1 + v)*(671 + 42*Pi^2 + 234*v + 36*v^2 - 18*v^3) + u^5*(-671 + 42*Pi^2*(-1 + v) + 851*v - 189*v^2 + 27*v^3) + u^2*(-1 + v)*(-72 + (779 + 42*Pi^2)*v + 54*v^3) + u^4*(-216 - (437 + 42*Pi^2)*v + (779 + 42*Pi^2)*v^2 - 117*v^3 + 9*v^4))*H[0, v]*H[1 - v, u])/(144*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(493 + 493*u^2 + 18*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v)*H[1, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + (MA2*Pi^2*(26 + 9*u + 17*u^2 + 9*v)*H[v, u])/(36*v*(-1 + u + v)) + (MA2*(9*u^5*(-1 + v) + 9*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 27*u^4*(3 - 4*v + v^2) + (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(-563 + 761*v - 207*v^2 + 27*v^3) + u*(-464 + 428*v - 27*v^2 + 81*v^3 - 18*v^4) + u^2*(491 - 1090*v + 734*v^2 - 126*v^3 + 9*v^4))*H[0, v]*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MA2*(Pi^2*(1 + u^2) - 2*(7 + 7*u^2 - u*(-2 + v) + v))*H[0, 0, u])/(16*v*(-1 + u + v)) + (MA2*(13 - 18*u + 13*u^2 - 18*v)*H[0, v]*H[0, 0, u])/(24*v*(-1 + u + v)) - (3*MA2*(-1 + 2*u + u^2 + 2*v)*H[1, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MA2*(9*u^5*(-1 + v) + 27*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 27*u^4*(3 - 4*v + v^2) + (-1 + v)^2*(1198 - 36*v + 27*v^2) + u^3*(-1297 + 1495*v - 207*v^2 + 27*v^3) + u*(-1234 + 1270*v - 117*v^2 + 99*v^3 - 18*v^4) + u^2*(1261 - 2612*v + 1486*v^2 - 126*v^3 + 9*v^4))*H[0, 0, v])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*(2*(-1 + v)^2*(-5 + 3*v) + u^2*(-4 + 10*v - 5*v^2) + 2*u*(3 - 8*v + 5*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(2*(-1 + v)^2*(-8 + 9*v) + 6*u*(5 - 8*v + 3*v^2) + u^2*(8 - 22*v + 11*v^2))*H[1 - v, u]*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(-11 + 9*u + 7*u^2 + 9*v)*H[v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*((493 + 27*Pi^2)*u^3*(-1 + v) + (-1 + v)*v*(493 + 27*Pi^2 + 9*v) + u^2*(-18 - (457 + 27*Pi^2)*v + (484 + 27*Pi^2)*v^2) + u*(-493 + 27*Pi^2*(-1 + v) + 457*v + 54*v^2 - 9*v^3))*H[0, 1, v])/(72*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(6*(-1 + v)^2 + 4*u*(-1 + v)*v + u^2*(6 - 10*v + 5*v^2))*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(52*(-1 + v)^2*v^2 + 4*u*v*(26 - 55*v + 29*v^2) + u^4*(55 - 104*v + 52*v^2) + 2*u^3*(-12 + 73*v - 110*v^2 + 52*v^3) + u^2*(55 - 146*v + 158*v^2 - 116*v^3 + 52*v^4))*H[1 - v, u]*H[0, 1, v])/(24*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(19 + u^4*(-1 + v) + Pi^2*(1 + u^2)*(-1 + v) - 19*v - 3*v^2 + 3*v^3 + 2*u^3*(4 - 5*v + v^2) + u^2*(16 - 4*v - 11*v^2 + v^3) - 2*u*(5 - 5*v - v^2 + v^3))*H[0, 1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) + (MA2*(15*u^4 + 6*v^3 + 6*u*v^2*(2 + v) + 4*u^3*(-1 + 9*v) + u^2*(1 + 2*v + 27*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)*(u + v)^2) + (3*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MA2*(2*(-1 + v)^2*(-20 + 9*v) + u^2*(-22 + 50*v - 25*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, v]*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[0, v]*H[1, 0, u])/(8*v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[1, v]*H[1, 0, u])/(8*v*(-1 + u + v)) + (MA2*(3*u^6*(-1 + v) + 3*u^5*(9 - 13*v + 4*v^2) + (-1 + v)^2*v*(60 + 23*Pi^2 + 12*v + 9*v^2) + u*(-1 + v)*(-60 + 42*v + 75*v^2 + 12*v^3 - 6*v^4 + 23*Pi^2*(-1 + 2*v)) + u^4*(23*Pi^2*(-1 + v) + 3*(-31 + 62*v - 35*v^2 + 6*v^3)) + u^2*(-1 + v)*(23*Pi^2*(1 - v + v^2) + 3*(-4 + 25*v + 32*v^2 - 15*v^3 + v^4)) + u^3*(23*Pi^2*(1 - 3*v + 2*v^2) + 3*(-1 - 61*v + 97*v^2 - 37*v^3 + 4*v^4)))*H[1, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (3*MA2*(u + 2*u^2 + v)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(2 - u + 2*u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*(16*u^4 + 43*v^2 + 2*u^3*(15 + 7*v) + u^2*(40 + 48*v - 20*v^2) + 2*u*v*(43 + 9*v - 9*v^2))*H[1 - v, u]*H[1, 0, v])/(24*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(-1 + u)^2*H[0, v]*H[1, 1, u])/(v*(-1 + u + v)) - (MA2*(-1 + u)^2*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MA2*(493 + 493*u^2 + 27*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v)*H[1, 1, v])/(72*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MA2*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v - 3*u*(-1 + v)^2*(1 - 9*v + 2*v^2) + 3*u^6*(8 - 11*v + 3*v^2) + u^4*(-1 + v)*(60 + (-99 + 2*Pi^2)*v - 36*v^2 + 3*v^3) + u^5*(105 + 2*Pi^2*(-1 + v) - 45*v - 63*v^2 + 9*v^3) + u^2*(-1 + v)*(-24 + (-69 + 2*Pi^2)*v - 6*v^2 + 18*v^3) + u^3*(2*Pi^2*(-1 + v) + 3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4)))*H[1, 1 - v, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(2 - u + 2*u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(57 + 3*u^4*(-1 + v) + Pi^2*(1 + u^2)*(-1 + v) - 57*v - 9*v^2 + 9*v^3 + 6*u^3*(4 - 5*v + v^2) + 3*u^2*(16 - 4*v - 11*v^2 + v^3) - 6*u*(5 - 5*v - v^2 + v^3))*H[1 - v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)) + (3*MA2*(1 + u + 2*u^2 + v)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(493 + 493*u^2 + 18*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v)*H[1 - v, 1 - v, u])/(72*v*(-1 + u + v)) + (25*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(24*v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(24*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(3*(-1 + v)^2*(-1 + 2*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(5 - 12*v + 6*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(9*u^5*(-1 + v) + 9*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 27*u^4*(3 - 4*v + v^2) + (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(-563 + 761*v - 207*v^2 + 27*v^3) + u*(-464 + 428*v - 27*v^2 + 81*v^3 - 18*v^4) + u^2*(491 - 1090*v + 734*v^2 - 126*v^3 + 9*v^4))*H[v, 0, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*(-11 + 9*u - 2*u^2 + 9*v)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(3*v*(-1 + u + v)) - (MA2*(-7 + 9*u + 11*u^2 + 9*v)*H[0, v]*H[v, v, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(-((-1 + v)^2*(-55 + 18*v)) - 6*u*(3 - 8*v + 5*v^2) + u^2*(19 - 44*v + 22*v^2))*H[0, 0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (21*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (15*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (15*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (43*MA2*(1 + u^2)*H[0, 0, 1, v])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MA2*(-1 + 2*u + u^2 + 2*v)*H[0, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (MA2*(-(-1 + v)^2 - 12*u*(-1 + v)*v + u^2*(-1 - 4*v + 2*v^2))*H[0, 1, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[0, 1, 1, v])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MA2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (3*MA2*(-1 + 2*u + u^2 + 2*v)*H[0, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(-2*(-1 + v)^2*(-20 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(22 - 50*v + 25*v^2))*H[0, v, 0, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(v*(-1 + u + v)) - (MA2*(2*(-1 + v)^2*(-4 + 9*v) + 6*u*(5 - 8*v + 3*v^2) + u^2*(16 - 38*v + 19*v^2))*H[1, 0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (9*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(52*(-1 + v)^2*v^2 + 4*u*v*(26 - 55*v + 29*v^2) + u^4*(55 - 104*v + 52*v^2) + 2*u^3*(-12 + 73*v - 110*v^2 + 52*v^3) + u^2*(55 - 146*v + 158*v^2 - 116*v^3 + 52*v^4))*H[1, 0, 1, v])/(24*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[1, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(10*u^4 + 14*u*v + 7*v^2 + 4*u^3*(1 + 5*v) + 2*u^2*(3 + 2*v + 5*v^2))*H[1, 1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (5*MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[1, 1, 1, v])/(24*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(-1 + u)^2*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[1, 1 - v, 0, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MA2*(-1 + 2*u + u^2 + 2*v)*H[1 - v, 0, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(3*(-1 + v)^2*(-1 + 2*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(5 - 12*v + 6*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(11 - 9*u + 11*u^2 - 9*v)*H[v, 0, 0, u])/(12*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, 0, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(v*(-1 + u + v)) - (9*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, 0, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 1, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v, 0, u])/(4*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, v, 0, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[1, 0, 0, 1, v])/(4*v*(-1 + u + v)) - (9*MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 1, 1, v])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, v, 0, u])/(v*(-1 + u + v)) + ((MA2*(367 + 367*u^2 + 27*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v))/(144*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, v])/(48*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, u])/(4*v*(-1 + u + v)) + (43*MA2*(1 + u^2)*H[1, v])/(48*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[1, v])/(4*v*(-1 + u + v)) + (43*MA2*(1 + u^2)*H[1 - v, u])/(48*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + I*((-3*MA2*Pi*(1 + u^2))/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[v, u])/(8*v*(-1 + u + v))) - (MA2*(1 + u^2)*H[0, 0, u])/(8*v*(-1 + u + v)) - (15*MA2*(1 + u^2)*H[0, 0, v])/(8*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, u])/(8*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, 0, u])/(8*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (-1/144*(MA2*(-1 + 2*Nc^2)*(27 + 61*Nc^2 - 16*Nc*Nf)*(1 + u^2))/(Nc^2*v*(-1 + u + v)) + ((I/8)*MA2*(-1 + 2*Nc^2)*Pi*(1 + u^2))/(v*(-1 + u + v)) - (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) + (MA2*(1 - 2*Nc^2)^2*(1 + u^2)*H[0, v])/(8*Nc^2*v*(-1 + u + v)) - (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[1, v])/(8*Nc^2*v*(-1 + u + v)) - (MA2*(-1 + 2*Nc^2)*(1 + u^2)*H[1 - v, u])/(8*Nc^2*v*(-1 + u + v)))*Log[muSqOMA2]^3 + (MA2*(1 - 2*Nc^2)^2*(1 + u^2)*Log[muSqOMA2]^4)/(32*Nc^2*v*(-1 + u + v)) + Nf^2*((25*MA2*(1 + u^2))/(81*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[0, v])/(27*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((10*MA2*(1 + u^2))/(27*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)))*Log[muSqOMA2] + (MA2*(1 + u^2)*Log[muSqOMA2]^2)/(9*v*(-1 + u + v))) + (Nf*(-1/12*(MA2*u*(-1 + u + v)*H[0, u])/(v*(u + v)) - (MA2*(u^3*(-1 + v)*(-119 + 39*Pi^2*(-1 + v) + 29*v) - (-1 + v)*v*(209 + 39*Pi^2 + 180*v) + u^4*(-191 + 39*Pi^2*(-1 + v) + 209*v) + u*(-1 + v)*(-191 + 39*Pi^2*(-1 + v) - 43*v + 36*v^2) + u^2*(-119 - 39*Pi^2*(-1 + v)^2 + 202*v + 79*v^2 - 180*v^3))*H[0, v])/(216*(-1 + u)*(-1 + v)*v*(-1 + u + v)*(u + v)) + (29*MA2*(1 + u^2)*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*(227 + 3*Pi^2*(-1 + u) - 227*u + 162*v)*H[1, v])/(216*(-1 + u)*v*(-1 + u + v)) - (MA2*(1 + u^2)*(-227 + 3*Pi^2*(-1 + u) + 227*u - 162*v)*H[1 - v, u])/(216*(-1 + u)*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(36*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) - (2*MA2*Pi^2*(1 + u^2)*H[v, u])/(9*v*(-1 + u + v)) - (29*MA2*(1 + u^2)*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(6*v*(-1 + u + v)) - (19*MA2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(6*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[0, 1, v])/(36*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[1, 1, v])/(36*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (29*MA2*(1 + u^2)*H[v, 0, u])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*((MA2*Pi*((3 + 2*Pi^2)*u^4 - v*(6 + 2*Pi^2 + 21*v) + u^3*(2*Pi^2*(-1 + v) - 3*(3 + 7*v)) + u*(2*Pi^2*(-1 + v) - 3*(1 + 3*v + 3*v^2)) + u^2*(-2*Pi^2*(-1 + v) - 3*(-3 + 6*v + 8*v^2))))/(36*(-1 + u)*v*(-1 + u + v)*(u + v)) + (29*MA2*Pi*(1 + u^2)*H[0, v])/(36*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) + (29*MA2*Pi*(1 + u^2)*H[v, u])/(36*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(6*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, v])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) - (7*MA2*(1 + u^2)*H[0, 0, 0, v])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1, 1, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + ((MA2*(-191 - 191*u^2 + 9*Pi^2*(1 + u^2) + 36*u*(-2 + v) - 36*v))/(216*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[0, v])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, v])/(3*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[1, v])/(36*v*(-1 + u + v)) - (47*MA2*(1 + u^2)*H[1 - v, u])/(36*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) + I*((MA2*Pi*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, u])/(3*v*(-1 + u + v))) - (MA2*(1 + u^2)*H[0, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMA2] + ((-47*MA2*(1 + u^2))/(72*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u])/(3*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (MA2*(5041 + 270*Pi^2*(1 + u^2) + 1368*u*(-2 + v) - 1368*v + u^2*(5041 - 4824*zeta3) - 4824*zeta3))/(2592*v*(-1 + u + v))))/Nc + Log[muSqOMA2]*(((-(MA2*Pi^2*(1 + u^2)) + 2*MA2*(7 + 7*u^2 - u*(-2 + v) + v))*H[0, u])/(16*v*(-1 + u + v)) + (MA2*(367 + 367*u^2 + 9*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v)*H[0, v])/(72*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, v])/(3*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1, u])/(4*v*(-1 + u + v)) + (MA2*(493 + 493*u^2 + 18*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v)*H[1, v])/(72*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[1, v])/(4*v*(-1 + u + v)) + (MA2*(493 + 493*u^2 + 18*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v)*H[1 - v, u])/(72*v*(-1 + u + v)) + (25*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(24*v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(24*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, u])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, u])/(8*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, v])/(8*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (43*MA2*(1 + u^2)*H[0, 1, v])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[1, 1, v])/(24*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (61*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + I*((MA2*Pi*(Pi^2*(1 + u^2) - 2*(7 + 7*u^2 - u*(-2 + v) + v)))/(16*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) - (11*MA2*Pi*(1 + u^2)*H[0, v])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (13*MA2*Pi*(1 + u^2)*H[v, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, u])/(4*v*(-1 + u + v))) - (21*MA2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(9068 + 99*Pi^2*(1 + u^2) - 792*u*(-2 + v) + 792*v + 4*u^2*(2267 - 54*zeta3) - 216*zeta3))/(864*v*(-1 + u + v))) + (MA2*H[1 - v, u]*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 + 2*u^4*(3*Pi^2*(102 - 185*v + 64*v^2 + 13*v^3) + 2*(-1 + v)^2*(135 + 81*v^2 + v*(4579 - 108*zeta3))) + u^3*(-3*Pi^2*(-13 - 382*v + 802*v^2 - 442*v^3 + 41*v^4) + 4*(-1 + v)^2*(2384 + 459*v + 54*v^3 + v^2*(1898 - 54*zeta3) - 54*zeta3)) + u^5*(3*Pi^2*(25 - 62*v + 31*v^2) + 8*(-1 + v)^2*(1192 + 27*v - 27*zeta3)) + 2*u^2*(-1 + v)*(-27 + 27*(69 + 16*Pi^2)*v^3 - 27*(31 + 2*Pi^2)*v^4 + 27*v^5 + v^2*(8429 - 321*Pi^2 - 216*zeta3) + v*(-9455 - 93*Pi^2 + 216*zeta3)) - u*(-1 + v)^2*v*(-108 - 216*(4 + Pi^2)*v^2 + 432*v^3 + v*(-9320 - 93*Pi^2 + 216*zeta3))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*H[1, v]*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 + 2*u^4*(3*Pi^2*(84 - 103*v - 46*v^2 + 59*v^3) + 2*(-1 + v)^2*(135 + 81*v^2 + v*(4579 - 648*zeta3))) + u^3*(3*Pi^2*(-31 + 398*v - 602*v^2 + 170*v^3 + 59*v^4) + 4*(-1 + v)^2*(2384 + 459*v + 54*v^3 + v^2*(1898 - 324*zeta3) - 324*zeta3)) + u^5*(3*Pi^2*(53 - 118*v + 59*v^2) + 8*(-1 + v)^2*(1192 + 27*v - 162*zeta3)) + 2*u^2*(-1 + v)*(-27 + 81*(23 + 4*Pi^2)*v^3 - 837*v^4 + 27*v^5 + v^2*(8429 - 399*Pi^2 - 1296*zeta3) + v*(-9455 + 39*Pi^2 + 1296*zeta3)) - u*(-1 + v)^2*v*(-108 - 216*(4 + Pi^2)*v^2 + 432*v^3 + v*(-9320 + 39*Pi^2 + 1296*zeta3))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + Nc*Nf*(-1/108*(MA2*(27*u^4 + 2*v*(5 + 9*v) + u^3*(-44 + 54*v) + u*(1 + 90*v - 45*v^2) + u^2*(72 - 89*v + 27*v^2))*H[0, u])/(v*(-1 + u + v)*(u + v)) - (MA2*(-18*(-1 + v)^2*v^2 + u^5*(-405 + 14*Pi^2*(-1 + v) + 381*v + 18*v^2) + u^4*(-1 + v)*(-381 + 14*Pi^2*(-1 + v) + 399*v + 36*v^2) + u*(-1 + v)*v*(-381 - 14*Pi^2 - 18*v + 78*v^2) + u^2*(-1 + v)*(-405 + 14*Pi^2*(-1 + v) + 375*v + 270*v^2 - 78*v^3) - u^3*(381 + 14*Pi^2*(-1 + v)^2 - 570*v + 105*v^2 + 96*v^3 - 18*v^4))*H[0, v])/(72*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(-49 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(-13 - 36*v + 9*v^2))*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) - (5*MA2*Pi^2*(1 + u^2)*H[1, u])/(18*v*(-1 + u + v)) + (MA2*(9*u^6 + 18*u^5*(-1 + v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 - 3*u^3*(6 - 13*v + 6*v^2) + u^4*(-22 - 36*v + 9*v^2) + u^2*(-22 - 39*v + 12*v^2))*H[0, v]*H[1, u])/(36*u^2*v*(-1 + u + v)) + (MA2*(-54*u^5 + 54*(-1 + v)^2 - u^4*(1075 + 36*Pi^2 + 108*v) + u*(1075 + 36*Pi^2 + 180*v - 234*v^2) - u^2*(769 + 36*Pi^2 + 828*v - 234*v^2) + u^3*(769 + 36*Pi^2 + 180*v - 54*v^2))*H[1, v])/(216*(-1 + u)*u*v*(-1 + u + v)) + (MA2*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[0, u]*H[1, v])/(36*v*(-1 + u + v)) + (MA2*(9*u^6 + 18*u^5*(-1 + v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 - 3*u^3*(6 - 13*v + 6*v^2) + u^4*(-22 - 36*v + 9*v^2) + u^2*(-22 - 39*v + 12*v^2))*H[1, u]*H[1, v])/(36*u^2*v*(-1 + u + v)) + (MA2*(-54*u^5 + 54*(-1 + v)^2 - u^4*(1075 + 30*Pi^2 + 108*v) + u*(1075 + 30*Pi^2 + 180*v - 234*v^2) - u^2*(769 + 30*Pi^2 + 828*v - 234*v^2) + u^3*(769 + 30*Pi^2 + 180*v - 54*v^2))*H[1 - v, u])/(216*(-1 + u)*u*v*(-1 + u + v)) - (MA2*(3*u^6 + 6*u^5*(-1 + v) + 3*(-1 + v)^2 - 6*u*(-1 + v)^2 + u^3*(-6 + 13*v - 6*v^2) + u^4*(13 - 12*v + 3*v^2) + u^2*(13 - 13*v + 4*v^2))*H[0, v]*H[1 - v, u])/(12*u^2*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (2*MA2*Pi^2*(1 + u^2)*H[v, u])/(9*v*(-1 + u + v)) - (MA2*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, u])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(3*v*(-1 + u + v)) - (MA2*(-8 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(28 - 36*v + 9*v^2))*H[0, 0, v])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(6*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[0, 1, v])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[0, 1 - v, u])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) - (MA2*(32 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(68 - 36*v + 9*v^2))*H[1, 0, v])/(36*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1, 1, v])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(9*u^6 + 18*u^5*(-1 + v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 - 3*u^3*(6 - 13*v + 6*v^2) + u^4*(-22 - 36*v + 9*v^2) + u^2*(-22 - 39*v + 12*v^2))*H[1, 1 - v, u])/(36*u^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[1 - v, 0, u])/(36*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MA2*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[v, 0, u])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*((MA2*Pi*(-27*(-1 + v)^2*v + u^5*(1 - 12*Pi^2 + 27*v) + u^4*(71 - 12*Pi^2*(-1 + v) + v + 54*v^2) + u^2*(71 - 12*Pi^2*(-1 + v) - 179*v + 432*v^2 - 117*v^3) + u^3*(-116 + 12*Pi^2*(-1 + v) + 386*v - 117*v^2 + 27*v^3) + u*(-27 + 2*(67 + 6*Pi^2)*v - 81*v^2 + 117*v^3)))/(108*(-1 + u)*u*v*(-1 + u + v)*(u + v)) - (MA2*Pi*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[0, u])/(36*v*(-1 + u + v)) + (MA2*Pi*(3 + 3*u^3 - 6*u*(-1 + v) + 3*u^2*(-1 + v) + 2*v)*H[0, v])/(12*v) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) + (MA2*Pi*(-9*u^6 - 18*u^5*(-1 + v) - 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + u^2*(22 + 39*v - 12*v^2) + u^4*(22 + 36*v - 9*v^2) + 3*u^3*(6 - 13*v + 6*v^2))*H[1, u])/(36*u^2*v*(-1 + u + v)) + (MA2*Pi*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[1, v])/(36*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[1, v])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(3*v*(-1 + u + v)) + (MA2*Pi*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[1 - v, u])/(36*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, u])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[v, u])/(36*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, u])/(6*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, v])/(6*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, v])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 0, u])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) - (MA2*(1 + u^2)*H[0, 0, 0, u])/(6*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, 0, v])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + (-1/24*(MA2*(135 + 135*u^2 + 10*Pi^2*(1 + u^2) - 4*u*(-2 + v) + 4*v))/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u])/(9*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1, u])/(3*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1, v])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, v])/(3*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1 - v, u])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) + I*((5*MA2*Pi*(1 + u^2))/(9*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v])/(6*v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1, u])/(3*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, u])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u])/(3*v*(-1 + u + v))) + (MA2*(1 + u^2)*H[0, 0, u])/(3*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMA2] + ((-7*MA2*(1 + u^2))/(24*v*(-1 + u + v)) + ((I/4)*MA2*Pi*(1 + u^2))/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u])/(4*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u])/(6*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (MA2*(-10279 + 888*u*(-2 + v) - 888*v + 8*Pi^2*(-91 + 18*u^4 + 36*u^3*(-1 + v) + 6*v + 12*v^2 - 6*u*(3 - 14*v + 6*v^2) + u^2*(-19 - 72*v + 18*v^2)) - 1392*zeta3 - u^2*(10279 + 1392*zeta3)))/(864*v*(-1 + u + v))) + I*((MA2*Pi*(19 + u^4*(-1 + v) - Pi^2*(1 + u^2)*(-1 + v) - 19*v - 3*v^2 + 3*v^3 + 2*u^3*(4 - 5*v + v^2) + u^2*(16 - 4*v - 11*v^2 + v^3) - 2*u*(5 - 5*v - v^2 + v^3))*H[0, u])/(16*(-1 + v)*v*(-1 + u + v)) - (MA2*Pi*(9*u^6*(-1 + v) + 9*u^5*(9 - 13*v + 4*v^2) + (-1 + v)^2*v*(590 + 27*v^2) + u^4*(-689 + 968*v - 315*v^2 + 54*v^3) + u^3*(581 - 1977*v + 1729*v^2 - 333*v^3 + 36*v^4) + u*(590 - 1716*v + 1027*v^2 + 27*v^3 + 90*v^4 - 18*v^5) + u^2*(-554 + 1009*v - 1207*v^2 + 905*v^3 - 144*v^4 + 9*v^5))*H[0, v])/(144*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*Pi*((-1 + v)^2*(13 + 18*v) + 6*u*(3 - 8*v + 5*v^2) + u^2*(13 - 20*v + 10*v^2))*H[0, u]*H[0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v - 3*u*(-1 + v)^2*(1 - 9*v + 2*v^2) + 3*u^6*(8 - 11*v + 3*v^2) + u^4*(-1 + v)*(60 + (-99 + 2*Pi^2)*v - 36*v^2 + 3*v^3) + u^5*(105 + 2*Pi^2*(-1 + v) - 45*v - 63*v^2 + 9*v^3) + u^2*(-1 + v)*(-24 + (-69 + 2*Pi^2)*v - 6*v^2 + 18*v^3) + u^3*(2*Pi^2*(-1 + v) + 3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4)))*H[1, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MA2*Pi*(5 + 4*u + 3*u^2)*H[0, v]*H[1, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(57 + 3*u^4*(-1 + v) + 5*Pi^2*(1 + u^2)*(-1 + v) - 57*v - 9*v^2 + 9*v^3 + 6*u^3*(4 - 5*v + v^2) + 3*u^2*(16 - 4*v - 11*v^2 + v^3) - 6*u*(5 - 5*v - v^2 + v^3))*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) - (3*MA2*Pi*(-1 + 2*u + u^2 + 2*v)*H[0, u]*H[1, v])/(8*v*(-1 + u + v)) - (MA2*Pi*(9 - 4*u + 7*u^2)*H[1, u]*H[1, v])/(8*v*(-1 + u + v)) - (MA2*Pi*(57 + 3*u^4*(-1 + v) + Pi^2*(1 + u^2)*(-1 + v) - 57*v - 9*v^2 + 9*v^3 + 6*u^3*(4 - 5*v + v^2) + 3*u^2*(16 - 4*v - 11*v^2 + v^3) - 6*u*(5 - 5*v - v^2 + v^3))*H[1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(3*(-1 + v)^2*v^2*(-1 + 2*v) + u^4*(2 - 6*v + 3*v^2) + 2*u^3*(7 - 10*v - v^2 + 3*v^3) + 2*u*v*(-3 + 17*v - 23*v^2 + 9*v^3) + u^2*(-4 + 38*v - 54*v^2 + 16*v^3 + 3*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (3*MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(9*u^5*(-1 + v) + 9*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 27*u^4*(3 - 4*v + v^2) + (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(-563 + 761*v - 207*v^2 + 27*v^3) + u*(-464 + 428*v - 27*v^2 + 81*v^3 - 18*v^4) + u^2*(491 - 1090*v + 734*v^2 - 126*v^3 + 9*v^4))*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi*(2 + 9*u + 11*u^2 + 9*v)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + (3*MA2*Pi*H[0, 0, u])/(4*v) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(2*(-1 + v)^2*(-20 + 9*v) + u^2*(-22 + 50*v - 25*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (5*MA2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*u*(4 + u*(-2 + v) - 4*v)*H[0, 1, v])/(8*(-1 + v)^2*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*Pi*(-1 + 2*u + u^2 + 2*v)*H[0, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(-2*(-1 + v)^2*(-20 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(22 - 50*v + 25*v^2))*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(3 - 4*u + u^2)*H[1, 0, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(-((-1 + v)^2*v^2*(-53 + 18*v)) + u^4*(20 - 34*v + 17*v^2) + 2*u*v*(53 - 139*v + 113*v^2 - 27*v^3) + 2*u^3*(-21 + 56*v - 49*v^2 + 17*v^3) + u^2*(56 - 202*v + 232*v^2 - 100*v^3 + 17*v^4))*H[1, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (3*MA2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-1 + u)^2*H[1, 1, u])/(v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(9 - 4*u + 7*u^2)*H[1, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MA2*Pi*(-1 + 2*u + u^2 + 2*v)*H[1 - v, 0, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(3*(-1 + v)^2*(-1 + 2*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(5 - 12*v + 6*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(2 + 9*u + 2*u^2 + 9*v)*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(v*(-1 + u + v)) + (7*MA2*Pi*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, 1, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, 0, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, v, u])/(v*(-1 + u + v)) - (MA2*Pi*(9*(-1 + v)^4*v + u^4*(2*Pi^2*(4 - 2*v + v^2) + 3*(-1 + v)^2*(31 + 3*v - 12*zeta3)) + u^2*(-1 + v)*(Pi^2*(-26 + 26*v + 24*v^2) + 3*(-1 + v)*(-5 - 40*v - 38*v^2 + 3*v^3 - 12*zeta3)) - u*(-1 + v)^2*(-9 + 24*v^2 + 72*v^3 + v*(-87 - 26*Pi^2 + 36*zeta3)) + u^3*(-87 + 18*v^4 + v*(225 - 16*Pi^2 - 36*zeta3) + v^3*(15 + 2*Pi^2 - 36*zeta3) + v^2*(-171 + 20*Pi^2 + 72*zeta3))))/(144*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MA2*H[0, v]*(54*(-1 + v)^3*v^2 + u^2*(-1 + v)*(3*Pi^2*(-241 + 97*v + 240*v^2) + 2*(-1 + v)*(4534 + 1233*v - 657*v^2 + 27*v^3 - 108*zeta3)) + u*(-1 + v)^2*v*(9734 + 936*v - 432*v^2 + 3*Pi^2*(241 + 72*v) - 216*zeta3) + u^4*(Pi^2*(507 - 870*v + 435*v^2) + 2*(-1 + v)*(-4534 + 4867*v + 27*v^2 + 108*zeta3 - 108*v*zeta3)) + u^3*(3*Pi^2*(72 - 71*v - 122*v^2 + 145*v^3) + 2*(-1 + v)*(-792 + 54*v^3 + v^2*(4399 - 108*zeta3) + v*(-3301 + 108*zeta3)))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MA2*(540*Pi^2*u^6*(-1 + v)^2 + 540*Pi^2*u^5*(-1 + v)^2*(-9 + 4*v) + (-1 + v)^3*v*(-243*Pi^4 + 135*Pi^2*(-31 - 9*v + 12*v^2) + 5*(-38147 - 10656*v + 972*zeta3 + 9756*zeta3)) + u^4*(-243*Pi^4*(-1 + v)^2 + 135*Pi^2*(13 - 150*v + 277*v^2 - 164*v^3 + 24*v^4) + 5*(-38147 + 972*zeta3 + 11052*zeta3 - 2*v*(-38147 + 972*zeta3 + 10728*zeta3) + v^2*(-38147 + 972*zeta3 + 10728*zeta3))) - u*(-1 + v)^2*(243*Pi^4*(-1 + 2*v) + 135*Pi^2*(-31 + 79*v + 5*v^2 - 41*v^3 + 8*v^4) - 5*(38147 + 10656*v^3 - 972*zeta3 - 72*v^2*(740 + 9*zeta3 - 9*zeta3) - 9756*zeta3 + v*(-44326 + 2592*zeta3 + 20160*zeta3))) + u^2*(-1 + v)*(-243*Pi^4*(-1 + 2*v - 2*v^2 + v^3) + 135*Pi^2*(51 - 106*v - 10*v^2 + 127*v^3 - 64*v^4 + 4*v^5) + 5*(16835 - 1620*zeta3 - 10404*zeta3 - 2*v^2*(4477 + 1620*zeta3 + 10080*zeta3) + v^3*(-16835 + 972*zeta3 + 10728*zeta3) + v*(8954 + 3888*zeta3 + 21456*zeta3))) + u^3*(-243*Pi^4*(-1 + v)^2*(-1 + 2*v) + 135*Pi^2*(39 - 29*v - 201*v^2 + 339*v^3 - 164*v^4 + 16*v^5) + 5*(v^2*(148111 - 5508*zeta3 - 52992*zeta3) - 5*(-3367 + 324*zeta3 + 2340*zeta3) + 2*v^3*(-32819 + 972*zeta3 + 10728*zeta3) + v*(-99308 + 5184*zeta3 + 43560*zeta3)))))/(12960*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)) + ((MA2*(17*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 8*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 5*v - 73*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 66*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[0, u]*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MA2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[0, v]*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MA2*(-4*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[0, u]*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) + (MA2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[1, u]*H[1, v])/(16*u^2*(-1 + v)*v*(u + v)) - (MA2*(15*u^7*(-1 + v) + 15*(-1 + v)^3*v + 9*u^6*(2 - 7*v + 5*v^2) - 3*u*(-1 + v)^2*(5 - 11*v + 12*v^2) + u^4*(48 + (-84 + 13*Pi^2)*v + (120 - 13*Pi^2)*v^2 - 105*v^3 + 15*v^4) + u^2*(-1 + v)*(-13*Pi^2*v + 6*(-3 - 20*v^2 + 5*v^3)) - u^3*(-1 + v)*(13*Pi^2 + 6*(8 + 22*v - 19*v^2 + 6*v^3)) + u^5*(-13*Pi^2*(-1 + v) + 3*(16 + 6*v - 39*v^2 + 15*v^3)))*H[0, v]*H[1 - v, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(69 + 69*u^2 - 5*Pi^2*(1 + u^2) - 6*u*(-2 + v) + 6*v)*H[1, v]*H[1 - v, u])/(48*v*(-1 + u + v)) - (MA2*(17*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 6*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 9*v - 77*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 68*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[0, v]*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(24*v*(-1 + u + v)) - (MA2*(Pi^2*(1 + u^2) + 3*(-1 + u + v))*H[0, 0, u])/(24*v*(-1 + u + v)) + (MA2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[1, v]*H[0, 0, u])/(8*v) - (MA2*(20*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-48 + 4*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(11 + 21*v - 49*v^2 + 15*v^3) + u*(38 - 2*v - 87*v^2 + 63*v^3 - 12*v^4) + u^2*(-7 - 28*v + 68*v^2 - 40*v^3 + 5*v^4)))*H[0, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MA2*((-3 + v)*(-1 + v)^3 + 2*u*v*(3 - 4*v + v^2) + u^2*(6 - 14*v + 7*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(4*u*(-1 + v) + 18*(-1 + v)^2 + u^2*(16 - 30*v + 15*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(5*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[v, u]*H[0, 0, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u)*(v^2*(5 - 7*v + 2*v^2) + u^2*(4 - 10*v + 5*v^2) + u*v*(10 - 18*v + 7*v^2))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MA2*(1 + u)*(v^2*(5 - 7*v + 2*v^2) + u^2*(4 - 10*v + 5*v^2) + u*v*(10 - 18*v + 7*v^2))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MA2*((-69 + 5*Pi^2)*u^3*(-1 + v) + (-69 + 5*Pi^2 - 12*v)*(-1 + v)*v + u^2*(12 + (39 - 5*Pi^2)*v + (-57 + 5*Pi^2)*v^2) + u*(69 + 5*Pi^2*(-1 + v) - 39*v - 48*v^2 + 12*v^3))*H[0, 1, v])/(48*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MA2*u*(4 - 4*v + u*(2 - 6*v + 3*v^2))*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(-2*(-1 + v)^2*v^2*(-4 - 3*v + v^2) + 2*u^3*v*(4 - 8*v + 5*v^2) + u^4*(9 - 16*v + 8*v^2) + u^2*(9 - 8*v - 24*v^2 + 30*v^3 - 6*v^4) - 2*u*v*(-8 + 8*v + 15*v^2 - 20*v^3 + 5*v^4))*H[1 - v, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*(2*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[0, 1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MA2*(2*u^4 + v^2*(-5 + 2*v) + u^3*(-4 + 6*v) + 2*u*v*(-5 + 2*v + v^2) + u^2*(-4 - 2*v + 6*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)*(u + v)^2) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) - (MA2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v]*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MA2*(-15*u^6*(-1 + v) + u^5*(-33 + 93*v - 60*v^2) + (-1 + v)^2*v*(66 + 22*Pi^2 - 12*v - 15*v^2) + u^4*(45 + 22*Pi^2*(-1 + v) - 174*v + 225*v^2 - 90*v^3) + u^2*(-1 + v)*(22*Pi^2*(1 - v + v^2) + 3*(12 + 63*v - 110*v^2 + 47*v^3 - 5*v^4)) + u*(-1 + v)*(22*Pi^2*(-1 + 2*v) + 3*(-22 + 40*v + 45*v^2 - 56*v^3 + 12*v^4)) + u^3*(22*Pi^2*(1 - 3*v + 2*v^2) - 3*(19 - 93*v + 141*v^2 - 89*v^3 + 20*v^4)))*H[1, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*(9 + 7*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (MA2*(4*u^3 + 6*u*v + 3*v^2 + u^2*(2 + 4*v))*H[1 - v, u]*H[1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (MA2*(2*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(69 + 69*u^2 - 11*Pi^2*(1 + u^2) - 6*u*(-2 + v) + 6*v)*H[1, 1, v])/(48*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(8*v*(-1 + u + v)) + (MA2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[1, 1 - v, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MA2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[1 - v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)) - (MA2*(9 + 7*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[1 - v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MA2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MA2*(-23 - 23*u^2 + Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v)*H[1 - v, 1 - v, u])/(16*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MA2*(4*u*(-1 + v) + 9*(-1 + v)^2 + u^2*(7 - 12*v + 6*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(17*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 6*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 9*v - 77*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 68*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)^2) - (3*MA2*u^2*H[0, v]*H[v, 0, u])/(8*v*(-1 + u + v)) + (MA2*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(24*v*(-1 + u + v)) + (MA2*(2*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) - (MA2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) + (MA2*(-4*u*(-1 + v) + 12*(-1 + v)^2 + u^2*(17 - 36*v + 18*v^2))*H[0, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(9 + 11*u^2 - 2*u*(-2 + v) + 4*v - v^2)*H[0, 0, 1, v])/(8*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[0, 0, 1 - v, u])/(8*v) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(-4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(8 - 18*v + 9*v^2))*H[0, 1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 1, 1, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u)*(v^2*(5 - 7*v + 2*v^2) + u^2*(4 - 10*v + 5*v^2) + u*v*(10 - 18*v + 7*v^2))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MA2*(-3 + u + v)*H[0, 1 - v, 0, u])/(8*v) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MA2*(4*u*(-1 + v) + 12*(-1 + v)^2 + u^2*(10 - 18*v + 9*v^2))*H[1, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(-((-1 + v)^2*v^2*(-6 - 4*v + v^2)) + u^4*(9 - 16*v + 8*v^2) + 2*u^3*(-2 + 10*v - 14*v^2 + 7*v^3) - 4*u*v*(-3 + 4*v + 3*v^2 - 5*v^3 + v^4) + u^2*(7 - 14*v + 3*v^2 + 2*v^3 + 3*v^4))*H[1, 0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*u^2*(1 + 6*u^2 - 4*v + 6*v^2 + 4*u*(-1 + 3*v))*H[1, 1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, 1, 1, v])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[1 - v, 0, 0, u])/(8*v) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*(u + v)^2) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(4*u*(-1 + v) + 9*(-1 + v)^2 + u^2*(7 - 12*v + 6*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) + (MA2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 0, 0, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 1, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + (-1/32*(MA2*(-23 - 23*u^2 + Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v))/(v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, v])/(16*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, v])/(16*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, u])/(16*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + I*(-1/8*(MA2*Pi*(1 + u^2)*H[0, v])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u])/(8*v*(-1 + u + v))) + (MA2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, v])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(8*v*(-1 + u + v)))*Log[muSqOMA2]^2 + Log[muSqOMA2]*(-1/16*(MA2*(-23 - 23*u^2 + Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v)*H[0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) - (MA2*(-23 - 23*u^2 + Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v)*H[1, v])/(16*v*(-1 + u + v)) - (MA2*(-23 - 23*u^2 + Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v)*H[1 - v, u])/(16*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 1, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, 1, v])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + I*((-3*MA2*Pi*(1 + u^2)*H[0, v])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 1 - v, u])/(4*v*(-1 + u + v))) + (3*MA2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(39 + Pi^2*(1 + u^2) - 6*u*(-2 + v) + 6*v + u^2*(39 - 48*zeta3) - 48*zeta3))/(32*v*(-1 + u + v))) + (MA2*H[v, u]*(Pi^2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2) - 12*(1 + u^2)*zeta3))/(24*v*(-1 + u + v)) + (MA2*H[0, u]*(Pi^2*(u^3*(-2 + v)*v + 2*(-1 + v)^2*v*(3 - 8*v + 2*v^2) + u^2*(-12 + 36*v - 34*v^2 + 9*v^3) + 2*u*(3 - 20*v + 39*v^2 - 28*v^3 + 6*v^4)) - 3*(-1 + v)^2*(5*u^4 + v*(-3 + 3*v - 4*zeta3) + u^3*(-21 + 10*v - 4*zeta3) + u*(19*v - 10*v^2 - 4*zeta3) + u^2*(16 + 5*v^2 - v*(31 + 4*zeta3)))))/(48*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MA2*H[1, v]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + u*(-1 + v)^2*v*(60 - 8*(-33 + 2*Pi^2)*v^2 + 4*(-24 + Pi^2)*v^3 + 3*v*(-121 + 7*Pi^2 + 24*zeta3)) + u^5*(Pi^2*(33 - 62*v + 31*v^2) + 3*(-1 + v)^2*(-81 + 40*v + 24*zeta3)) + 2*u^2*(-1 + v)*(-15 + (495 - 32*Pi^2)*v^3 + (-213 + 8*Pi^2)*v^4 + 15*v^5 - 3*v*(7*Pi^2 + 24*(-4 + zeta3)) + v^2*(-570 + 49*Pi^2 + 72*zeta3)) + u^3*(Pi^2*(27 - 142*v + 240*v^2 - 174*v^3 + 51*v^4) + 3*(-1 + v)^2*(-81 + 172*v + 40*v^3 + 24*zeta3 + 3*v^2*(-83 + 8*zeta3))) + 2*u^4*(Pi^2*(-24 + 81*v - 90*v^2 + 35*v^3) + 3*(-1 + v)^2*(26 + 30*v^2 + v*(-115 + 24*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*H[1 - v, u]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + 2*u^2*(-1 + v)*(-15 - 9*(-55 + 2*Pi^2)*v^3 + (-213 + 2*Pi^2)*v^4 + 15*v^5 + v*(288 - 19*Pi^2 - 120*zeta3) + 3*v^2*(-190 + 13*Pi^2 + 40*zeta3)) + u^5*(Pi^2*(21 - 38*v + 19*v^2) + 3*(-1 + v)^2*(-81 + 40*v + 40*zeta3)) + u*(-1 + v)^2*v*(60 - 12*(-22 + Pi^2)*v^2 + 2*(-48 + Pi^2)*v^3 + v*(-363 + 19*Pi^2 + 120*zeta3)) + 2*u^4*(Pi^2*(-20 + 57*v - 54*v^2 + 19*v^3) + 3*(-1 + v)^2*(26 + 30*v^2 + 5*v*(-23 + 8*zeta3))) + u^3*(Pi^2*(25 - 118*v + 168*v^2 - 94*v^3 + 21*v^4) + 3*(-1 + v)^2*(-81 + 172*v + 40*v^3 + 40*zeta3 + v^2*(-249 + 40*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*H[0, v]*(30*(-1 + v)^3*v^2 + u*(-1 + v)^2*v*(Pi^2*(-27 - 16*v + 4*v^2) + 3*(-43 + 52*v - 32*v^2 + 64*zeta3)) + u^2*(-1 + v)*(Pi^2*(27 - 27*v - 44*v^2 + 12*v^3) + 3*(-1 + v)*(-39 + 30*v - 74*v^2 + 10*v^3 + 64*zeta3)) + u^3*(Pi^2*(16 + v - 34*v^2 + 9*v^3) + 3*(-1 + v)*(12 + 20*v^3 + v*(69 - 64*zeta3) + v^2*(-95 + 64*zeta3))) + u^4*(Pi^2*(-7 - 2*v + v^2) + 3*(-1 + v)*(39 + 10*v^2 - 64*zeta3 + v*(-43 + 64*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + I*(-1/48*(MA2*Pi*(8*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(13 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) - 4*u*(-1 + 9*v - 11*v^2 + 3*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[0, u])/((-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(15*u^6*(-1 + v) + (-1 + v)^2*v*(-75 + 5*Pi^2 + 18*v + 15*v^2) + u^5*(33 - 93*v + 60*v^2) + u^4*(5*Pi^2*(-1 + v) + 3*(-12 + 55*v - 75*v^2 + 30*v^3)) + u*(-1 + v)*(5*Pi^2*(-1 + 2*v) - 3*(-25 + 48*v + 31*v^2 - 56*v^3 + 12*v^4)) + u^3*(5*Pi^2*(1 - 3*v + 2*v^2) + 3*(12 - 82*v + 135*v^2 - 89*v^3 + 20*v^4)) + u^2*(5*Pi^2*(-1 + 2*v - 2*v^2 + v^3) + 3*(19 + 25*v - 153*v^2 + 154*v^3 - 52*v^4 + 5*v^5)))*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, u]*H[0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*Pi*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MA2*Pi*(5*u^4*(-1 + v) - 4*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3))*H[1, v])/(16*(-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[0, u]*H[1, v])/(8*v) + (MA2*Pi*(5*u^4*(-1 + v) - 2*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3))*H[1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(u^4*(-7 + 12*v - 6*v^2) + (-1 + v)^2*v^2*(-8 - 2*v + v^2) - 2*u^3*(-2 + 7*v - 8*v^2 + 4*v^3) + u^2*(-9 + 20*v - 3*v^2 - 12*v^3 + 3*v^4) + 2*u*v*(-8 + 14*v + v^2 - 10*v^3 + 3*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*Pi*(5*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 6*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 9*v - 77*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 68*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi*(3 - 2*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (MA2*Pi*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(-3 + u + v)*H[0, 0, u])/(8*v) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*u*(4 - 4*v + u*(5 - 12*v + 6*v^2))*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u)*(v^2*(5 - 7*v + 2*v^2) + u^2*(4 - 10*v + 5*v^2) + u*v*(10 - 18*v + 7*v^2))*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MA2*Pi*u*(4 - 4*v + u*(2 - 6*v + 3*v^2))*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[0, 1 - v, u])/(8*v) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[1 - v, 0, u])/(8*v) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(4*u*(-1 + v) + 9*(-1 + v)^2 + u^2*(7 - 12*v + 6*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (3*MA2*Pi*H[v, 0, u])/(8*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1, 0, v])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(15*(-1 + v)^4*v + u*(-1 + v)^2*(15 + (117 - 8*Pi^2)*v^2 + 2*(-24 + Pi^2)*v^3 - 3*v*(28 + Pi^2 - 28*zeta3)) + u^4*(-(Pi^2*(3 - 2*v + v^2)) + 3*(-1 + v)^2*(5*v + 28*zeta3)) + u^2*(-1 + v)*(Pi^2*(3 + 5*v - 22*v^2 + 6*v^3) + 3*(-1 + v)*(-21 + 50*v - 43*v^2 + 5*v^3 + 28*zeta3)) + u^3*(48 + 30*v^4 + 3*v^3*(-47 + Pi^2 + 28*zeta3) + 3*v*(-59 + 3*Pi^2 + 28*zeta3) - 2*v^2*(-120 + 7*Pi^2 + 84*zeta3))))/(48*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MA2*(240*Pi^2*u^6*(-1 + v)^2 + 48*Pi^2*u^5*(-1 + v)^2*(-11 + 20*v) + (-1 + v)^3*v*(65*Pi^4 + 12*Pi^2*(-40 + 27*v + 20*v^2) - 9*(-191 + 288*zeta3 + 96*zeta3 + 32*v^2*zeta3 - 64*v*(1 + 2*zeta3))) + u^2*(-1 + v)*(65*Pi^4*(-1 + 2*v - 2*v^2 + v^3) + 24*Pi^2*(11 + 99*v - 347*v^2 + 330*v^3 - 104*v^4 + 10*v^5) - 9*(63 - 480*zeta3 - 96*zeta3 + 3*v^3*(-21 + 96*zeta3 + 32*zeta3) - 2*v^2*(65 + 480*zeta3 + 48*zeta3) + 2*v*(65 + 576*zeta3 + 88*zeta3))) + u^4*(65*Pi^4*(-1 + v)^2 + 24*Pi^2*(51 - 188*v + 287*v^2 - 210*v^3 + 60*v^4) - 9*(-191 + 288*zeta3 + v^2*(-191 + 288*zeta3 - 64*zeta3) - 48*zeta3 + v*(382 - 576*zeta3 + 128*zeta3))) + u*(-1 + v)^2*(65*Pi^4*(-1 + 2*v) - 12*Pi^2*(-40 + 83*v + 117*v^2 - 219*v^3 + 48*v^4) - 9*(191 - 288*zeta3 - 96*zeta3 + 64*v^3*(1 + 2*zeta3) - 32*v^2*(10 + 6*zeta3 + 9*zeta3) + 2*v*(-95 + 384*zeta3 + 160*zeta3))) + u^3*(65*Pi^4*(-1 + v)^2*(-1 + 2*v) + 12*Pi^2*(-96 + 569*v - 1116*v^2 + 999*v^3 - 436*v^4 + 80*v^5) - 9*(63 - 480*zeta3 + v^3*(-318 + 576*zeta3 - 64*zeta3) + 4*v*(-111 + 384*zeta3 - 56*zeta3) + 48*zeta3 + v^2*(699 - 1632*zeta3 + 256*zeta3)))))/(1152*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)))/Nc^2 + Nc^2*((MA2*(1243 - 90*u^4 + 102*Pi^2*(1 + u^2) - 48*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(793 + 288*v - 90*v^2) + 6*u*(21 - 100*v + 33*v^2))*H[0, u]*H[0, v])/(144*v*(-1 + u + v)) + (MA2*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + u^2*(518 + 30*Pi^2 + 240*v - 96*v^2) + u^4*(518 + 30*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[0, v]*H[1, u])/(72*u^2*v*(-1 + u + v)) + (MA2*(367 - 45*u^4 + 42*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(151 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[0, u]*H[1, v])/(72*v*(-1 + u + v)) + (MA2*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + u^2*(518 + 54*Pi^2 + 240*v - 96*v^2) + u^4*(518 + 54*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[1, u]*H[1, v])/(72*u^2*v*(-1 + u + v)) + (MA2*(90*u^6 + 90*(-1 + v)^2 + 90*u^5*(-1 + 2*v) - u^2*(581 + 72*Pi^2 + 498*v - 192*v^2) - u^4*(581 + 72*Pi^2 + 288*v - 90*v^2) - 18*u*(5 - 16*v + 11*v^2) - 6*u^3*(36 - 83*v + 33*v^2))*H[0, v]*H[1 - v, u])/(144*u^2*v*(-1 + u + v)) + (MA2*(455 + 18*Pi^2)*(1 + u^2)*H[1, v]*H[1 - v, u])/(144*v*(-1 + u + v)) - (MA2*(689 - 90*u^4 + 102*Pi^2*(1 + u^2) - 48*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(239 + 288*v - 90*v^2) + 6*u*(15 - 97*v + 33*v^2))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(3*v*(-1 + u + v)) - (MA2*(286 + 277*u^2 + 33*Pi^2*(1 + u^2) - 9*u*(-1 + v))*H[0, 0, u])/(72*v*(-1 + u + v)) - (MA2*(19 + 20*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) - (MA2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1, v]*H[0, 0, u])/(24*v*(-1 + u + v)) - (MA2*(671 - 45*u^4 + 87*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 6*v - 48*v^2 + u^2*(446 + 144*v - 45*v^2) + u*(81 - 309*v + 99*v^2))*H[0, 0, v])/(72*v*(-1 + u + v)) + (MA2*(35 + 32*u^2 + 2*v + 2*u*v + v^2)*H[0, u]*H[0, 0, v])/(8*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(6*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(-22 - u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, u]*H[0, 0, v])/(24*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[0, v]*H[0, 1, u])/(8*v*(-1 + u + v)) - (MA2*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[1, v]*H[0, 1, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MA2*(455 + 455*u^2 - 12*Pi^2*(1 + u^2) - 18*v + 18*u*v)*H[0, 1, v])/(144*v*(-1 + u + v)) + (MA2*(8 - u + 6*u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(29 - 6*u + 29*u^2)*H[1, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (MA2*(2 + 2*u + 2*u^2 + v^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(367 - 45*u^4 + 39*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(151 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[0, 1 - v, u])/(72*v*(-1 + u + v)) + (MA2*(9 + 17*u^2 + 4*v + 4*u*v)*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MA2*(31 + 22*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (MA2*(-3 + 2*u + u^2)*H[0, v]*H[1, 0, u])/(8*v*(-1 + u + v)) - (MA2*(-3 + 2*u + u^2)*H[1, v]*H[1, 0, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MA2*(-57 + 15*u^4 - 13*Pi^2*(1 + u^2) + 14*v + 16*v^2 + 15*u^3*(-1 + 2*v) + u*(-21 + 91*v - 33*v^2) + 3*u^2*(6 - 16*v + 5*v^2))*H[1, 0, v])/(24*v*(-1 + u + v)) + (MA2*(65 + 77*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (MA2*(15 + 2*u + 15*u^2)*H[1, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (35*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MA2*(4 + 3*u + 4*u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (MA2*(4 + 3*u + 4*u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MA2*(455 + 6*Pi^2)*(1 + u^2)*H[1, 1, v])/(144*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + u^2*(518 + 54*Pi^2 + 240*v - 96*v^2) + u^4*(518 + 54*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[1, 1 - v, u])/(72*u^2*v*(-1 + u + v)) + (MA2*(15 + 2*u + 15*u^2)*H[0, v]*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(367 - 45*u^4 + 42*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(151 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[1 - v, 0, u])/(72*v*(-1 + u + v)) + (MA2*(65 + 77*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (MA2*(18 + 2*u + 18*u^2 + v^2)*H[0, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(18 + 2*u + 18*u^2 + v^2)*H[1, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(455 + 12*Pi^2)*(1 + u^2)*H[1 - v, 1 - v, u])/(144*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(6*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*(689 - 90*u^4 + 102*Pi^2*(1 + u^2) - 48*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(239 + 288*v - 90*v^2) + 6*u*(15 - 97*v + 33*v^2))*H[v, 0, u])/(144*v*(-1 + u + v)) + (MA2*(22 + 13*u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) + (MA2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[v, v, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, v]*H[0, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*(179 - 6*u + 158*u^2)*H[0, 0, 0, v])/(24*v*(-1 + u + v)) - (9*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (17*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(-26 - 14*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 0, 1, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 0, 1 - v, u])/(24*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MA2*(61 - 6*u + 49*u^2)*H[0, 1, 0, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[0, 1, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 1 - v, 0, u])/(24*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(31 + 22*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1, 0, 0, u])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, 0, 1, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(-3 + 2*u + u^2)*H[1, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(19 + 22*u^2)*H[1, 1, 0, v])/(8*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (MA2*(4 + 3*u + 4*u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(-3 + 2*u + u^2)*H[1, 1 - v, 0, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1 - v, 0, 0, u])/(24*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MA2*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MA2*(22 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, 0, 0, u])/(24*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) - (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, 0, u])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (27*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v, 0, u])/(4*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + (-1/288*(MA2*(653 + 653*u^2 + 108*Pi^2*(1 + u^2) - 36*u*(-2 + v) + 36*v))/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u])/(v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + I*(-((MA2*Pi*(1 + u^2))/(v*(-1 + u + v))) + (MA2*Pi*(1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u])/(4*v*(-1 + u + v))) + (MA2*(1 + u^2)*H[0, 0, u])/(2*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMA2]^2 + (MA2*H[1, u]*(Pi^2*(125 + 6*u + 89*u^2) + 144*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (H[v, u]*(-(MA2*Pi^2*(70 + 91*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))) + 36*MA2*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (MA2*H[1, v]*(540*u^5 - 540*(-1 + v)^2 + u^4*(9353 + 396*Pi^2 + 1080*v - 432*zeta3) + u^2*(5213 + 9792*v - 2556*v^2 + 18*Pi^2*(13 + 2*v^2) - 432*zeta3) - u*(9353 + 2664*v - 2556*v^2 + 18*Pi^2*(17 + 4*v + 2*v^2) - 432*zeta3) + u^3*(-5213 - 2664*v + 540*v^2 + 36*Pi^2*(-9 + 2*v) + 432*zeta3)))/(864*(-1 + u)*u*v*(-1 + u + v)) + (MA2*H[1 - v, u]*(540*u^5 - 540*(-1 + v)^2 + u^4*(9353 + 372*Pi^2 + 1080*v - 648*zeta3) + u^2*(5213 + 9792*v - 2556*v^2 + 6*Pi^2*(20 + 3*v^2) - 648*zeta3) - u*(9353 + 2664*v - 2556*v^2 + 6*Pi^2*(26 + 18*v + 3*v^2) - 648*zeta3) + u^3*(-5213 - 2664*v + 540*v^2 + 12*Pi^2*(-28 + 9*v) + 648*zeta3)))/(864*(-1 + u)*u*v*(-1 + u + v)) + (MA2*H[0, u]*(270*u^4 + u^3*(196 - 45*Pi^2 + 540*v - 216*zeta3) + u*(295 + 1089*v - 342*v^2 - 27*Pi^2*(-1 + 4*v + 4*v^2) - 216*zeta3) + v*(574 + 234*v - 9*Pi^2*(-3 + 8*v + 4*v^2) - 216*zeta3) - u^2*(-855 + 146*v - 270*v^2 + 9*Pi^2*(4 + 13*v) + 216*v*zeta3)))/(432*v*(-1 + u + v)*(u + v)) + Log[muSqOMA2]*((MA2*(277 + 277*u^2 - 9*u*(-2 + v) + 9*v)*H[0, u])/(72*v*(-1 + u + v)) - (MA2*(653 + 653*u^2 + 72*Pi^2*(1 + u^2) - 36*u*(-2 + v) + 36*v)*H[0, v])/(144*v*(-1 + u + v)) + (83*MA2*(1 + u^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, u])/(2*v*(-1 + u + v)) + (35*MA2*(1 + u^2)*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (MA2*(455 + 36*Pi^2)*(1 + u^2)*H[1, v])/(144*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, u]*H[1, v])/(v*(-1 + u + v)) + (35*MA2*(1 + u^2)*H[1, u]*H[1, v])/(12*v*(-1 + u + v)) + (MA2*(455 + 36*Pi^2)*(1 + u^2)*H[1 - v, u])/(144*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, u])/(4*v*(-1 + u + v)) - (35*MA2*(1 + u^2)*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) - (35*MA2*(1 + u^2)*H[0, 0, u])/(24*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (157*MA2*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1, u])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 0, u])/(2*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (35*MA2*(1 + u^2)*H[1, 1 - v, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + I*(-1/72*(MA2*Pi*(277 + 277*u^2 + 18*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v))/(v*(-1 + u + v)) - (35*MA2*Pi*(1 + u^2)*H[0, u])/(24*v*(-1 + u + v)) - (13*MA2*Pi*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (35*MA2*Pi*(1 + u^2)*H[1, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + (11*MA2*Pi*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (11*MA2*Pi*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) + (35*MA2*Pi*(1 + u^2)*H[v, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v))) + (2*MA2*(1 + u^2)*H[1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (35*MA2*(1 + u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 0, u])/(4*v*(-1 + u + v)) + (9*MA2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(8911 + 1656*Pi^2*(1 + u^2) - 630*u*(-2 + v) + 630*v + 1728*zeta3 + u^2*(8911 + 1728*zeta3)))/(864*v*(-1 + u + v))) + (MA2*H[0, v]*(-540*(-1 + v)^2*v^2 - u*(-1 + v)*v*(7813 + 1512*v - 2556*v^2 + 12*Pi^2*(68 + 6*v + 3*v^2) + 2160*zeta3) + u^2*(-1 + v)*(-8911 + 10044*v^2 - 2556*v^3 + 12*Pi^2*(-68 + 68*v - 3*v^2 + 3*v^3) - 2160*zeta3 + v*(6121 + 2160*zeta3)) + u^4*(-1 + v)*(-7651 + 636*Pi^2*(-1 + v) + 1080*v^2 - 2160*zeta3 + v*(7381 + 2160*zeta3)) + u^5*(-8911 + 564*Pi^2*(-1 + v) + 540*v^2 - 2160*zeta3 + v*(7813 + 2160*zeta3)) + u^3*(-7651 - 4068*v^3 + 540*v^4 + 12*Pi^2*(-74 + 127*v - 62*v^2 + 9*v^3) + v^2*(3923 - 2160*zeta3) - 2160*zeta3 + v*(7814 + 4320*zeta3))))/(864*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(8244*Pi^4*(1 + u^2) - 120*Pi^2*(-2491 + 180*u^4 + 105*v + 192*v^2 + 180*u^3*(-1 + 2*v) + 2*u^2*(-809 - 288*v + 90*v^2) - 3*u*(75 - 394*v + 132*v^2)) + 5*(311125 + 31104*zeta3 + u^2*(311125 + 31104*zeta3 - 42912*zeta3) - 57168*zeta3 + 2592*v^2*zeta3 + 576*v*(74 + 9*zeta3) + 576*u*(148 - 36*zeta3 + 45*zeta3 + v*(-74 + 9*zeta3)))))/(51840*v*(-1 + u + v)) + I*(-1/72*(MA2*Pi*(376 - 45*u^4 + 15*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 42*v - 48*v^2 + u^2*(151 + 144*v - 45*v^2) + 3*u*(15 - 94*v + 33*v^2))*H[0, u])/(v*(-1 + u + v)) + (MA2*Pi*(45 - 30*u^4 + 10*Pi^2*(1 + u^2) + u^3*(30 - 60*v) - 22*v - 32*v^2 - 3*u^2*(35 - 32*v + 10*v^2) + 2*u*(9 - 97*v + 33*v^2))*H[0, v])/(48*v*(-1 + u + v)) - (MA2*Pi*(22 + 13*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) - (MA2*Pi*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + u^2*(518 + 42*Pi^2 + 240*v - 96*v^2) + u^4*(518 + 42*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[1, u])/(72*u^2*v*(-1 + u + v)) + (MA2*Pi*(7 + 2*u + 3*u^2)*H[0, v]*H[1, u])/(8*v*(-1 + u + v)) + (MA2*Pi*(367 - 45*u^4 + 33*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(151 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[1, v])/(72*v*(-1 + u + v)) - (MA2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) - (MA2*Pi*(17 + 6*u + 29*u^2)*H[1, u]*H[1, v])/(24*v*(-1 + u + v)) + (MA2*Pi*(367 - 45*u^4 + 30*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(151 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[1 - v, u])/(72*v*(-1 + u + v)) - (MA2*Pi*(43 + 31*u^2 - 6*u*(-1 + v) - 6*v + 3*v^2)*H[0, v]*H[1 - v, u])/(24*v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi*(689 - 90*u^4 + 66*Pi^2*(1 + u^2) - 48*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(239 + 288*v - 90*v^2) + 6*u*(15 - 97*v + 33*v^2))*H[v, u])/(144*v*(-1 + u + v)) - (MA2*Pi*(13 + 34*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MA2*Pi*(13 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 0, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(26 + 6*u + 47*u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[0, 1, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(11 - 3*u + 5*u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 1 - v, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(31 + 22*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(-3 + 2*u + u^2)*H[1, 0, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1, 0, u])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, v])/(6*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(4 + 3*u + 4*u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) - (MA2*Pi*(17 + 6*u + 29*u^2)*H[1, 1 - v, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (13*MA2*Pi*(1 + u^2)*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(13 + 22*u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(270*(-1 + v)^2*v + u^2*(-74 + 1721*v - 4968*v^2 + 1278*v^3 - 3*Pi^2*(79 - 91*v - 6*v^2 + 6*v^3) + 540*zeta3 - 540*v*zeta3) + u^3*(659 - 4250*v + 1683*v^2 - 270*v^3 - 3*Pi^2*(-79 + 79*v + 18*v^2) - 540*zeta3 + 540*v*zeta3) + u^5*(237*Pi^2 - 5*(59 + 54*v + 108*zeta3)) + u*(270 + 9*(117 + 4*Pi^2)*v^2 + 18*(-71 + Pi^2)*v^3 + v*(-893 - 237*Pi^2 + 540*zeta3)) + u^4*(3*Pi^2*(-79 + 67*v) - 10*(56 - 11*v + 54*v^2 - 54*zeta3 + 54*v*zeta3))))/(432*(-1 + u)*u*v*(-1 + u + v)*(u + v))));

MG0MJ1plusMG1MJ0 = (MA2*Nf*(1 + u^2))/(v*(-1 + u + v));

MJ0MJ0 = 0;



==> AuxFiles/A/Aqqg_IR_R1.m <==
(* LO *)
MG0MG0 = -((MA2*(y^2 + z^2))/(-1 + y + z));

(* NLO *)
MG0MG1 = (MA2*(10*Nc - Nf)*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (MA2*(10*Nc - Nf)*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*Nc*(-1 + y + z)) - (MA2*(13*Nc - 4*Nf)*(y^2 + z^2)*H[1, z])/(12*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) - (MA2*(13*Nc - 4*Nf)*(y^2 + z^2)*H[1 - z, y])/(12*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) + (MA2*Nc*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) + (MA2*Nc*(y^2 + z^2)*H[0, 1, z])/(-1 + y + z) + (MA2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, y])/(2*Nc*(-1 + y + z)) + (MA2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, z])/(2*Nc*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*(H[0, 1, z] + H[1, 0, z]))/(2*(-1 + y + z)) - (MA2*Nc*(y^2 + z^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(2*(-1 + y + z)) + (MA2*Nc*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z) + (MA2*((2*Nc*Nf*(10 + (9*I)*Pi) + Nc^2*(-143 - (99*I)*Pi) - 3*(21 + Pi^2))*y^2 + 9*(1 + Nc^2)*y*(-1 + 2*z) - z*(9 + 2*Nc*Nf*(-10 - (9*I)*Pi)*z + 3*(21 + Pi^2)*z + Nc^2*(9 + 11*(13 + (9*I)*Pi)*z)) - 9*Nc*(11*Nc - 2*Nf)*(y^2 + z^2)*Log[muSqOMA2]))/(36*Nc*(-1 + y + z));

MG0MJ0 = 0;

(* NNLO *)
MG1MG1 = (MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) + (MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) + (MA2*((-143 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-143 + 6*Pi^2)*z))*H[0, y]*H[0, z])/(36*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(5*y^2 + z*(-2 + 5*z) + y*(-2 + 8*z))*H[1, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(5*y^2 + y*(9 - 12*z) + z*(-3 + 17*z))*H[1, y])/(36*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(4*(-1 + y + z)) - (MA2*Pi^2*(20*y^2 + 3*y*(1 + 4*z) + z*(-9 + 32*z))*H[1, z])/(36*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - x, y])/(24*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - x, z])/(24*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - y, x])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(12*(-1 + y + z)) + (37*MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - z, x])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(12*(-1 + y + z)) - (37*MA2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(72*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(6*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[0, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, 0, z])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y + (7 + Pi^2)*y^2 + z - 2*y*z + (7 + Pi^2)*z^2)*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - x, y]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - x, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) + (5*MA2*(-16 + 3*Pi^2)*(y^2 + z^2)*H[1, 0, y])/(36*(-1 + y + z)) + (MA2*(-7*y^2 + y*(9 - 12*z) + z*(-3 + 5*z))*H[0, x]*H[1, 0, y])/(6*(-1 + y + z)) + (47*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - y, x]*H[1, 0, y])/(4*(-1 + y + z)) + (37*MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(12*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) - (MA2*(80 + 3*Pi^2)*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) + (MA2*(5*y^2 + (9 - 7*z)*z - 3*y*(1 + 4*z))*H[0, x]*H[1, 0, z])/(6*(-1 + y + z)) - (9*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - z, x]*H[1, 0, z])/(4*(-1 + y + z)) - (37*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(12*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(12*(-1 + y + z)) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[0, x]*H[1 - x, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[0, x]*H[1 - x, 0, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) - (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[0, y]*H[1 - y, 0, x])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(4*(-1 + y + z)) + (37*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(12*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) - (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[0, z]*H[1 - z, 0, x])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (37*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(12*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, 0, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[1, 0, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(-1 + y + z) + (MA2*(5*y^2 + z*(-2 + 5*z) + y*(-2 + 8*z))*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(5*y^2 + y*(9 - 12*z) + z*(-3 + 17*z))*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(-1 + y + z) - (MA2*(20*y^2 + 3*y*(1 + 4*z) + z*(-9 + 32*z))*H[1, 1, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - x, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - x, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(-1 + y + z) - (MA2*(9*y^2 + z*(2 + z) + y*(-6 + 8*z))*H[1 - y, 1, 0, x])/(4*(-1 + y + z)) + (37*MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(-1 + y + z) - (MA2*(y^2 + 3*z*(-2 + 3*z) + y*(2 + 8*z))*H[1 - z, 1, 0, x])/(4*(-1 + y + z)) - (37*MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (7*MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(-1 + y + z) + Nf^2*(-1/324*(MA2*(100 + 81*Pi^2)*(y^2 + z^2))/(-1 + y + z) + (10*MA2*(y^2 + z^2)*H[0, x])/(27*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y])/(54*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(18*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z])/(54*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(72*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y])/(72*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z])/(72*(-1 + y + z)) + ((-5*MA2*(y^2 + z^2))/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)))*Log[muSqOMA2] - (MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(4*(-1 + y + z))) + Nc*Nf*((MA2*((-208 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-208 + 6*Pi^2)*z))*H[0, x])/(54*(-1 + y + z)) + (MA2*((-343 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-343 + 6*Pi^2)*z))*H[0, y])/(216*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(72*(-1 + y + z)) + (MA2*((-343 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-343 + 6*Pi^2)*z))*H[0, z])/(216*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(72*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(18*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, x])/(9*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(18*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(18*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(18*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(18*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(3*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(3*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, 0, y])/(18*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(6*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, 0, z])/(18*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(6*(-1 + y + z)) - (10*MA2*(y^2 + z^2)*H[1, 0, x])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(3*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1, 0, y])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(3*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1, 0, z])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(3*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 1, 0, x])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(12*(-1 + y + z)) + (4*MA2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[1, 1, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(3*(-1 + y + z)) + ((MA2*((253 - 6*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (253 - 6*Pi^2)*z)))/(36*(-1 + y + z)) - (35*MA2*(y^2 + z^2)*H[0, x])/(12*(-1 + y + z)) - (31*MA2*(y^2 + z^2)*H[0, y])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(2*(-1 + y + z)) - (31*MA2*(y^2 + z^2)*H[0, z])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z])/(2*(-1 + y + z)))*Log[muSqOMA2] + (11*MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(4*(-1 + y + z)) + (MA2*(-90*y*(-1 + 2*z) + y^2*(831*Pi^2 + 2*(715 + 504*zeta3 - 504*zeta3)) + z*(90 + 831*Pi^2*z + 2*z*(715 + 504*zeta3 - 504*zeta3))))/(324*(-1 + y + z))) + Log[muSqOMA2]*((-11*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) - (11*MA2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) - (11*MA2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(-1 + y + z) - (MA2*(y*(33 - 66*z) + y^2*(11*Pi^2 + 7*(33 + 32*zeta3 - 32*zeta3)) + z*(33 + 11*Pi^2*z + 7*z*(33 + 32*zeta3 - 32*zeta3))))/(24*(-1 + y + z))) + (MA2*H[0, y]*(y*(15 - 30*z) + y^2*(5*Pi^2 + 21*(5 + 4*zeta3 - 4*zeta3)) + z*(15 + 5*Pi^2*z + 21*z*(5 + 4*zeta3 - 4*zeta3))))/(36*(-1 + y + z)) + (MA2*H[0, z]*(y*(15 - 30*z) + y^2*(5*Pi^2 + 21*(5 + 4*zeta3 - 4*zeta3)) + z*(15 + 5*Pi^2*z + 21*z*(5 + 4*zeta3 - 4*zeta3))))/(36*(-1 + y + z)) + (MA2*H[0, x]*(y*(39 - 78*z) + z*(39 + z*(273 + 13*Pi^2 + 336*zeta3 - 336*zeta3)) + y^2*(273 + 13*Pi^2 + 336*zeta3 - 336*zeta3)))/(72*(-1 + y + z)) + (MA2*(-54 + (-564 + 9*Pi^2)*z + y^2*(-17*Pi^2 + 6*Pi^4 + 6*(-505 + 434*zeta3 - 434*zeta3)) + z^2*(-17*Pi^2 + 6*Pi^4 + 6*(-505 + 434*zeta3 - 434*zeta3)) - 3*y*(188 + Pi^2*(-3 + 6*z) + z*(-412 - 672*zeta3 + 672*zeta3))))/(216*(-1 + y + z)) + (Nf*(-1/18*(MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, x])/(-1 + y + z) - (MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, y])/(72*(-1 + y + z)) - (MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, z])/(72*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(18*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(6*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, 0, y])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(3*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(3*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, 0, z])/(9*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) + ((MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z)))/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z])/(2*(-1 + y + z)))*Log[muSqOMA2] + (MA2*(y*(15 - 30*z) + y^2*(5*Pi^2 + 21*(5 - 4*zeta3 + 4*zeta3)) + z*(15 + 5*Pi^2*z + 21*z*(5 - 4*zeta3 + 4*zeta3))))/(54*(-1 + y + z))))/Nc + (-1/12*(MA2*((21 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + Pi^2)*z))*H[0, y]*H[0, z])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, z])/(24*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(24*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - y, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(24*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - z, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (MA2*((21 + 2*Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + (21 + 2*Pi^2)*z))*H[1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MA2*(y + 7*y^2 + z - 2*y*z + 7*z^2)*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(2*(-1 + y + z)) + Log[muSqOMA2]*((MA2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(-1 + y + z) + (7*MA2*(y^2 + z^2)*(zeta3 - zeta3))/(3*(-1 + y + z))) - (7*MA2*(y^2 + z^2)*H[0, x]*(zeta3 - zeta3))/(3*(-1 + y + z)) - (MA2*(18 + (450 + 42*Pi^2 + Pi^4)*y^2 + 6*(18 + Pi^2)*z + (450 + 42*Pi^2 + Pi^4)*z^2 - 6*y*(-18 + Pi^2*(-1 + 2*z) + z*(42 - 56*zeta3 + 56*zeta3))))/(144*(-1 + y + z)))/Nc^2 + Nc^2*((-13*MA2*((-143 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (-143 + 6*Pi^2)*z))*H[0, x])/(216*(-1 + y + z)) + (MA2*(-2*(-13 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 - 2*(-13 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) + (MA2*(-2*(-13 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 - 2*(-13 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) - (25*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(18*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (MA2*Pi^2*(-61*y^2 + y*(12 - 48*z) + (12 - 61*z)*z)*H[1, x])/(36*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1, y])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) + (MA2*Pi^2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1, z])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - x, y])/(72*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - x, y])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MA2*Pi^2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - x, z])/(72*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - x, z])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MA2*Pi^2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - y, x])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - y, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - z, x])/(72*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - z, x])/(12*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(6*(-1 + y + z)) - (169*MA2*(y^2 + z^2)*H[0, 0, x])/(72*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(6*(-1 + y + z)) - (13*MA2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[0, 0, x])/(-1 + y + z) - (25*MA2*(y^2 + z^2)*H[0, 0, y])/(18*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, y])/(-1 + y + z) - (25*MA2*(y^2 + z^2)*H[0, 0, z])/(18*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, z])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) + (MA2*((143 - 12*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 - 12*Pi^2)*z))*H[1, 0, x])/(18*(-1 + y + z)) - (MA2*(35*y^2 + 4*y*(-3 + 4*z) + z*(4 + 19*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MA2*(19*y^2 + 4*y*(1 + 4*z) + z*(-12 + 35*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - x, y]*H[1, 0, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - x, z]*H[1, 0, x])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MA2*((143 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 + 3*Pi^2)*z))*H[1, 0, y])/(36*(-1 + y + z)) + (MA2*(-3*y + 6*y^2 + z + 4*y*z + 2*z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(6*(-1 + y + z)) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - y, x]*H[1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - y, x]*H[1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) + (MA2*((143 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (143 + 3*Pi^2)*z))*H[1, 0, z])/(36*(-1 + y + z)) + (MA2*(y + 2*y^2 + 4*y*z + 3*z*(-1 + 2*z))*H[0, x]*H[1, 0, z])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(6*(-1 + y + z)) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - z, x]*H[1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - z, x]*H[1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(4*(-1 + y + z)) - (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[0, x]*H[1 - x, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(4*(-1 + y + z)) - (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[0, x]*H[1 - x, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(-1 + y + z) - (MA2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[0, y]*H[1 - y, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - y, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[0, z]*H[1 - z, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(-1 + y + z) - (13*MA2*(y^2 + z^2)*H[0, 1, 0, x])/(6*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, y])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, z])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) - (13*MA2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[1, 0, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[1, 0, 0, z])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(-1 + y + z) + (MA2*(-61*y^2 + y*(12 - 48*z) + (12 - 61*z)*z)*H[1, 1, 0, x])/(6*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(-1 + y + z) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(-1 + y + z) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1, 1, 0, z])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(-1 + y + z) - (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - x, 1, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - x, 1, 0, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(-1 + y + z) + (MA2*(85*y^2 + 12*y*(-3 + 4*z) + z*(12 + 37*z))*H[1 - y, 1, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(-1 + y + z) + (MA2*(37*y^2 + 12*y*(1 + 4*z) + z*(-36 + 85*z))*H[1 - z, 1, 0, x])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (4*MA2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) - (6*MA2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(-1 + y + z) - (121*MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(16*(-1 + y + z)) + Log[muSqOMA2]*((143*MA2*(y^2 + z^2)*H[0, x])/(24*(-1 + y + z)) + (55*MA2*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[0, x]*H[0, y])/(4*(-1 + y + z)) + (55*MA2*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[0, x]*H[0, z])/(4*(-1 + y + z)) + (2*MA2*Pi^2*(y^2 + z^2)*H[1, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(3*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(3*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(3*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[1, 0, x])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) + (11*MA2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) + (11*MA2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) + (4*MA2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) + (2*MA2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) + (MA2*(99*y*(-1 + 2*z) + z*(-99 + z*(-1573 + 66*Pi^2 + 672*zeta3 - 672*zeta3)) + y^2*(-1573 + 66*Pi^2 + 672*zeta3 - 672*zeta3)))/(72*(-1 + y + z))) - (MA2*(162 - 36*(-67 + 3*Pi^2)*z + 36*y*(67 + Pi^2*(-3 + 6*z) + z*(-143 + 336*zeta3 - 336*zeta3)) + y^2*(20530 + 8085*Pi^2 + 36*Pi^4 + 31248*zeta3 - 31248*zeta3) + z^2*(20530 + 8085*Pi^2 + 36*Pi^4 + 31248*zeta3 - 31248*zeta3)))/(1296*(-1 + y + z)) + (MA2*H[0, y]*(y*(45 - 90*z) + y^2*(715 - 30*Pi^2 - 504*zeta3 + 504*zeta3) + z*(45 + z*(715 - 30*Pi^2 - 504*zeta3 + 504*zeta3))))/(108*(-1 + y + z)) + (MA2*H[0, z]*(y*(45 - 90*z) + y^2*(715 - 30*Pi^2 - 504*zeta3 + 504*zeta3) + z*(45 + z*(715 - 30*Pi^2 - 504*zeta3 + 504*zeta3))))/(108*(-1 + y + z)));

MG0MG2 = (MA2*((-635 + 12*Pi^2)*y^3 + y^2*(653 + 12*Pi^2*(-1 + z) - 725*z) + (-1 + z)*z*(18 + (-635 + 12*Pi^2)*z) + y*(-18 + 72*z + (-725 + 12*Pi^2)*z^2))*H[0, y]*H[0, z])/(144*(-1 + y + z)^2) - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) + (MA2*(3*y^4*(-1 + z) + 6*y^3*(1 - 5*z + 4*z^2) - (-1 + z)*z^2*(-9 + (57 + 2*Pi^2)*z^2) - 6*y*z*(1 - z - 5*z^2 + 5*z^3) + y^2*(-3 + 33*z + 2*(6 + Pi^2)*z^2 - 2*(24 + Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) - (MA2*(19*y^5 + (-1 + z)^2*z^2 + y^4*(-19 + 10*z) + y^3*(-3 - 10*z + 16*z^2) - y*z*(-2 + 11*z - 10*z^2 + z^3) - y^2*(-3 + 2*z + 4*z^2 + 8*z^3))*H[0, z]*H[1 - z, y])/(16*(-1 + y)*y^2*(-1 + y + z)) - (MA2*(y^7*(-1 + z) - (-1 + z)^3*z^4 + y*(-1 + z)^2*z^3*(2 - 9*z + z^2) + y^6*(3 - 11*z + 8*z^2) + y^5*(-3 + 21*z + 15*z^2 - 35*z^3) + y^3*z*(2 - 8*z - 10*z^2 + 53*z^3 - 35*z^4) + y^4*(1 - 13*z - 21*z^2 + 53*z^3 - 20*z^4) + y^2*z^2*(6 - 8*z - 21*z^2 + 15*z^3 + 8*z^4))*H[1, z]*H[z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(7*y^2 + 4*z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (3*MA2*z*H[1, z]*H[0, 0, y])/4 + (MA2*(4*y^2 + 7*z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (3*MA2*y*H[1 - z, y]*H[0, 0, z])/4 + (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) + (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) + (MA2*(-(y^5*(-1 + z)) + y^4*(-3 + 11*z - 8*z^2) - (-1 + z)*z^2*(-3 + (19 + 2*Pi^2)*z^2) + y^2*(-1 + z)*(1 - 12*z - 2*(7 + Pi^2)*z^2 + 10*z^3) + y^3*(3 - 21*z - 2*(-2 + Pi^2)*z^2 + 2*(8 + Pi^2)*z^3) + y*z*(-2 + 5*z + 3*z^2 - (27 + 2*Pi^2)*z^3 + (19 + 2*Pi^2)*z^4))*H[0, 1, z])/(16*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(3*(-2 + z)*(-1 + z)^2*z + y^2*(-4 + 8*z - 3*z^2) + 2*y*z*(1 - 4*z + 3*z^2))*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(5*y^2 + 12*y*z + 7*z^2)*H[z, y]*H[0, 1, z])/(8*(-1 + y + z)) + (MA2*(3*y^4*(-1 + z) + 6*y^3*(1 - 5*z + 4*z^2) - (-1 + z)*z^2*(-9 + (57 + 2*Pi^2)*z^2) - 6*y*z*(1 - z - 5*z^2 + 5*z^3) + y^2*(-3 + 33*z + 2*(6 + Pi^2)*z^2 - 2*(24 + Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(6*y^4 - 3*z^2 + 2*y^3*(-9 + 5*z) + 6*y*(-1 + z + z^2) - 2*y^2*(-9 + 8*z + z^2))*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) - (MA2*(9*y^5*(-1 + z) + 27*y^4*(1 - 4*z + 3*z^2) - (-1 + z)^2*z^2*(-27 + 18*z + 2*(-232 + 9*Pi^2)*z^2) + y^3*(-27 + 207*z + (-761 + 18*Pi^2)*z^2 + (563 - 18*Pi^2)*z^3) - y*(-1 + z)*z*(18 - 63*z - 36*z^2 + 2*(-232 + 9*Pi^2)*z^3) + y^2*(9 - 126*z + (734 - 18*Pi^2)*z^2 + 2*(-545 + 18*Pi^2)*z^3 + (491 - 18*Pi^2)*z^4))*H[1, 0, y])/(144*(-1 + z)*z^2*(-1 + y + z)^2) + (MA2*(-4*y^2 + 5*z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MA2*((-635 + 18*Pi^2)*y^4 + y^3*(1288 + 18*Pi^2*(-2 + z) - 725*z) - (-1 + z)*z*(18 + (-635 + 18*Pi^2)*z) + y*(18 - 72*z - 4*(-340 + 9*Pi^2)*z^2 + (-635 + 18*Pi^2)*z^3) + y^2*(-671 + 779*z - 725*z^2 + 18*Pi^2*(1 - z + z^2)))*H[1, 0, z])/(144*(-1 + y)*(-1 + y + z)^2) + (MA2*(19*y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) + (MA2*(-6*y^4 + 3*z^2 - 2*y^3*(-9 + 5*z) - 6*y*(-1 + z + z^2) + 2*y^2*(-9 + 8*z + z^2))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MA2*(3*y^2 + 4*y*z + z^2)*H[z, y]*H[1, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^4*(-1 + z) + 2*y^3*(1 - 5*z + 4*z^2) + z^2*(-3 + 3*z + 19*z^2 - 19*z^3) + y^2*(-1 + 11*z + 4*z^2 - 16*z^3) - 2*y*z*(1 - z - 5*z^2 + 5*z^3))*H[1 - z, 0, y])/(16*(-1 + z)*z^2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) + (MA2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2) - (MA2*(y^2 + 4*y*z + 3*z^2)*H[1, z]*H[z, 0, y])/(8*(-1 + y + z)) - (MA2*(y^7*(-1 + z) - (-1 + z)^3*z^4 + y*(-1 + z)^2*z^3*(2 - 9*z + z^2) + y^6*(3 - 11*z + 8*z^2) + y^5*(-3 + 21*z + 15*z^2 - 35*z^3) + y^3*z*(2 - 8*z - 10*z^2 + 53*z^3 - 35*z^4) + y^4*(1 - 13*z - 21*z^2 + 53*z^3 - 20*z^4) + y^2*z^2*(6 - 8*z - 21*z^2 + 15*z^3 + 8*z^4))*H[z, 1 - z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) - (MA2*(3*y^2 + 4*y*z + z^2)*H[0, z]*H[z, 1 - z, y])/(8*(-1 + y + z)) + (MA2*(y + z)^2*H[1, z]*H[z, z, y])/(-1 + y + z) + (MA2*(-3*(-2 + z)*(-1 + z)^2*z + y^4*(5 - 10*z + 4*z^2) + 2*y^3*(-5 + 13*z - 8*z^2 + z^3) + 2*y*z*(-5 + 15*z - 13*z^2 + 3*z^3) + y^2*(5 - 12*z - 2*z^2 + 10*z^3 - 2*z^4))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (3*MA2*z*H[0, 0, 1 - z, y])/4 + (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) + (MA2*(2*(-1 + z)^2*z*(-9 + 25*z) + 6*y*z*(5 - 8*z + 3*z^2) + y^2*(35 - 70*z + 32*z^2))*H[0, 1, 0, y])/(24*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(23*y^4 + 32*z^2 - 64*y*z^2 - 2*y^3*(23 + 6*z) + y^2*(23 + 12*z + 29*z^2))*H[0, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) - (3*MA2*z*H[0, 1 - z, 0, y])/4 + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) - (MA2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(7*y^2 + 3*y*z + z*(-3 + 7*z))*H[1, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) + (MA2*(4*y^2 + 7*z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) + (MA2*y*z*(y^3*z + 4*(-1 + z)*z + 2*y^2*(2 - 7*z + 4*z^2) + y*(-4 + 18*z - 14*z^2 + z^3))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MA2*(-11*y^2 + 9*y*z + z*(-9 + 7*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) - (MA2*(13*y^4 + 22*z^2 - 44*y*z^2 + 2*y^3*(-13 + 6*z) + y^2*(13 - 12*z + 25*z^2))*H[1, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) - (3*MA2*z*H[1 - z, 0, 0, y])/4 + (MA2*(-6*(-1 + z)^3*z + y^2*(3 - 6*z + 2*z^2) - 2*y*z*(3 - 8*z + 5*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) - (MA2*(y^2 + 4*y*z + 3*z^2)*H[z, 0, 1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + 4*y*z + 3*z^2)*H[z, 1 - z, 0, y])/(8*(-1 + y + z)) + (MA2*(y + z)^2*H[z, z, 1 - z, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + Nf^2*((MA2*(-400 + 267*Pi^2)*(y^2 + z^2))/(1296*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y])/(54*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z])/(54*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(144*(-1 + y + z)) - (10*MA2*(y^2 + z^2)*H[1, z])/(27*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(36*(-1 + y + z)) - (10*MA2*(y^2 + z^2)*H[1 - z, y])/(27*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(36*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(9*(-1 + y + z)) + I*((-5*MA2*Pi*(y^2 + z^2))/(9*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (5*MA2*Pi*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) - (5*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z))) - (5*MA2*(y^2 + z^2)*H[0, 0, y])/(144*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 0, z])/(144*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, y])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, 1, z])/(9*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, y])/(36*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(9*(-1 + y + z)) + ((-5*MA2*(y^2 + z^2))/(9*(-1 + y + z)) - (((5*I)/12)*MA2*Pi*(y^2 + z^2))/(-1 + y + z) + (5*MA2*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z)))*Log[muSqOMA2] - (5*MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(24*(-1 + y + z))) + Log[muSqOMA2]*((-55*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (55*MA2*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MA2*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MA2*(-990*y*(-1 + 2*z) + z*(990 + z*(6602 + 321*Pi^2 - 216*zeta3)) + y^2*(6602 + 321*Pi^2 - 216*zeta3)))/(864*(-1 + y + z))) + I*((-55*MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (55*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MA2*Pi*(-990*y*(-1 + 2*z) + z*(990 + z*(6602 + 321*Pi^2 - 216*zeta3)) + y^2*(6602 + 321*Pi^2 - 216*zeta3)))/(864*(-1 + y + z))) + (MA2*H[1, y]*(Pi^2*(-11*y^2 + 9*y*z + z*(-9 + 7*z)) + 54*(y^2 + z^2)*zeta3))/(72*(-1 + y + z)) + (MA2*H[0, y]*(9*y^4*(-1 + z)^2 + y*(-1 + z)*z*(78 - 228*z + z^2*(33 + 11*Pi^2 - 108*zeta3) + z^3*(117 + Pi^2 + 108*zeta3)) - (-1 + z)^2*z^2*(3 + z*(237 + Pi^2 + 108*zeta3)) - y^2*(-9 + 3*(49 + 4*Pi^2)*z^4 - 4*z^2*(39 + 14*Pi^2 + 54*zeta3) + z^3*(-147 + 13*Pi^2 + 108*zeta3) + z*(165 + 28*Pi^2 + 108*zeta3)) + y^3*(-18 - 4*z^2*(117 + 14*Pi^2 + 54*zeta3) + z^3*(225 + 25*Pi^2 + 108*zeta3) + z*(261 + 28*Pi^2 + 108*zeta3))))/(144*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) + (MA2*H[1 - z, y]*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(-432 - 54*(-13 + 2*Pi^2)*z + 108*z^3 + z^2*(4334 + 99*Pi^2 - 216*zeta3)) - y^5*(216 + z*(4118 + 99*Pi^2 - 216*zeta3) - 2*z^2*(4442 + 99*Pi^2 - 216*zeta3) + z^3*(4550 + 117*Pi^2 - 216*zeta3)) + y^4*(324 - 72*(-3 + 5*Pi^2)*z^4 + z*(7858 + 306*Pi^2 - 432*zeta3) + z^3*(8074 + 990*Pi^2 - 432*zeta3) - 4*z^2*(4118 + 225*Pi^2 - 216*zeta3)) + 2*y^2*(-1 + z)*(-27 - 54*(-14 + Pi^2)*z + 54*(-27 + 5*Pi^2)*z^2 + 27*z^5 + z^4*(4469 + 99*Pi^2 - 216*zeta3) + z^3*(-3767 - 351*Pi^2 + 216*zeta3)) - y^3*(216 + z^5*(4550 + 117*Pi^2 - 216*zeta3) + z*(2498 + 315*Pi^2 - 216*zeta3) - 2*z^2*(2309 + 621*Pi^2 - 216*zeta3) + 2*z^3*(2714 + 909*Pi^2 - 216*zeta3) + z^4*(-8074 - 990*Pi^2 + 432*zeta3))))/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MA2*H[1, z]*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y^5*(216 + z*(4118 + 15*Pi^2 - 864*zeta3) - 2*z^2*(4442 + 15*Pi^2 - 864*zeta3) + z^3*(4550 + 33*Pi^2 - 864*zeta3)) - y*(-1 + z)^2*z*(-432 - 54*(-13 + 2*Pi^2)*z + 108*z^3 + z^2*(4334 + 231*Pi^2 - 864*zeta3)) - y^3*(216 + z*(2498 + 15*Pi^2 - 864*zeta3) - 2*z^2*(2309 + 213*Pi^2 - 864*zeta3) + z^5*(4550 + 249*Pi^2 - 864*zeta3) - 2*z^4*(4037 + 519*Pi^2 - 864*zeta3) + 2*z^3*(2714 + 609*Pi^2 - 864*zeta3)) + 2*y^4*(162 - 18*(-6 + 7*Pi^2)*z^4 + z*(3929 + 15*Pi^2 - 864*zeta3) + z^3*(4037 + 249*Pi^2 - 864*zeta3) - 4*z^2*(2059 + 30*Pi^2 - 432*zeta3)) + 2*y^2*(-1 + z)*(-27 + 756*z + 162*(-9 + Pi^2)*z^2 + 27*z^5 + z^4*(4469 + 231*Pi^2 - 864*zeta3) + z^3*(-3767 - 429*Pi^2 + 864*zeta3))))/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MA2*H[0, z]*(9*(-1 + z)^2*z^2 - y*(-1 + z)*z*(-78 - 28*Pi^2*z + 18*z^2 - 27*z*(9 + 4*zeta3)) + y^4*(471 - 147*z^2 + Pi^2*(2 + 10*z - 12*z^2) + 216*zeta3 - 12*z*(7 + 18*zeta3)) + y^2*(-1 + z)*(3 - 303*z + 9*z^3 - z^2*(459 + 56*Pi^2 + 216*zeta3)) + y^5*(Pi^2*(-1 + z) + 3*(-79 - 36*zeta3 + z*(39 + 36*zeta3))) + y^3*(Pi^2*(-1 - 11*z - 13*z^2 + 25*z^3) + 3*(-77 + z^2*(49 - 36*zeta3) - 36*zeta3 + z*(-87 + 36*zeta3) + z^3*(75 + 36*zeta3)))))/(144*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) + Nc*Nf*(-1/432*(MA2*(108*y^4 + z^2*(63 - (637 + 9*Pi^2)*z) + y^3*(-216 + (853 + 9*Pi^2)*z) + y^2*(108 - (1024 + 9*Pi^2)*z + 270*z^2) + y*z*(171 - 333*z + (673 + 9*Pi^2)*z^2))*H[0, y])/((-1 + y)*z*(-1 + y + z)) - (MA2*(108*(-1 + z)^2*z^2 + y^3*(-637 + 9*Pi^2*(-1 + z) + 673*z) + y*(-1 + z)*z*(-171 + (853 + 9*Pi^2)*z) + 9*y^2*(7 - 37*z + 30*z^2))*H[0, z])/(432*y*(-1 + z)*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(36*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) + (MA2*(-54*y^5 - 54*(-1 + z)^2*z^3 + y^4*(108 + (1075 - 6*Pi^2)*z) + y^3*(-54 + 180*z + (769 - 6*Pi^2)*z^2) + y^2*z*(-234 + 828*z + (769 - 6*Pi^2)*z^2) + y*z^2*(-234 + 180*z + (1075 - 6*Pi^2)*z^2))*H[1, z])/(216*y*z*(-1 + y + z)*(y + z)) - (MA2*(12*y^4 + 24*y^3*(-1 + z) + z^2*(8 + 4*z - 21*z^2) + 4*y*z*(6 - 14*z + 3*z^2) + 3*y^2*(4 - 16*z + 9*z^2))*H[0, y]*H[1, z])/(48*z^2*(-1 + y + z)) + (MA2*(-54*y^5 - 54*(-1 + z)^2*z^3 + y^4*(108 + 1075*z) + y^3*(-54 + 180*z + 769*z^2) + y^2*z*(-234 + 828*z + 769*z^2) + y*z^2*(-234 + 180*z + 1075*z^2))*H[1 - z, y])/(216*y*z*(-1 + y + z)*(y + z)) + (MA2*(21*y^4 - 24*y*(-1 + z)^2*z - 12*(-1 + z)^2*z^2 - 4*y^3*(1 + 3*z) + y^2*(-8 + 56*z - 27*z^2))*H[0, z]*H[1 - z, y])/(48*y^2*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(36*(-1 + y + z)) + (MA2*(9*y^6 + 18*y^5*(-1 + z) + 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 + y^2*z^2*(12 - 39*z - 22*z^2) + y^4*(9 - 36*z - 22*z^2) + 3*y^3*z*(6 - 13*z + 6*z^2))*H[1, z]*H[z, y])/(36*y^2*z^2*(-1 + y + z)) + (41*MA2*(y^2 + z^2)*H[0, 0, y])/(72*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(4*(-1 + y + z)) + (41*MA2*(y^2 + z^2)*H[0, 0, z])/(72*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(4*(-1 + y + z)) + (MA2*(36*y^4 + 72*y^3*(-1 + z) + z^2*(24 + 12*z - 169*z^2) + y^2*(36 - 144*z - 25*z^2) + 12*y*z*(6 - 14*z + 3*z^2))*H[0, 1, z])/(144*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(3*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(4*(-1 + y + z)) - (MA2*(12*y^4 + 24*y^3*(-1 + z) + z^2*(8 + 4*z - 21*z^2) + 4*y*z*(6 - 14*z + 3*z^2) + 3*y^2*(4 - 16*z + 9*z^2))*H[0, 1 - z, y])/(48*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, z, y])/(12*(-1 + y + z)) + (MA2*(9*y^4 + 18*y^3*(-1 + z) + z^2*(6 + 3*z - 29*z^2) + 3*y*z*(6 - 14*z + 3*z^2) + y^2*(9 - 36*z + 7*z^2))*H[1, 0, y])/(36*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(24*(-1 + y + z)) - (53*MA2*(y^2 + z^2)*H[1, 0, z])/(144*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(12*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1, 1, z])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(12*y^4 + 24*y^3*(-1 + z) + z^2*(8 + 4*z - 21*z^2) + 4*y*z*(6 - 14*z + 3*z^2) + 3*y^2*(4 - 16*z + 9*z^2))*H[1 - z, 0, y])/(48*z^2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (61*MA2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(36*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(12*(-1 + y + z)) + (MA2*(9*y^6 + 18*y^5*(-1 + z) + 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 + y^2*z^2*(12 - 39*z - 22*z^2) + y^4*(9 - 36*z - 22*z^2) + 3*y^3*z*(6 - 13*z + 6*z^2))*H[z, 1 - z, y])/(36*y^2*z^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + I*((MA2*Pi*((1892 - 3*Pi^2)*y^2 + y*(45 - 90*z) + z*(45 + (1892 - 3*Pi^2)*z)))/(216*(-1 + y + z)) - (155*MA2*Pi*(y^2 + z^2)*H[0, y])/(144*(-1 + y + z)) - (155*MA2*Pi*(y^2 + z^2)*H[0, z])/(144*(-1 + y + z)) + (175*MA2*Pi*(y^2 + z^2)*H[1, z])/(72*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) + (175*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(72*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) - (5*MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(6*(-1 + y + z)) - (5*MA2*Pi*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (5*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (5*MA2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(6*(-1 + y + z))) - (MA2*(y^2 + z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 0, 1, z])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, 1 - z, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, 0, 1 - z, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, 1 - z, 0, y])/(12*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) + ((((55*I)/12)*MA2*Pi*(y^2 + z^2))/(-1 + y + z) + (MA2*((1892 - 3*Pi^2)*y^2 + y*(45 - 90*z) + z*(45 + (1892 - 3*Pi^2)*z)))/(216*(-1 + y + z)) - (155*MA2*(y^2 + z^2)*H[0, y])/(144*(-1 + y + z)) - (155*MA2*(y^2 + z^2)*H[0, z])/(144*(-1 + y + z)) + (175*MA2*(y^2 + z^2)*H[1, z])/(72*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) + (175*MA2*(y^2 + z^2)*H[1 - z, y])/(72*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(6*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[z, 1 - z, y])/(6*(-1 + y + z)))*Log[muSqOMA2] + (55*MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(24*(-1 + y + z)) + (MA2*(-888*y*(-1 + 2*z) + y^2*(10279 - 1975*Pi^2 + 1032*zeta3) + z*(888 + z*(10279 - 1975*Pi^2 + 1032*zeta3))))/(864*(-1 + y + z))) + Nc^2*((MA2*(60*y^4 - y^3*(120 + (-572 + Pi^2)*z) + z^2*(32 + (-488 + Pi^2)*z) + y^2*(60 + (-628 + Pi^2)*z + 150*z^2) + y*z*(56 - 182*z - (-550 + Pi^2)*z^2))*H[0, y])/(96*(-1 + y)*z*(-1 + y + z)) - (MA2*(y^3*(488 + Pi^2*(-1 + z) - 550*z) - 60*(-1 + z)^2*z^2 + y*(-1 + z)*z*(56 + (-572 + Pi^2)*z) - 2*y^2*(16 - 91*z + 75*z^2))*H[0, z])/(96*y*(-1 + z)*(-1 + y + z)) + (MA2*(18*y + (-163 + 12*Pi^2)*y^2 + z*(18 + (-163 + 12*Pi^2)*z))*H[0, y]*H[0, z])/(144*(-1 + y + z)) + (MA2*Pi^2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, y])/(144*(-1 + y + z)) + (MA2*(45*y^4 + 45*y^3*(-2 + z) + 3*y*z*(33 - 94*z + 18*z^2) + z^2*(48 + 33*z + 2*(-151 + 6*Pi^2)*z^2) + y^2*(45 - 144*z + 2*(-43 + 6*Pi^2)*z^2))*H[0, y]*H[1, z])/(72*z^2*(-1 + y + z)) + (MA2*(2*(-151 + 6*Pi^2)*y^4 + 45*(-1 + z)^2*z^2 + y^3*(33 + 54*z) + 9*y*z*(11 - 16*z + 5*z^2) + 2*y^2*(24 - 141*z + (-43 + 6*Pi^2)*z^2))*H[0, z]*H[1 - z, y])/(72*y^2*(-1 + y + z)) + (MA2*(-455 + 54*Pi^2)*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(144*(-1 + y + z)) - (MA2*(45*y^6 + 45*y^5*(-2 + z) + 45*(-1 + z)^2*z^4 + 9*y*z^3*(11 - 16*z + 5*z^2) + 3*y^3*z*(33 - 80*z + 36*z^2) - 2*y^2*z^2*(-48 + 120*z + (259 + 3*Pi^2)*z^2) - y^4*(-45 + 144*z + (518 + 6*Pi^2)*z^2))*H[1, z]*H[z, y])/(72*y^2*z^2*(-1 + y + z)) + (MA2*((-160 + 3*Pi^2)*y^2 + 9*y*z + z*(-9 + (-151 + 3*Pi^2)*z))*H[0, 0, y])/(72*(-1 + y + z)) - (3*MA2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MA2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[1, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MA2*((-151 + 3*Pi^2)*y^2 + 9*y*(-1 + z) + (-160 + 3*Pi^2)*z^2)*H[0, 0, z])/(72*(-1 + y + z)) - (3*MA2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MA2*(1 + 11*y^2 - 2*y*(-1 + z) - 2*z + 15*z^2)*H[1 - z, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MA2*(-15*y^4 - 15*y^3*(-2 + z) + y*z*(-33 + 91*z - 18*z^2) + 3*y^2*(-5 + 16*z + (24 + Pi^2)*z^2) + z^2*(-16 - 14*z + 3*(48 + Pi^2)*z^2))*H[0, 1, z])/(24*z^2*(-1 + y + z)) - (MA2*(3 + 50*y^2 + 6*z + 26*z^2 - 6*y*(1 + 2*z))*H[0, y]*H[0, 1, z])/(24*(-1 + y + z)) + (MA2*(1 + 10*y^2 - 2*y*z + 10*z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) + (MA2*(7*y^2 - 6*y*z + 3*z^2)*H[z, y]*H[0, 1, z])/(8*(-1 + y + z)) + (MA2*(45*y^4 + 45*y^3*(-2 + z) + 3*y*z*(33 - 94*z + 18*z^2) + z^2*(48 + 33*z + (-302 + 9*Pi^2)*z^2) + y^2*(45 - 144*z + (-86 + 9*Pi^2)*z^2))*H[0, 1 - z, y])/(72*z^2*(-1 + y + z)) - (MA2*(1 + 5*y^2 - 2*y*(-1 + z) - 2*z + 9*z^2)*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(-35*y^2 + (-12 + z)*z + 6*y*(2 + z))*H[1, z]*H[0, z, y])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) - (MA2*(90*y^4 + 90*y^3*(-2 + z) + 6*y*z*(33 - 97*z + 15*z^2) + z^2*(96 + 48*z + (-689 + 6*Pi^2)*z^2) + y^2*(90 - 288*z + (-239 + 6*Pi^2)*z^2))*H[1, 0, y])/(144*z^2*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MA2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) + (MA2*((85 + 18*Pi^2)*y^2 + 18*y*(1 + z) + z*(18 + (67 + 18*Pi^2)*z))*H[1, 0, z])/(144*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) - (11*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(12*(-1 + y + z)) - (MA2*(11*y^2 - 6*y*z + 23*z^2)*H[z, y]*H[1, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (7*MA2*(-65 + 6*Pi^2)*(y^2 + z^2)*H[1, 1, z])/(144*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(-1 + y + z) + (4*MA2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, y]*H[1, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(45*y^4 + 45*y^3*(-2 + z) + 3*y*z*(33 - 94*z + 18*z^2) + z^2*(48 + 33*z + 2*(-151 + 6*Pi^2)*z^2) + y^2*(45 - 144*z + 2*(-43 + 6*Pi^2)*z^2))*H[1 - z, 0, y])/(72*z^2*(-1 + y + z)) + (11*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(24*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MA2*(-455 + 48*Pi^2)*(y^2 + z^2)*H[1 - z, 1 - z, y])/(144*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1, z]*H[1 - z, z, y])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, z, y])/(2*(-1 + y + z)) - (MA2*(23*y^2 - 6*y*z + 11*z^2)*H[1, z]*H[z, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, z]*H[z, 0, y])/(-1 + y + z) - (MA2*(45*y^6 + 45*y^5*(-2 + z) + 45*(-1 + z)^2*z^4 + 9*y*z^3*(11 - 16*z + 5*z^2) + 3*y^3*z*(33 - 80*z + 36*z^2) - 2*y^2*z^2*(-48 + 120*z + (259 + 3*Pi^2)*z^2) - y^4*(-45 + 144*z + (518 + 6*Pi^2)*z^2))*H[z, 1 - z, y])/(72*y^2*z^2*(-1 + y + z)) - (MA2*(11*y^2 - 6*y*z + 23*z^2)*H[0, z]*H[z, 1 - z, y])/(24*(-1 + y + z)) + (4*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, 1, z]*H[z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[z, 1 - z, y])/(-1 + y + z) + (MA2*(4*y^2 - 3*y*z + 4*z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 1, z]*H[z, z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, 1, z]*H[z, z, y])/(-1 + y + z) + (MA2*(3 + 55*y^2 + 6*z + 19*z^2 - 6*y*(1 + 3*z))*H[0, 0, 1, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[z, y]*H[0, 0, 1, z])/(-1 + y + z) + (MA2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[0, 0, 1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(3 - 6*y + 32*y^2 + 6*z + 41*z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(19*y^2 + 10*z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (2*MA2*(y^2 + z^2)*H[0, 1, 1, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, y]*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[0, 1, 1, z])/(-1 + y + z) + (MA2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[0, 1 - z, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) + (MA2*(-35*y^2 + (-12 + z)*z + 6*y*(2 + z))*H[0, z, 1 - z, y])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, z, 1 - z, y])/(-1 + y + z) - (MA2*(1 + 15*y^2 + 2*z + 14*z^2 - 2*y*(1 + z))*H[1, 0, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (3*MA2*y^2*H[1, 0, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(1 + 20*y^2 + 2*z + 16*z^2 - 2*y*(1 + z))*H[1, 0, 1, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[z, y]*H[1, 0, 1, z])/(-1 + y + z) - (MA2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MA2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, 1, 0, y])/(24*(-1 + y + z)) - (3*MA2*(2*y^2 + z^2)*H[1, 1, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (7*MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[z, y]*H[1, 1, 0, z])/(-1 + y + z) - (MA2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) + (MA2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[1 - z, 0, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, z, y])/(2*(-1 + y + z)) + (13*MA2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(12*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, 0, y])/(2*(-1 + y + z)) + (MA2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[1 - z, z, z, y])/(-1 + y + z) - (MA2*(23*y^2 - 6*y*z + 11*z^2)*H[z, 0, 1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 0, 1 - z, y])/(-1 + y + z) - (MA2*(23*y^2 - 6*y*z + 11*z^2)*H[z, 1 - z, 0, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, 0, y])/(-1 + y + z) + (4*MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, z, y])/(-1 + y + z) + (MA2*(4*y^2 - 3*y*z + 4*z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1, z]*H[z, z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[1, z]*H[z, z, z, y])/(-1 + y + z) - (5*MA2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z, 1 - z, 1 - z, y])/(-1 + y + z) - (3*MA2*(y^2 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1 - z, 1 - z, z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[1 - z, z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, z, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MA2*(y^2 + z^2)*H[1 - z, z, z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, 0, 1 - z, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, 1 - z, 0, 1 - z, y])/(-1 + y + z) + (MA2*(y^2 + z^2)*H[z, 1 - z, 1 - z, 0, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[z, 1 - z, z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[z, z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MA2*(y^2 + z^2)*H[z, z, z, 1 - z, y])/(-1 + y + z) - (605*MA2*(y^2 + z^2)*Log[muSqOMA2]^2)/(96*(-1 + y + z)) + Log[muSqOMA2]*((((-605*I)/48)*MA2*Pi*(y^2 + z^2))/(-1 + y + z) + (275*MA2*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (275*MA2*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (715*MA2*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (55*MA2*(y^2 + z^2)*H[0, y]*H[1, z])/(24*(-1 + y + z)) - (715*MA2*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (55*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(24*(-1 + y + z)) + (55*MA2*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (55*MA2*(y^2 + z^2)*H[0, 1, z])/(24*(-1 + y + z)) - (55*MA2*(y^2 + z^2)*H[0, 1 - z, y])/(24*(-1 + y + z)) + (55*MA2*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MA2*(y^2 + z^2)*H[1 - z, 0, y])/(24*(-1 + y + z)) + (55*MA2*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MA2*(990*y*(-1 + 2*z) + z*(-990 + z*(-19991 + 66*Pi^2 - 1728*zeta3)) + y^2*(-19991 + 66*Pi^2 - 1728*zeta3)))/(864*(-1 + y + z))) + I*((275*MA2*Pi*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (275*MA2*Pi*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (715*MA2*Pi*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (55*MA2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(24*(-1 + y + z)) - (715*MA2*Pi*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (55*MA2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(24*(-1 + y + z)) + (55*MA2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (55*MA2*Pi*(y^2 + z^2)*H[0, 1, z])/(24*(-1 + y + z)) - (55*MA2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(24*(-1 + y + z)) + (55*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MA2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(24*(-1 + y + z)) + (55*MA2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MA2*Pi*(990*y*(-1 + 2*z) + z*(-990 + z*(-19991 + 66*Pi^2 - 1728*zeta3)) + y^2*(-19991 + 66*Pi^2 - 1728*zeta3)))/(864*(-1 + y + z))) + (MA2*(z*(972*Pi^4*z + 720*Pi^2*(3 + 436*z) - 5*(42624 + z*(311125 + 31104*zeta3 - 77040*zeta3))) + y^2*(313920*Pi^2 + 972*Pi^4 - 5*(311125 + 31104*zeta3 - 77040*zeta3)) - 720*y*(296 + 3*Pi^2*(-1 + z) + 16*z*(-37 + 9*zeta3 - 9*zeta3))))/(51840*(-1 + y + z)) + (MA2*H[1, z]*(540*y^5 + 540*(-1 + z)^2*z^3 + y^2*z*(2556 - 9792*z + 6*Pi^2*(-3 + 10*z^2) - z^2*(5213 + 1728*zeta3)) + y*z^2*(2556 - 2664*z + 6*Pi^2*(-3 - 6*z + 4*z^2) - z^2*(9353 + 1728*zeta3)) - y^3*(-540 - 36*(-74 + Pi^2)*z + z^2*(5213 + 66*Pi^2 + 1728*zeta3)) - y^4*(1080 + z*(9353 + 102*Pi^2 + 1728*zeta3))))/(864*y*z*(-1 + y + z)*(y + z)) + (MA2*H[1 - z, y]*(540*y^5 + 540*(-1 + z)^2*z^3 - y^2*z*(-2556 + 9792*z + 18*Pi^2*(2 + 3*z^2) + z^2*(5213 + 1728*zeta3)) - y*z^2*(-2556 + 2664*z + 18*Pi^2*(2 + 7*z^2) + z^2*(9353 + 1728*zeta3)) - y^3*(-540 + 2664*z + z^2*(5213 + 54*Pi^2 + 1728*zeta3)) - y^4*(1080 + z*(9353 + 126*Pi^2 + 1728*zeta3))))/(864*y*z*(-1 + y + z)*(y + z))) + (Nf*((MA2*(-((9 + Pi^2)*y^3) + y^2*(-6 + Pi^2 + 30*z) + z*(3 + (21 + Pi^2)*z) - y*(-15 + 33*z + (9 + Pi^2)*z^2))*H[0, y])/(144*(-1 + y)*(-1 + y + z)) - (MA2*(y^2*(-21 + Pi^2*(-1 + z) + 9*z) + (-1 + z)*z*(15 + (9 + Pi^2)*z) + y*(-3 + 33*z - 30*z^2))*H[0, z])/(144*(-1 + z)*(-1 + y + z)) + (29*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(36*(-1 + y + z)) + (MA2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) + (MA2*(324 + (94 + 21*Pi^2)*y + (94 + 21*Pi^2)*z)*(y^2 + z^2)*H[1, z])/(432*(-1 + y + z)*(y + z)) + (MA2*(324 + (94 + 9*Pi^2)*y + (94 + 9*Pi^2)*z)*(y^2 + z^2)*H[1 - z, y])/(432*(-1 + y + z)*(y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) + (29*MA2*(y^2 + z^2)*H[1, 0, y])/(36*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(24*(-1 + y + z)) + (29*MA2*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) + I*((MA2*Pi*((148 + 39*Pi^2)*y^2 - 90*y*(-1 + 2*z) + z*(90 + (148 + 39*Pi^2)*z)))/(432*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(12*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MA2*Pi*(y^2 + z^2)*H[1, 0, z])/(12*(-1 + y + z))) - (5*MA2*(y^2 + z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) - (5*MA2*(y^2 + z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, z])/(6*(-1 + y + z)) + ((MA2*((148 + 39*Pi^2)*y^2 - 90*y*(-1 + 2*z) + z*(90 + (148 + 39*Pi^2)*z)))/(432*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[0, y]*H[0, z])/(12*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MA2*(y^2 + z^2)*H[1, 0, z])/(12*(-1 + y + z)))*Log[muSqOMA2] + (MA2*(-1368*y*(-1 + 2*z) + y^2*(-5041 + 474*Pi^2 + 4284*zeta3) + z*(1368 + z*(-5041 + 474*Pi^2 + 4284*zeta3))))/(2592*(-1 + y + z))))/Nc - (MA2*((-1 + z)^3*z*(21312 + 63*Pi^4*z + 12*Pi^2*(-9 + 244*z) - 2*z*(-38147 + 972*zeta3 + 12726*zeta3)) + y^5*(76294 + 2928*Pi^2*(-1 + z)^2 + 63*Pi^4*(-1 + z)^2 - 1944*zeta3 - 25452*zeta3 + 4*z*(-38147 + 972*zeta3 + 12726*zeta3) - 2*z^2*(-38147 + 972*zeta3 + 13698*zeta3)) - y*(-1 + z)^2*(21312 + 63*Pi^4*z^2*(-3 + 2*z) + 12*Pi^2*(-9 + 54*z - 804*z^2 + 488*z^3) - 432*z*(296 + 3*zeta3 - 3*zeta3) - 4*z^3*(-38147 + 972*zeta3 + 12726*zeta3) + 6*z^2*(-23939 + 1188*zeta3 + 13806*zeta3)) + y^2*(-1 + z)*(63*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) + 12*Pi^2*(271 - 650*z + 1246*z^2 - 1102*z^3 + 244*z^4) - 2*(-6179 + 972*zeta3 + z^3*(99308 - 5184*zeta3 - 63216*zeta3) + 12726*zeta3 + z^4*(-38147 + 972*zeta3 + 13698*zeta3) - 2*z*(36445 + 1944*zeta3 + 13698*zeta3) + 4*z^2*(4477 + 1782*zeta3 + 17262*zeta3))) + y^3*(63*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) + 12*Pi^2*(759 - 2150*z + 2348*z^2 - 1264*z^3 + 307*z^4) - 2*(-82473 + 2916*zeta3 + 38178*zeta3 - 8*z*(-19499 + 1215*zeta3 + 13455*zeta3) + 8*z^2*(-10175 + 1539*zeta3 + 16533*zeta3) - 4*z^3*(-6179 + 1782*zeta3 + 20664*zeta3) + z^4*(-16835 + 1620*zeta3 + 20826*zeta3))) + y^4*(63*Pi^4*(-3 + z)*(-1 + z)^2 + 12*Pi^2*(-741 + 1780*z - 1346*z^2 + 307*z^3) - 2*(z^2*(137455 - 6156*zeta3 - 76914*zeta3) - 3*(-34595 + 972*zeta3 + 12726*zeta3) + z^3*(-16835 + 1620*zeta3 + 20826*zeta3) + z*(-224405 + 7452*zeta3 + 92322*zeta3)))))/(5184*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2) + (-1/8*(MA2*((6 + Pi^2)*y^3 + (6 + Pi^2)*(-1 + z)*z^2 + y^2*(-6 + Pi^2*(-1 + z) + 5*z) + y*z*(-2 + (5 + Pi^2)*z))*H[0, y]*H[0, z])/(-1 + y + z)^2 - (MA2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) - (MA2*(15*y^4*(-1 + z) + 6*y^3*(5 - 8*z + 3*z^2) + (-1 + z)*z^2*(15 + 18*z + (-33 + 4*Pi^2)*z^2) + 6*y*z*(-6 + 22*z - 19*z^2 + 3*z^3) + y^2*(-15 + 69*z - 2*(51 + 2*Pi^2)*z^2 + (54 + 4*Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) + (MA2*((33 - 2*Pi^2)*y^5 + y^4*(-51 + 2*Pi^2 - 18*z) + 15*(-1 + z)^2*z^2 + y^3*(3 + 114*z - 2*(27 + Pi^2)*z^2) + y^2*(15 - 132*z + 2*(51 + Pi^2)*z^2 - 18*z^3) + 3*y*z*(12 - 23*z + 16*z^2 - 5*z^3))*H[0, z]*H[1 - z, y])/(48*(-1 + y)*y^2*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(24*(-1 + y + z)) + (MA2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 - 11*z + z^2) + y^2*z^2*(-10 + 24*z - 17*z^2 + z^3) + 6*y^3*z*(-2 + 4*z - 3*z^2 + z^3) + y*z^3*(-12 + 18*z - 11*z^2 + 5*z^3) + y^4*(-5 + 18*z - 17*z^2 + 6*z^3))*H[1, z]*H[z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MA2*(-3*z - (Pi^2*(y^2 + z^2))/(-1 + y + z))*H[0, 0, y])/24 - (3*MA2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[1, z]*H[0, 0, y])/8 - (MA2*((3 + Pi^2)*y^2 + 3*y*(-1 + z) + Pi^2*z^2)*H[0, 0, z])/(24*(-1 + y + z)) - (3*MA2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) - (MA2*(-1 + 3*y + z)*H[1 - z, y]*H[0, 0, z])/8 + (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MA2*(5*y^5*(-1 + z) + 3*y^4*(5 - 7*z + 2*z^2) + (-1 + z)*z^2*(-5 - 8*z + (11 + 2*Pi^2)*z^2) + y^2*(-1 + z)*(-5 + 30*z + 2*(-23 + Pi^2)*z^2 + 6*z^3) + y^3*(-15 + 39*z + 2*(-20 + Pi^2)*z^2 - 2*(-9 + Pi^2)*z^3) + y*z*(12 - 47*z + 29*z^2 + (15 + 2*Pi^2)*z^3 - (11 + 2*Pi^2)*z^4))*H[0, 1, z])/(16*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(-1 + y + 5*z - 2*y*z - 10*z^2 + 2*y*z^2 + 6*z^3)*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2) + (MA2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MA2*(15*y^4*(-1 + z) + 6*y^3*(5 - 8*z + 3*z^2) + (-1 + z)*z^2*(15 + 18*z + (-33 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 22*z - 19*z^2 + 3*z^3) + y^2*(-15 + 69*z - 2*(51 + Pi^2)*z^2 + 2*(27 + Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MA2*(-1 + 6*y^3 + y*(5 - 2*z) + 2*y^2*(-5 + z) + z)*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(15*y^5*(-1 + z) + y^4*(45 - 78*z + 33*z^2) - (-1 + z)^2*z^2*(-15 - 18*z + (75 + 4*Pi^2)*z^2) + y^3*(-45 + 147*z + 4*(-33 + Pi^2)*z^2 - 4*(-9 + Pi^2)*z^3) - y*(-1 + z)*z*(36 - 147*z + 84*z^2 + (57 + 4*Pi^2)*z^3) + y^2*(15 - 120*z + (267 - 4*Pi^2)*z^2 + 4*(-51 + 2*Pi^2)*z^3 - 4*(-9 + Pi^2)*z^4))*H[1, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)^2) + (MA2*(-1 + y + 3*z)*H[1, z]*H[1, 0, y])/8 - (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MA2*((7 + Pi^2)*y^4 + (7 + Pi^2)*y^3*(-2 + z) - (6 + Pi^2)*(-1 + z)*z^2 + y*z*(2 - (11 + 2*Pi^2)*z + (6 + Pi^2)*z^2) + y^2*(7 - 9*z + 6*z^2 + Pi^2*(1 - z + z^2)))*H[1, 0, z])/(8*(-1 + y)*(-1 + y + z)^2) - (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(8*(-1 + y + z)) - (MA2*(6*y^4 + 4*y^3*(-3 + z) + 3*z^2 - 6*y*z^2 + y^2*(6 - 4*z + 4*z^2))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(6*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(15*y^4*(-1 + z) + 6*y^3*(5 - 8*z + 3*z^2) + (-1 + z)*z^2*(15 + 18*z + (-33 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 22*z - 19*z^2 + 3*z^3) + y^2*(-15 + 69*z - 2*(51 + Pi^2)*z^2 + 2*(27 + Pi^2)*z^3))*H[1 - z, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MA2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 - 11*z + z^2) + y^2*z^2*(-10 + 24*z - 17*z^2 + z^3) + 6*y^3*z*(-2 + 4*z - 3*z^2 + z^3) + y*z^3*(-12 + 18*z - 11*z^2 + 5*z^3) + y^4*(-5 + 18*z - 17*z^2 + 6*z^3))*H[z, 1 - z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MA2*(1 - 5*z + 10*z^2 - 6*z^3 + y^2*z*(-2 + 9*z - 5*z^2) + y^3*(2 - 4*z + z^2) + y*(-3 + 12*z - 22*z^2 + 12*z^3))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[0, 0, 1 - z, y])/8 + (MA2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) - (MA2*(y^2*(-1 + 2*z) + (-1 + z)^2*(-1 + 4*z + 3*z^2) + y*(2 - 8*z + 6*z^2))*H[0, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MA2*y^2*(6 + 6*y^2 + 4*y*(-3 + z) - 4*z + z^2)*H[0, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[0, 1 - z, 0, y])/8 + (MA2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(2*(-1 + y + z)) + (MA2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(-1 + y)*(-1 + y + 4*z)*H[1, 0, 0, y])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (3*MA2*y^2*H[1, 0, 0, z])/(8*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(1 - 5*z + 4*z^2 + y*(-3 + 12*z - 8*z^2) + y^2*z*(-2 - z + z^2) + y^3*(2 - 4*z + 3*z^2))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (3*MA2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MA2*(-1 + y + 3*z)*H[1, 0, 1 - z, y])/8 + (MA2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(2*(-1 + y + z)) - (MA2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))*H[1, 1, 0, y])/(8*(-1 + y + z)) - (MA2*(9*y^4 + 3*z^2 - 6*y*z^2 + 2*y^3*(-9 + 2*z) + y^2*(9 - 4*z + 4*z^2))*H[1, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(-1 + y + 3*z)*H[1, 1 - z, 0, y])/8 + (MA2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(2*(-1 + y + z)) - (MA2*(-1 + y + 3*z)*H[1 - z, 0, 0, y])/8 + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(4*y*(-1 + z)*z^2 + 6*(-1 + z)^2*z^2 + y^2*(3 - 6*z + 4*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MA2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MA2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (3*MA2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(-1 + y + z) - (MA2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) - (MA2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MA2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) - ((I/32)*MA2*Pi*(y^2 + z^2)*(-3 + 4*Pi^2 - 48*zeta3))/(-1 + y + z) - (MA2*(y^2 + z^2)*Log[muSqOMA2]*(-3 + 4*Pi^2 - 48*zeta3))/(32*(-1 + y + z)) + (H[1, y]*(-(MA2*Pi^2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))) + 36*MA2*(y^2 + z^2)*zeta3))/(48*(-1 + y + z)) - (MA2*H[0, y]*(15*y^4*(-1 + z)^2 + y^3*(-30 + z^3*(63 + 4*Pi^2 - 48*zeta3) - 6*z^2*(26 + Pi^2 - 16*zeta3) + 3*z*(41 + Pi^2 - 16*zeta3)) - 3*(-1 + z)^2*z^2*(-3 + z*(3 + 2*Pi^2 - 16*zeta3)) + y*(-1 + z)*z*(-30 + 87*z + 6*z^3*(Pi^2 - 8*zeta3) + z^2*(-57 - 10*Pi^2 + 48*zeta3)) + y^2*(15 + 4*(12 + Pi^2)*z^4 + 3*z^2*(83 + 2*Pi^2 - 32*zeta3) - 3*z*(41 + Pi^2 - 16*zeta3) + z^3*(-189 - 8*Pi^2 + 48*zeta3))))/(48*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) - (MA2*H[1 - z, y]*(30*y^6*(-1 + z)^2 + 30*(-1 + z)^4*z^2 + 2*y^2*(-1 + z)*(-15 + (222 - 10*Pi^2)*z + 30*(-18 + Pi^2)*z^2 + 15*z^5 - 2*z^4*(81 + 8*Pi^2 - 96*zeta3) - 96*z^3*(-5 + 2*zeta3)) - y*(-1 + z)^2*z*(-96 + 282*z + 60*z^3 - 4*Pi^2*(-1 + 3*z + 4*z^2) + 3*z^2*(-79 + 64*zeta3)) + y^3*(-120 + 3*z^5*(39 + 6*Pi^2 - 64*zeta3) - 8*z^4*(105 + 2*Pi^2 - 48*zeta3) + 12*z^2*(-170 + 5*Pi^2 + 32*zeta3) - 3*z*(-299 + 4*Pi^2 + 64*zeta3) - 6*z^3*(-331 + 8*Pi^2 + 64*zeta3)) + 4*y^4*(45 + 48*z^4 + z^2*(321 + 8*Pi^2 - 192*zeta3) + z*(-204 - 5*Pi^2 + 96*zeta3) + z^3*(-210 - 4*Pi^2 + 96*zeta3)) + y^5*(-120 + z*(357 + 16*Pi^2 - 192*zeta3) + 3*z^3*(39 + 6*Pi^2 - 64*zeta3) + z^2*(-354 - 32*Pi^2 + 384*zeta3))))/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) - (MA2*H[0, z]*(15*(-1 + z)^2*z^2 - 3*y*(-1 + z)*z*(10 + 10*z^2 - z*(31 + Pi^2 - 16*zeta3)) + y^5*(-9 + 6*Pi^2*(-1 + z) + 48*zeta3 - 48*z*zeta3) + y^4*(27 - 57*z + 48*z^2 + 4*Pi^2*(3 - 4*z + z^2) - 96*zeta3 + 96*z*zeta3) + 3*y^2*(-1 + z)*(-3 + 36*z + 5*z^3 + z^2*(-47 - 2*Pi^2 + 32*zeta3)) + y^3*(2*Pi^2*(-3 + 5*z - 4*z^2 + 2*z^3) + 3*(-9 + z^3*(21 - 16*zeta3) - 16*z*(-3 + zeta3) + 16*zeta3 + z^2*(-63 + 16*zeta3)))))/(48*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) - (MA2*H[1, z]*(30*y^6*(-1 + z)^2 + 30*(-1 + z)^4*z^2 + y^3*(-120 + z^5*(117 + 20*Pi^2 - 264*zeta3) - 4*z^2*(510 + 5*Pi^2 - 132*zeta3) + 6*z^3*(331 + 4*Pi^2 - 88*zeta3) + 3*z*(299 + 6*Pi^2 - 88*zeta3) - 8*z^4*(105 + 5*Pi^2 - 66*zeta3)) + 2*y^2*(-1 + z)*(-15 + (222 - 4*Pi^2)*z + 4*(-135 + 4*Pi^2)*z^2 + 15*z^5 + 2*z^3*(240 + 5*Pi^2 - 132*zeta3) - 6*z^4*(27 + 3*Pi^2 - 44*zeta3)) + 4*y^4*(45 + 2*(24 + Pi^2)*z^4 + z^2*(321 + 26*Pi^2 - 264*zeta3) - 2*z^3*(105 + 8*Pi^2 - 66*zeta3) + z*(-204 - 13*Pi^2 + 132*zeta3)) + y^5*(-120 + z*(357 + 28*Pi^2 - 264*zeta3) + 3*z^3*(39 + 10*Pi^2 - 88*zeta3) + z^2*(-354 - 56*Pi^2 + 528*zeta3)) + y*(-1 + z)^2*z*(2*Pi^2*(-1 + 4*z + 9*z^2) - 3*(-32 + 94*z + 20*z^3 + z^2*(-79 + 88*zeta3)))))/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) - (MA2*((-1 + z)^3*z*(960 + 92*Pi^4*z + 20*Pi^2*(2 + 41*z) - 15*z*(-191 + 288*zeta3 + 144*zeta3)) + y^5*(820*Pi^2*(-1 + z)^2 + 92*Pi^4*(-1 + z)^2 - 15*(-191 + 288*zeta3 + z*(382 - 576*zeta3 - 288*zeta3) + 144*zeta3 + z^2*(-191 + 288*zeta3 + 192*zeta3))) + y^2*(-1 + z)*(92*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) + 20*Pi^2*(35 - 62*z + 144*z^2 - 156*z^3 + 41*z^4) - 15*(1 + 288*zeta3 - 2*z*(257 + 576*zeta3 - 48*zeta3) + 144*zeta3 - 12*z^3*(-37 + 128*zeta3 + 72*zeta3) + 4*z^2*(65 + 528*zeta3 + 168*zeta3) + z^4*(-191 + 288*zeta3 + 192*zeta3))) - y*(-1 + z)^2*(92*Pi^4*z^2*(-3 + 2*z) + 20*Pi^2*(2 - 8*z - 115*z^2 + 82*z^3) - 15*(-64 + z^2*(317 - 1056*zeta3 - 432*zeta3) + 192*z*(2 + zeta3 - zeta3) + z^3*(-382 + 576*zeta3 + 288*zeta3))) + y^3*(92*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) + 20*Pi^2*(117 - 304*z + 300*z^2 - 152*z^3 + 39*z^4) - 15*(-381 + 864*zeta3 + 432*zeta3 - 8*z*(-79 + 360*zeta3 + 120*zeta3) + 8*z^2*(-23 + 456*zeta3 + 192*zeta3) - 4*z^3*(1 + 528*zeta3 + 336*zeta3) + z^4*(-63 + 480*zeta3 + 384*zeta3))) + y^4*(92*Pi^4*(-3 + z)*(-1 + z)^2 + 20*Pi^2*(-121 + 279*z - 197*z^2 + 39*z^3) - 15*(509 - 864*zeta3 + z^2*(635 - 1824*zeta3 - 1056*zeta3) - 432*zeta3 + z^3*(-63 + 480*zeta3 + 384*zeta3) + z*(-1081 + 2208*zeta3 + 1008*zeta3)))))/(1920*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2))/Nc^2;

MG0MJ1plusMG1MJ0 = -((MA2*Nf*(y^2 + z^2))/(-1 + y + z));

MJ0MJ0 = 0;



==> AuxFiles/A/Aqqg_IR_R2.m <==
(* LO *)
MG0MG0 = (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v;

(* NLO *)
MG0MG1 = (MA2*(-10*Nc^2 + Nc*Nf + (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(12*Nc*v) + (MA2*(-2*Nc*Nf + Nc^2*(11 + (2*I)*Pi) - (2*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*Nc*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*Nc*v) - ((I/2)*MA2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(Nc*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*Nc*v) + (MA2*(10*Nc^2 - Nc*Nf - (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(12*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*Nc*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*Nc*v) + (MA2*(10*Nc^2 - Nc*Nf - (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(12*Nc*v) - (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*Nc*v) + ((I/2)*MA2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(Nc*v) - (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*Nc*v) - (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*Nc*v) + (MA2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[0, 1, v] + H[1, 0, v]))/(2*Nc*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*Nc*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*Nc*v) + (MA2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*Nc*v) + (MA2*(-12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (4*I)*Nc*Nf*(-5*I + 3*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 9*(7 + 16*u^2 + 16*u*(-1 + v) - 15*v + 8*v^2) + Nc^2*(143 + 304*u^2 + (39*I)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 304*u*(-1 + v) - 295*v + 152*v^2) + 9*Nc*(11*Nc - 2*Nf)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]))/(36*Nc*v);

MG0MJ0 = 0;

(* NNLO *)
MG1MG1 = (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 9*Pi^2 - 36*zeta2)*H[0, u]*H[0, v])/(36*v) + (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 27*Pi^2 - 36*zeta2)*H[0, v]*H[1, u])/(36*v) + (MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, u]*H[1, v])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 9*Pi^2 - 36*zeta2)*H[1, u]*H[1, v])/(36*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 9*Pi^2 - 36*zeta2)*H[0, v]*H[1 - v, u])/(36*v) - (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 27*Pi^2 - 36*zeta2)*H[0, v]*H[v, u])/(36*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 27*Pi^2 - 36*zeta2)*H[0, 0, v])/(36*v) - (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) + (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(2*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(6*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) - (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(12*v) - (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/(2*v) + (MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, 1 - v, u])/(36*v) - (53*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(6*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(6*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/(2*v) + (MA2*(-39*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(8*u^2*(28 + 9*zeta2) + 8*u*(-1 + v)*(28 + 9*zeta2) + (-1 + v)*(-103 - 36*zeta2 + 4*v*(28 + 9*zeta2))))*H[1, 0, v])/(36*v) - (53*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(12*v) - (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 9*Pi^2 - 36*zeta2)*H[1, 1 - v, u])/(36*v) - (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(3*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/v + (MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[1 - v, 0, u])/(36*v) - (53*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(6*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(6*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(6*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-80 + 9*Pi^2 - 36*zeta2)*H[v, 0, u])/(36*v) - (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(6*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(6*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (33*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/v + (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(6*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v) + (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(6*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(6*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(3*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(6*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(3*v) - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(6*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(S2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(6*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v - (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*Log[muSqOMA2]^2)/(8*v) + Nf^2*((MA2*(25 + 9*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(81*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(54*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(54*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(54*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(72*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(72*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(72*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(72*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(72*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(72*v) + ((5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(12*v))*Log[muSqOMA2] + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2)/(4*v)) + (MA2*H[0, v]*(-3*Pi^2*(62*u^2 + 62*u*(-1 + v) + 33*(-1 + v)^2) + 4*u^2*(69*zeta2 + 4*(33 + 28*zeta3 - 28*zeta3)) + 4*u*(-1 + v)*(69*zeta2 + 4*(33 + 28*zeta3 - 28*zeta3)) + (-1 + v)*(-174*zeta2 + 174*v*zeta2 - 7*(33 + 32*zeta3 - 32*zeta3) + 8*v*(33 + 28*zeta3 - 28*zeta3))))/(24*v) + (MA2*H[0, u]*(64*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(4*u^2*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + 4*u*(-1 + v)*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + (-1 + v)*(-35 - 10*zeta2 - 28*zeta3 + 2*v*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + 28*zeta3))))/(36*v) + (MA2*H[1, v]*(-64*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + 4*u*(-1 + v)*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + (-1 + v)*(-35 - 10*zeta2 - 28*zeta3 + 2*v*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + 28*zeta3))))/(36*v) + (MA2*H[1 - v, u]*(-64*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + 4*u*(-1 + v)*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + (-1 + v)*(-35 - 10*zeta2 - 28*zeta3 + 2*v*(20 + 5*zeta2 + 14*zeta3 - 14*zeta3) + 28*zeta3))))/(36*v) + Log[muSqOMA2]*((MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[0, v])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v) + (MA2*(-2*Pi^2*(70*u^2 + 70*u*(-1 + v) + 41*(-1 + v)^2) + 8*u^2*(66 + 39*zeta2 + 56*zeta3 - 56*zeta3) + 8*u*(-1 + v)*(66 + 39*zeta2 + 56*zeta3 - 56*zeta3) + (-1 + v)*(-231 - 228*zeta2 - 224*zeta3 + 4*v*(66 + 57*zeta2 + 56*zeta3 - 56*zeta3) + 224*zeta3)))/(24*v)) + (MA2*(-39*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*Pi^2*(2*u*(-1 + v)*(-1066 + 207*zeta2) + u^2*(-2132 + 414*zeta2) + (-1 + v)*(976 - 207*zeta2 + v*(-1039 + 207*zeta2))) - 12*(-505 - 467*zeta2 + 378*zeta2^2 + 434*zeta3 - 540*zeta4 + v^2*(-608 - 503*zeta2 + 378*zeta2^2 + 434*zeta3 - 540*zeta4 - 434*zeta3) + 4*u^2*(-304 - 265*zeta2 + 189*zeta2^2 + 133*zeta3 - 270*zeta4 - 133*zeta3) + 4*u*(-1 + v)*(-304 - 265*zeta2 + 189*zeta2^2 + 133*zeta3 - 270*zeta4 - 133*zeta3) - 434*zeta3 + v*(1104 + 970*zeta2 - 756*zeta2^2 - 868*zeta3 + 1080*zeta4 + 868*zeta3))))/(432*v) + (-1/12*(MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u]*H[0, v])/v - (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[1, u])/(12*v) - (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u]*H[1, v])/(12*v) - (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, u]*H[1, v])/(12*v) + (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[1 - v, u])/(12*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(2*v) + (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[v, u])/(12*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) + (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/v - (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, 1 - v, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v + (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v - (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, 1 - v, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/(2*v) - (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1 - v, 0, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v - (MA2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[v, 0, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/v - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*(zeta3 - zeta3))/(3*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]*(zeta3 - zeta3))/(3*v) + (MA2*(25*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 30*Pi^2*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))) + 6*(75 + 42*zeta2 + 6*zeta2^2 + 6*v^2*(4 + zeta2)^2 - 6*v*(28 + 15*zeta2 + 2*zeta2^2) + 4*u^2*(48 + 24*zeta2 + 3*zeta2^2 - 14*zeta3 + 14*zeta3) + 4*u*(-1 + v)*(48 + 24*zeta2 + 3*zeta2^2 - 14*zeta3 + 14*zeta3))))/(144*v))/Nc^2 + Nc*Nf*((MA2*(-6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(176 + 27*zeta2) + 4*u*(-1 + v)*(176 + 27*zeta2) + (-1 + v)*(-343 + 352*v - 54*zeta2 + 54*v*zeta2))*H[0, u])/(216*v) - (MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(131 + 27*zeta2) + 4*u*(-1 + v)*(131 + 27*zeta2) + (-1 + v)*(-253 + 262*v - 54*zeta2 + 54*v*zeta2))*H[0, v])/(36*v) + (53*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(72*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(9*v) + (MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(176 + 27*zeta2) - 4*u*(-1 + v)*(176 + 27*zeta2) - (-1 + v)*(-343 + 352*v - 54*zeta2 + 54*v*zeta2))*H[1, v])/(216*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(18*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(9*v) + (MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(176 + 27*zeta2) - 4*u*(-1 + v)*(176 + 27*zeta2) - (-1 + v)*(-343 + 352*v - 54*zeta2 + 54*v*zeta2))*H[1 - v, u])/(216*v) - (53*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(72*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(18*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(9*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(18*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(6*v) - (89*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(18*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(12*v) - (31*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(12*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(18*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(12*v) - (133*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(72*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(18*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(6*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(9*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(18*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(18*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(9*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(12*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(12*v) + ((MA2*(9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(131 + 36*zeta2) - 4*u*(-1 + v)*(131 + 36*zeta2) - (-1 + v)*(-253 + 262*v - 72*zeta2 + 72*v*zeta2)))/(36*v) + (31*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(24*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*v) - (31*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*v) - (31*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*v))*Log[muSqOMA2] - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2)/(4*v) - (MA2*(3*Pi^2*(152*u^2 + 152*u*(-1 + v) + 85*(-1 + v)^2) + 2*(8*u^2*(27*zeta2 + 2*(95 + 63*zeta3 - 63*zeta3)) + 8*u*(-1 + v)*(27*zeta2 + 2*(95 + 63*zeta3 - 63*zeta3)) + (-1 + v)*(-715 - 27*zeta2 + 27*v*zeta2 - 504*zeta3 + 8*v*(95 + 63*zeta3 - 63*zeta3) + 504*zeta3))))/(324*v)) + Nc^2*(-1/36*(MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(26 - 108*zeta2) - 2*u*(-1 + v)*(-13 + 54*zeta2) - (-1 + v)*(22 - 13*v - 54*zeta2 + 54*v*zeta2))*H[0, u]*H[0, v])/v - (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) + (MA2*(-24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, v]*H[1, u])/(36*v) - (25*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(18*v) + (MA2*(-6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[1, u]*H[1, v])/(36*v) + (MA2*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(26 - 108*zeta2) - 2*u*(-1 + v)*(-13 + 54*zeta2) - (-1 + v)*(22 - 13*v - 54*zeta2 + 54*v*zeta2))*H[0, v]*H[1 - v, u])/(36*v) + (25*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(18*v) + (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v) + (MA2*(24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(76 + 27*zeta2) - 4*u*(-1 + v)*(76 + 27*zeta2) - (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[0, v]*H[v, u])/(36*v) + (25*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(18*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(3*v) + (MA2*(48*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(1570 - 216*zeta2) - 2*u*(-1 + v)*(-785 + 108*zeta2) - (-1 + v)*(803 - 785*v - 108*zeta2 + 108*v*zeta2))*H[0, 0, v])/(72*v) + (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) - (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(6*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(6*v) + (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(6*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/(2*v) - (25*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(18*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(6*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/(2*v) + (MA2*(-6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*u^2*(317 + 54*zeta2) + 2*u*(-1 + v)*(317 + 54*zeta2) + (-1 + v)*(-308 + 317*v - 54*zeta2 + 54*v*zeta2))*H[1, 0, v])/(36*v) + (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (25*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(18*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v + (MA2*(-6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[1, 1 - v, u])/(36*v) + (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(3*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/(2*v) - (25*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(18*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) + (25*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(18*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v + (MA2*(-6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(76 + 27*zeta2) + 4*u*(-1 + v)*(76 + 27*zeta2) + (-1 + v)*(-143 + 152*v - 54*zeta2 + 54*v*zeta2))*H[v, 0, u])/(36*v) + (43*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(6*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v - (33*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) + (23*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) + (14*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/v + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-121 + 12*Pi^2 - 72*zeta2)*Log[muSqOMA2]^2)/(16*v) + (MA2*(20530 + 2142*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 43472*v + 23104*v^2 + 3780*zeta2 - 8532*v*zeta2 + 4752*v^2*zeta2 + 34020*zeta2^2 - 68040*v*zeta2^2 + 34020*v^2*zeta2^2 - 3*Pi^2*(2*u^2*(-619 + 5292*zeta2) + 2*u*(-1 + v)*(-619 + 5292*zeta2) + (-1 + v)*(583 - 547*v - 5292*zeta2 + 5292*v*zeta2)) + 31248*zeta3 - 62496*v*zeta3 + 31248*v^2*zeta3 - 38880*zeta4 + 77760*v*zeta4 - 38880*v^2*zeta4 + 8*u^2*(5776 + 864*zeta2 + 8505*zeta2^2 + 6300*zeta3 - 9720*zeta4 - 6300*zeta3) + 8*u*(-1 + v)*(5776 + 864*zeta2 + 8505*zeta2^2 + 6300*zeta3 - 9720*zeta4 - 6300*zeta3) - 31248*zeta3 + 62496*v*zeta3 - 31248*v^2*zeta3))/(1296*v) + (MA2*H[1, v]*(3*Pi^2*(16*u^2 + 16*u*(-1 + v) + 17*(-1 + v)^2) - 4*u^2*(27*zeta2 + 4*(-95 + 63*zeta3 - 63*zeta3)) - 4*u*(-1 + v)*(27*zeta2 + 4*(-95 + 63*zeta3 - 63*zeta3)) - (-1 + v)*(715 - 216*zeta2 - 504*zeta3 + 8*v*(-95 + 27*zeta2 + 63*zeta3 - 63*zeta3) + 504*zeta3)))/(108*v) + (MA2*H[1 - v, u]*(3*Pi^2*(16*u^2 + 16*u*(-1 + v) + 17*(-1 + v)^2) - 4*u^2*(27*zeta2 + 4*(-95 + 63*zeta3 - 63*zeta3)) - 4*u*(-1 + v)*(27*zeta2 + 4*(-95 + 63*zeta3 - 63*zeta3)) - (-1 + v)*(715 - 216*zeta2 - 504*zeta3 + 8*v*(-95 + 27*zeta2 + 63*zeta3 - 63*zeta3) + 504*zeta3)))/(108*v) + (MA2*H[0, u]*(-3*Pi^2*(16*u^2 + 16*u*(-1 + v) + 17*(-1 + v)^2) + 4*u^2*(27*zeta2 + 4*(-95 + 63*zeta3 - 63*zeta3)) + 4*u*(-1 + v)*(27*zeta2 + 4*(-95 + 63*zeta3 - 63*zeta3)) + (-1 + v)*(715 - 216*zeta2 - 504*zeta3 + 8*v*(-95 + 27*zeta2 + 63*zeta3 - 63*zeta3) + 504*zeta3)))/(108*v) + (MA2*H[0, v]*(24*Pi^2*(7*u^2 + 7*u*(-1 + v) + 5*(-1 + v)^2) + 4*u^2*(836 + 81*zeta2 - 336*zeta3 + 336*zeta3) + 4*u*(-1 + v)*(836 + 81*zeta2 - 336*zeta3 + 336*zeta3) - (-1 + v)*(1573 - 54*zeta2 - 672*zeta3 + 2*v*(-836 + 27*zeta2 + 336*zeta3 - 336*zeta3) + 672*zeta3)))/(72*v) + Log[muSqOMA2]*((MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-55 + 3*Pi^2 - 18*zeta2)*H[0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-121 + 4*Pi^2 - 24*zeta2)*H[0, v])/(8*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-55 + 3*Pi^2 - 18*zeta2)*H[1, v])/(12*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-55 + 3*Pi^2 - 18*zeta2)*H[1 - v, u])/(12*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v) + (MA2*(18*Pi^2*(2*u^2 + 2*u*(-1 + v) + 5*(-1 + v)^2) + 4*u^2*(836 + 45*zeta2 - 336*zeta3 + 336*zeta3) + 4*u*(-1 + v)*(836 + 45*zeta2 - 336*zeta3 + 336*zeta3) - (-1 + v)*(1573 - 342*zeta2 - 672*zeta3 + 2*v*(-836 + 171*zeta2 + 336*zeta3 - 336*zeta3) + 672*zeta3)))/(72*v))) + (Nf*((MA2*(-29*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u])/(72*v) + (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(4 + zeta2) - 4*u*(-1 + v)*(4 + zeta2) - (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2)))*H[0, v])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(9*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(9*v) + (MA2*(29*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(9*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(9*v) + (MA2*(29*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1 - v, u])/(72*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(9*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(9*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(6*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(12*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(12*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(9*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(9*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(3*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(9*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(6*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(9*v) + (2*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(3*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(9*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(6*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(12*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(12*v) + ((MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-7 - 2*zeta2 + 2*v*(4 + zeta2)))))/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*v))*Log[muSqOMA2] + (MA2*(25*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(4*u^2*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3) + 4*u*(-1 + v)*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3) + (-1 + v)*(-35 - 10*zeta2 + 28*zeta3 - 28*zeta3 + 2*v*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3)))))/(54*v)))/Nc;

MG0MG2 = -1/144*(MA2*(2*(240 + 71*Pi^2)*u^6 + (-1 + v)^2*v*(Pi^2*(-53 + 71*v) + 3*(-79 + 80*v)) + 2*u^5*(-915 + 693*v + Pi^2*(-281 + 225*v)) + u^4*(6*(453 - 821*v + 262*v^2) + Pi^2*(887 - 1616*v + 563*v^2)) - u*(-1 + v)*(3*(-39 + 523*v - 620*v^2 + 160*v^3) + Pi^2*(-53 + 419*v - 568*v^2 + 166*v^3)) + u^3*(-1983 + 6906*v - 5145*v^2 + 906*v^3 + Pi^2*(-709 + 2248*v - 1777*v^2 + 344*v^3)) + u^2*(3*(244 - 1605*v + 2096*v^2 - 843*v^3 + 80*v^4) + Pi^2*(295 - 1501*v + 2024*v^2 - 889*v^3 + 89*v^4)))*H[0, u])/((-1 + u)^2*v*(-1 + u + v)*(u + v)) - (MA2*(126*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1230*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8776*v + 2663*v^2 + 162*v^3) + u^2*(-5131 + 11740*v - 8195*v^2 + 1514*v^3 + 54*v^4) + u*(2320 - 7316*v + 8127*v^2 - 3550*v^3 + 419*v^4))*H[0, u]*H[0, v])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + u^5*(892 + 216*Pi^2 + 54*v) + u^2*(36 + (275 + 108*Pi^2)*v - 2*(383 + 108*Pi^2)*v^2 + (473 + 108*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 108*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 108*Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1, u])/(144*u^2*v*(u + v)) - (MA2*(635 + 138*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[0, u]*H[1, v])/(144*v) - (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + 2*u^5*(446 + 96*Pi^2 + 27*v) + u^2*(36 + (275 + 96*Pi^2)*v - 2*(383 + 96*Pi^2)*v^2 + (473 + 96*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 96*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 96*Pi^2*(1 - 4*v + 3*v^2)))*H[1, u]*H[1, v])/(144*u^2*v*(u + v)) + (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + u^5*(892 + 288*Pi^2 + 54*v) + u^2*(36 + (275 + 144*Pi^2)*v - 2*(383 + 144*Pi^2)*v^2 + (473 + 144*Pi^2)*v^3) + 2*u^4*(-401 + 865*v + 54*v^2 + 144*Pi^2*(-1 + 2*v)) + u^3*(329 - 1604*v + 1311*v^2 + 54*v^3 + 144*Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1 - v, u])/(144*u^2*v*(u + v)) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(3*v) + (MA2*Pi^2*(79 + 212*u^2 - 176*v + 97*v^2 + 2*u*(-88 + 97*v))*H[v, u])/(72*v) + (MA2*(162*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1221*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8722*v + 2609*v^2 + 162*v^3) + u^2*(-5131 + 11686*v - 8087*v^2 + 1460*v^3 + 54*v^4) + u*(2320 - 7298*v + 8073*v^2 - 3496*v^3 + 401*v^4))*H[0, v]*H[v, u])/(144*(-1 + u)*v*(-1 + u + v)^2) + (5*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(8*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) + (MA2*(7 + 11*u^2 - 11*v + 4*v^2 + u*(-11 + 8*v))*H[0, v]*H[0, 0, u])/(4*v) + (MA2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MA2*(162*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1221*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8722*v + 2609*v^2 + 162*v^3) + u^2*(-5131 + 11686*v - 8087*v^2 + 1460*v^3 + 54*v^4) + u*(2320 - 7298*v + 8073*v^2 - 3496*v^3 + 401*v^4))*H[0, 0, v])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MA2*(116 + 196*u^4 + 202*u^3*(-3 + v) - 214*v + 98*v^2 + u*(-446 + 636*v - 208*v^2) + u^2*(740 - 624*v + 107*v^2))*H[0, u]*H[0, 0, v])/(24*(-1 + u)^2*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) + (MA2*(67 + 170*u^4 - 152*v + 85*v^2 + 4*u^3*(-126 + 47*v) - 2*u*(149 - 249*v + 91*v^2) + u^2*(565 - 534*v + 94*v^2))*H[1 - v, u]*H[0, 0, v])/(24*(-1 + u)^2*v) + (MA2*(40 + 53*u^2 - 71*v + 31*v^2 + u*(-71 + 62*v))*H[v, u]*H[0, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(4*v) + (MA2*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[0, v]*H[0, 1, u])/(24*v*(u + v)^2) + (MA2*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[1, v]*H[0, 1, u])/(24*v*(u + v)^2) + (MA2*(-(u*v*(-1 + u + v)) + 5*Pi^2*(2*u^3 + (-1 + v)^2*v + u^2*(-2 + 4*v) + u*(1 - 4*v + 3*v^2)))*H[0, 1, v])/(8*v*(u + v)) - (MA2*(112*u^2 + 130*u*(-1 + v) + 65*(-1 + v)^2)*H[0, u]*H[0, 1, v])/(24*v) - (MA2*(112*u^2 + 130*u*(-1 + v) + 65*(-1 + v)^2)*H[1, u]*H[0, 1, v])/(24*v) + (MA2*(2*u^4 + 7*(-1 + v)^2*v^2 + 10*u^3*(-2 + 3*v) + 2*u*v*(7 - 27*v + 20*v^2) + u^2*(10 - 60*v + 61*v^2))*H[1 - v, u]*H[0, 1, v])/(24*v*(u + v)^2) + (MA2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, u]*H[0, 1, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/(2*v) - (MA2*(635 + 138*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[0, 1 - v, u])/(144*v) - (MA2*(50*u^4 + 25*(-1 + v)^2*v^2 + 2*u^3*(-29 + 75*v) + 2*u*v*(25 - 78*v + 50*v^2) + u^2*(24 - 164*v + 175*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) - (MA2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(12*v) - (MA2*(50 + 64*u^4 + 70*u^3*(-3 + v) - 82*v + 32*v^2 - 2*u*(91 - 120*v + 38*v^2) + u^2*(278 - 228*v + 41*v^2))*H[0, v]*H[0, v, u])/(24*(-1 + u)^2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(4*v) + (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) + (MA2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[0, v]*H[1, 0, u])/(12*v) + (MA2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, v]*H[1, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/(4*v) + (MA2*(2*u^6*(734 + 144*Pi^2 + 27*v) + 2*u^5*(-2891 + 576*Pi^2*(-1 + v) + 2828*v + 108*v^2) - (-1 + v)^2*v*(806 + 144*Pi^2*(-1 + v)^2 - 1594*v + 761*v^2) + u*(-1 + v)*(806 - 6268*v + 10771*v^2 - 5962*v^3 + 689*v^4 + 144*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(3850 - 20421*v + 32791*v^2 - 19575*v^3 + 3319*v^4 + 54*v^5 + 144*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^4*(9389 - 20120*v + 8849*v^2 + 324*v^3 + 144*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(-8119 + 28563*v - 28023*v^2 + 7291*v^3 + 216*v^4 + 144*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)))*H[1, 0, v])/(144*(-1 + u)*v*(-1 + u + v)^2*(u + v)) - (MA2*(19 + 50*u^4 - 44*v + 25*v^2 + 4*u^3*(-36 + 13*v) - 2*u*(41 - 71*v + 27*v^2) + u^2*(157 - 150*v + 28*v^2))*H[0, u]*H[1, 0, v])/(8*(-1 + u)^2*v) - (MA2*(86*u^2 + 43*(-1 + v)^2 + u*(-68 + 86*v))*H[1, u]*H[1, 0, v])/(24*v) + (MA2*(22*u^6 + 10*u^5*(-8 + 7*v) + 6*v^2*(4 - 7*v + 3*v^2) + u^4*(117 - 250*v + 89*v^2) - 2*u*v*(-24 + 83*v - 72*v^2 + 16*v^3) + u^3*(-82 + 340*v - 294*v^2 + 56*v^3) + u^2*(23 - 208*v + 348*v^2 - 156*v^3 + 15*v^4))*H[1 - v, u]*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MA2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, u]*H[1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[0, v]*H[1, 1, u])/(12*v) - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, v]*H[1, 1, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(3*v) - (MA2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) - (MA2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[1, u]*H[1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v - (MA2*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + 2*u^5*(446 + 96*Pi^2 + 27*v) + u^2*(36 + (275 + 96*Pi^2)*v - 2*(383 + 96*Pi^2)*v^2 + (473 + 96*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 96*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 96*Pi^2*(1 - 4*v + 3*v^2)))*H[1, 1 - v, u])/(144*u^2*v*(u + v)) - (MA2*(86*u^2 + 43*(-1 + v)^2 + u*(-68 + 86*v))*H[0, v]*H[1, 1 - v, u])/(24*v) - (MA2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[1, v]*H[1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(4*v) - (MA2*(635 + 138*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[1 - v, 0, u])/(144*v) - (MA2*(16 + 50*u^4 - 38*v + 22*v^2 + 2*u^3*(-71 + 25*v) + 5*u^2*(30 - 28*v + 5*v^2) - 2*u*(37 - 64*v + 24*v^2))*H[0, v]*H[1 - v, 0, u])/(8*(-1 + u)^2*v) - (MA2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(12*v) - (MA2*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[0, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MA2*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[1, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(3*v) + (MA2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[0, v]*H[1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(4*v) + (MA2*(1 + 38*u^4 - 20*v + 19*v^2 + 4*u^3*(-27 + 14*v) - 2*u*(17 - 51*v + 25*v^2) + u^2*(103 - 138*v + 28*v^2))*H[0, v]*H[1 - v, v, u])/(24*(-1 + u)^2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v) - (MA2*(126*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1221*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8722*v + 2609*v^2 + 162*v^3) + u^2*(-5131 + 11686*v - 8087*v^2 + 1460*v^3 + 54*v^4) + u*(2320 - 7298*v + 8073*v^2 - 3496*v^3 + 401*v^4))*H[v, 0, u])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MA2*(61 + 86*u^2 - 104*v + 43*v^2 + 2*u*(-52 + 43*v))*H[0, v]*H[v, 0, u])/(24*v) - (MA2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[1, v]*H[v, 0, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(4*v) + (5*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(8*v) + (MA2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(3*v) - (MA2*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[0, v]*H[v, v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (MA2*(45 + 72*u^4 - 84*v + 39*v^2 + 4*u^3*(-57 + 20*v) + 3*u^2*(95 - 82*v + 14*v^2) - 2*u*(87 - 125*v + 41*v^2))*H[0, 0, 0, v])/(8*(-1 + u)^2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(2*v) + (MA2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[0, 0, 1, v])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/(2*v) + (MA2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(4*v) + (MA2*(112*u^4 + 65*(-1 + v)^2 + 2*u^3*(-177 + 62*v) + u^2*(437 - 372*v + 56*v^2) - 2*u*(130 - 189*v + 59*v^2))*H[0, 1, 0, v])/(24*(-1 + u)^2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) + (MA2*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[0, 1, 1 - v, u])/(24*v*(u + v)^2) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v + (MA2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v) - (MA2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v) + (MA2*(50 + 64*u^4 + 70*u^3*(-3 + v) - 82*v + 32*v^2 - 2*u*(91 - 120*v + 38*v^2) + u^2*(278 - 228*v + 41*v^2))*H[0, v, 0, u])/(24*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/v + (MA2*(67 + 170*u^4 - 152*v + 85*v^2 + 4*u^3*(-126 + 47*v) - 2*u*(149 - 249*v + 91*v^2) + u^2*(565 - 534*v + 94*v^2))*H[1, 0, 0, v])/(24*(-1 + u)^2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(2*v) + (MA2*(2*u^4 + 10*(-1 + v)^2*v^2 + 2*u^3*(-7 + 12*v) + 20*u*v*(1 - 3*v + 2*v^2) + u^2*(13 - 54*v + 52*v^2))*H[1, 0, 1, v])/(24*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(4*v) + (MA2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, 0, 1 - v, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, v, u])/(4*v) + (MA2*(22*u^6 + u^5*(-78 + 68*v) + v^2*(17 - 28*v + 11*v^2) + 2*u^4*(53 - 114*v + 39*v^2) - 2*u*v*(-17 + 61*v - 50*v^2 + 9*v^3) + u^3*(-66 + 288*v - 242*v^2 + 40*v^3) + 2*u^2*(8 - 81*v + 135*v^2 - 55*v^3 + 4*v^4))*H[1, 1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/v - (MA2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, 1, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (MA2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, 1 - v, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/v - (MA2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[1, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(4*v) + (MA2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(4*v) - (MA2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/v - (MA2*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[1 - v, 1, 1 - v, u])/(24*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MA2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v) - (MA2*(1 + 38*u^4 - 20*v + 19*v^2 + 4*u^3*(-27 + 14*v) - 2*u*(17 - 51*v + 25*v^2) + u^2*(103 - 138*v + 28*v^2))*H[1 - v, v, 0, u])/(24*(-1 + u)^2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) + (MA2*(7 + 11*u^2 - 11*v + 4*v^2 + u*(-11 + 8*v))*H[v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(4*v) - (MA2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, 0, 1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/v - (MA2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, 1 - v, 0, u])/(12*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v) + (MA2*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[v, v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/v - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/v + Nf^2*(-1/1296*(MA2*(-400 + 141*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(54*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(54*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(144*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(54*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(144*v) + I*((10*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(36*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(18*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(36*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(36*v)) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(144*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(72*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(144*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(144*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(144*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(144*v) + ((5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(9*v) + (((5*I)/18)*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(72*v))*Log[muSqOMA2] + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2)/(24*v)) - (MA2*H[1, u]*(Pi^2*(199*u^2 + 104*(-1 + v)^2 + u*(-217 + 208*v)) + 90*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(72*v) + (Nf*((MA2*(16*(3 + Pi^2)*u^3 + 16*(3 + Pi^2)*u^2*(-1 + 2*v) + (-1 + v)*v*(8*Pi^2*(-1 + v) + 3*(-7 + 8*v)) + u*(9 - 93*v + 72*v^2 + 8*Pi^2*(1 - 4*v + 3*v^2)))*H[0, u])/(144*v*(u + v)) + (MA2*(2*u^4*(238 + 15*Pi^2*(-1 + v) - 562*v) + 4*u^3*(238 + 15*Pi^2*(-1 + v) - 562*v)*(-1 + v) - (184 + 15*Pi^2*(-1 + v) - 562*v)*(-1 + v)^2*v + u*(-1 + v)*(148 - 1406*v + 2468*v^2 - 562*v^3 + 15*Pi^2*(-1 + 5*v - 5*v^2 + v^3)) + u^2*(624 - 3482*v + 5192*v^2 - 1686*v^3 + 15*Pi^2*(-3 + 11*v - 11*v^2 + 3*v^3)))*H[0, v])/(432*(-1 + u)*(-1 + v)*v*(u + v)) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(36*v) + (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(36*v) - (MA2*(-3 + 16*u^3 + 4*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 16*u^2*(-2 + v) + 11*v - 8*v^2 + u*(19 - 31*v + 8*v^2))*H[1, v])/(48*(-1 + u)*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(36*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(36*v) - (MA2*(-3 + 16*u^3 + 4*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 16*u^2*(-2 + v) + 11*v - 8*v^2 + u*(19 - 31*v + 8*v^2))*H[1 - v, u])/(48*(-1 + u)*v) - (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(36*v) - (2*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(9*v) - (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(36*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) - (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(36*v) + (17*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(24*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(24*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(24*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(24*v) - (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(4*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(36*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(4*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(24*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(24*v) + (29*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(36*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(6*v) + I*((MA2*Pi*(2*(-94 + 15*Pi^2)*u^4 + 4*(-94 + 15*Pi^2)*u^3*(-1 + v) - (58 + 15*Pi^2*(-1 + v) - 94*v)*(-1 + v)*v + u*(-1 + v)*(-94 + 304*v - 94*v^2 + 15*Pi^2*(1 - 4*v + v^2)) + u^2*(-282 + 680*v - 282*v^2 + 15*Pi^2*(3 - 8*v + 3*v^2))))/(432*(-1 + u)*v*(u + v)) - (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(36*v) + (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(36*v) - (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(24*v) - (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) + (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(36*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(8*v) + (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(36*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) + (29*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(36*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) + (11*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(12*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(12*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v)) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(24*v) - (13*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(6*v) + ((MA2*(111*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(74 + 238*u^2 + 238*u*(-1 + v) - 193*v + 119*v^2)))/(432*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) + I*((-5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(12*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(12*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(12*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v)) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(12*v))*Log[muSqOMA2] + (MA2*(1266*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(7346 - 9432*zeta3) - 2*u*(-1 + v)*(-3673 + 4716*zeta3) - (-1 + v)*(5041 - 3673*v - 4716*zeta3 + 4716*v*zeta3)))/(2592*v)))/Nc + (MA2*H[1 - v, u]*(3*(-1 + v)^2*v^2 + 8*u^7*(20 + 7*Pi^2 + 15*zeta3) + u*(-1 + v)*v*(-6 - 3*v*(18 + 11*Pi^2 + 20*zeta3) + v^2*(92 + 27*Pi^2 + 60*zeta3)) + 2*u^5*(303 + Pi^2*(97 - 232*v + 80*v^2) + 210*zeta3 - 10*v*(79 + 54*zeta3) + v^2*(307 + 210*zeta3)) + u^2*(3 + 6*v*(19 + 11*Pi^2 + 20*zeta3) - v^4*(193 + 50*Pi^2 + 120*zeta3) + 4*v^3*(181 + 53*Pi^2 + 120*zeta3) - 2*v^2*(310 + 117*Pi^2 + 240*zeta3)) + 2*u^3*(Pi^2*(15 - 147*v + 264*v^2 - 119*v^3 + 12*v^4) + 30*(1 + zeta3) + v^4*(49 + 30*zeta3) - 5*v*(79 + 60*zeta3) - v^3*(473 + 300*zeta3) + v^2*(889 + 600*zeta3)) + u^4*(-319 + 2*Pi^2*(-57 + 270*v - 243*v^2 + 44*v^3) - 240*zeta3 + 24*v*(73 + 50*zeta3) + v^3*(374 + 240*zeta3) - v^2*(1823 + 1200*zeta3)) + 2*u^6*(Pi^2*(-83 + 76*v) + 3*(-85 - 60*zeta3 + v*(83 + 60*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + (MA2*H[1, v]*(3*(-1 + v)^2*v^2 + 8*u^7*(20 + 7*Pi^2 + 15*zeta3) + u*(-1 + v)*v*(-6 + v^2*(92 + 19*Pi^2 + 60*zeta3) - v*(54 + 25*Pi^2 + 60*zeta3)) + 2*u^5*(303 + Pi^2*(93 - 224*v + 76*v^2) + 210*zeta3 - 10*v*(79 + 54*zeta3) + v^2*(307 + 210*zeta3)) + u^2*(3 + 2*v*(57 + 25*Pi^2 + 60*zeta3) - v^4*(193 + 34*Pi^2 + 120*zeta3) + 4*v^3*(181 + 41*Pi^2 + 120*zeta3) - 2*v^2*(310 + 93*Pi^2 + 240*zeta3)) + 2*u^3*(Pi^2*(11 - 123*v + 224*v^2 - 95*v^3 + 8*v^4) + 30*(1 + zeta3) + v^4*(49 + 30*zeta3) - 5*v*(79 + 60*zeta3) - v^3*(473 + 300*zeta3) + v^2*(889 + 600*zeta3)) + u^4*(-319 + Pi^2*(-98 + 492*v - 438*v^2 + 72*v^3) - 240*zeta3 + 24*v*(73 + 50*zeta3) + v^3*(374 + 240*zeta3) - v^2*(1823 + 1200*zeta3)) + 2*u^6*(Pi^2*(-83 + 76*v) + 3*(-85 - 60*zeta3 + v*(83 + 60*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) - (MA2*H[0, v]*(-54*(-1 + v)^2*v^2 + 2*u^7*(-7592 + 57*Pi^2 + 216*zeta3) + 2*u^6*(3*Pi^2*(-148 + 99*v) + 8*(-4 + 3*v)*(-949 + 27*zeta3)) + u*(-1 + v)*v*(-7268 + 3*Pi^2*(127 - 182*v + 55*v^2) + 216*zeta3 + 8*v^2*(-976 + 27*zeta3) - 8*v*(-1925 + 54*zeta3)) + u^5*(-97706 + 3*Pi^2*(787 - 1114*v + 355*v^2) + 2*v*(84061 - 2376*zeta3) + 2808*zeta3 + 4*v^2*(-13367 + 378*zeta3)) + u^4*(80542 + 3*Pi^2*(-965 + 2252*v - 1463*v^2 + 268*v^3) - 2376*zeta3 + 8*v^3*(-3877 + 108*zeta3) - 8*v^2*(-22223 + 621*zeta3) + v*(-244258 + 6912*zeta3)) + u^2*(-3*Pi^2*(127 - 872*v + 1353*v^2 - 742*v^3 + 134*v^4) + 2*(3301 + v^2*(57813 - 1620*zeta3) + v^4*(7889 - 216*zeta3) - 108*zeta3 + 2*v^3*(-19619 + 540*zeta3) + v*(-29603 + 864*zeta3))) + u^3*(3*Pi^2*(563 - 2081*v + 2152*v^2 - 779*v^3 + 73*v^4) + 2*(-17495 + v*(86813 - 2484*zeta3) + v^3*(43088 - 1188*zeta3) + 540*zeta3 + 2*v^4*(-1979 + 54*zeta3) + 2*v^2*(-54305 + 1512*zeta3)))))/(864*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)) - (MA2*(2*u^7*(2601*Pi^4 + 30*Pi^2*(2381 + 108*v) + 10*(-48803 + 648*zeta3 - 1458*zeta4 + 10674*zeta3)) - u*(-1 + v)*(2601*Pi^4*(-1 + v)^2*(1 - 7*v + 2*v^2) + 30*Pi^2*(2516 - 22284*v + 41611*v^2 - 26641*v^3 + 4762*v^4) + 10*(-1 + v)*(38147 - 972*zeta3 + 1458*zeta4 - 10350*zeta3 + 2*v^3*(-48803 + 972*zeta3 - 1458*zeta4 + 9702*zeta3) - 9*v^2*(-46435 + 900*zeta3 - 1458*zeta4 + 10134*zeta3) + 8*v*(-42143 + 891*zeta3 - 1458*zeta4 + 10269*zeta3))) + (-1 + v)^2*v*(2601*Pi^4*(-1 + v)^2 + 30*Pi^2*(2516 - 4960*v + 2471*v^2) + 10*(-1 + v)*(38147 - 972*zeta3 + 1458*zeta4 - 10350*zeta3 + v*(-48803 + 972*zeta3 - 1458*zeta4 + 10350*zeta3))) + 2*u^6*(2601*Pi^4*(-5 + 4*v) + 30*Pi^2*(-11950 + 8975*v + 432*v^2) + 10*(244015 - 3240*zeta3 + 7290*zeta4 - 52722*zeta3 + 4*v*(-48803 + 648*zeta3 - 1458*zeta4 + 10431*zeta3))) + u^2*(2601*Pi^4*(-1 + v)^2*(-6 + 24*v - 12*v^2 + v^3) + 30*Pi^2*(-14862 + 87993*v - 159306*v^2 + 116372*v^3 - 32254*v^4 + 2075*v^5) + 10*(-1 + v)*(v^3*(623783 - 11340*zeta3 + 18954*zeta4 - 126450*zeta3) + v^4*(-48803 + 972*zeta3 - 1458*zeta4 + 9378*zeta3) + 36*v^2*(-46435 + 828*zeta3 - 1458*zeta4 + 10044*zeta3) + 6*(-41699 + 864*zeta3 - 1458*zeta4 + 10242*zeta3) - 6*v*(-222703 + 4104*zeta3 - 7290*zeta4 + 50994*zeta3))) + u^5*(2601*Pi^4*(21 - 36*v + 13*v^2) + 30*Pi^2*(50451 - 83880*v + 27353*v^2 + 1296*v^3) + 10*(-108*v*(-16169 + 222*zeta3 - 486*zeta4 + 3438*zeta3) + 3*(-338069 + 4644*zeta3 - 10206*zeta4 + 72882*zeta3) + v^2*(-634439 + 8748*zeta3 - 18954*zeta4 + 131634*zeta3))) + u^3*(2601*Pi^4*(16 - 66*v + 83*v^2 - 38*v^3 + 5*v^4) + 30*Pi^2*(39113 - 158982*v + 195976*v^2 - 86302*v^3 + 9889*v^4 + 216*v^5) + 10*(-1 + v)*(-8*(-89614 + 1539*zeta3 - 2916*zeta4 + 20457*zeta3) + v^3*(-244015 + 4212*zeta3 - 7290*zeta4 + 47538*zeta3) - 3*v^2*(-526177 + 8532*zeta3 - 16038*zeta4 + 108774*zeta3) + v*(-2333590 + 37584*zeta3 - 72900*zeta4 + 508428*zeta3))) + u^4*(2601*Pi^4*(-24 + 67*v - 52*v^2 + 11*v^3) + 30*Pi^2*(-58080 + 158987*v - 118790*v^2 + 21979*v^3 + 864*v^4) + 10*(-24*(-47027 + 702*zeta3 - 1458*zeta4 + 10296*zeta3) + v^3*(-536833 + 8100*zeta3 - 16038*zeta4 + 107694*zeta3) - 4*v^2*(-626447 + 9234*zeta3 - 18954*zeta4 + 130824*zeta3) + v*(-3195209 + 46980*zeta3 - 97686*zeta4 + 685026*zeta3)))))/(25920*(-1 + u)^2*v*(-1 + u + v)^2*(u + v)) + Log[muSqOMA2]*((-55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(24*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(24*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(24*v) + I*((55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(24*v) - (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) + (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(24*v) - (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(24*v) - (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(24*v) - (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(24*v)) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(24*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(24*v) - (MA2*(1329*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(8*u^2*(-949 + 27*zeta3) + 8*u*(-1 + v)*(-949 + 27*zeta3) + (-1 + v)*(3301 - 108*zeta3 + 4*v*(-949 + 27*zeta3)))))/(864*v)) + Nc*Nf*((MA2*(4*(287 + 18*Pi^2)*u^4 + 4*u^3*(-583 + 861*v + 18*Pi^2*(-2 + 3*v)) + u^2*(-1 + v)*(-1749 + 4018*v + 36*Pi^2*(-3 + 7*v)) + (-1 + v)^2*v*(36*Pi^2*(-1 + v) + 7*(-91 + 82*v)) + u*(-1 + v)*(673 - 2924*v + 2296*v^2 + 36*Pi^2*(1 - 5*v + 4*v^2)))*H[0, u])/(432*v*(-1 + u + v)*(u + v)) + (MA2*(u^6*(3874 + 72*Pi^2*(-1 + v) - 3190*v) + 6*u^5*(1937 + 36*Pi^2*(-1 + v) - 1595*v)*(-1 + v) + 54*(-1 + v)^3*v^2 - u*(-1 + v)^2*v*(-1820 + 36*Pi^2*(-1 + v)^2 + 3433*v - 1541*v^2) + u^2*(-1 + v)*(-1892 + 13001*v - 21030*v^2 + 11444*v^3 - 1595*v^4 + 36*Pi^2*(-1 + v)^2*(1 - 5*v + v^2)) + 2*u^3*(-1 + v)*(3829 - 14758*v + 13435*v^2 - 3190*v^3 + 72*Pi^2*(-1 + 4*v - 4*v^2 + v^3)) + u^4*(13514 - 42103*v + 39070*v^2 - 11165*v^3 + 36*Pi^2*(-7 + 23*v - 23*v^2 + 7*v^3)))*H[0, v])/(216*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(50*u^4 + 6*u^3*(-19 + 25*v) + (-1 + v)^2*(13 - 30*v + 25*v^2) + u^2*(103 - 282*v + 175*v^2) + 4*u*(-10 + 47*v - 62*v^2 + 25*v^3))*H[0, u]*H[0, v])/(48*v*(-1 + u + v)^2) - (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) + (MA2*(-40*u^4 + u^3*(13 - 40*v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 + u^2*(7 + 10*v - 20*v^2))*H[0, v]*H[1, u])/(36*u^2*v) + (MA2*(4*(-287 + 12*Pi^2)*u^4 + 4*u^3*(565 + 12*Pi^2*(-2 + v) - 287*v) + u^2*(1641 + 24*Pi^2*(-3 + v) - 574*v)*(-1 + v) - u*(421 + 24*Pi^2*(-1 + v) - 466*v)*(-1 + v) + 108*(-1 + v)^2)*H[1, v])/(432*(-1 + u)*u*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(36*v) + (MA2*(-40*u^4 + u^3*(13 - 40*v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 + u^2*(7 + 10*v - 20*v^2))*H[1, u]*H[1, v])/(36*u^2*v) + (MA2*(-1148*u^4 + 108*(-1 + v)^2 - 4*u^3*(-565 + 287*v) + u^2*(-1641 + 2215*v - 574*v^2) + u*(421 - 887*v + 466*v^2))*H[1 - v, u])/(432*(-1 + u)*u*v) - (MA2*(50*u^4 + 12*(-1 + v)^2 - 24*u*(-1 + v)^2 + u^3*(-86 + 50*v) + u^2*(61 - 90*v + 25*v^2))*H[0, v]*H[1 - v, u])/(48*u^2*v) - (41*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(72*v) + (2*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(9*v) + (MA2*(40*u^4 + 3*u^3*(-49 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(194 - 331*v + 140*v^2) + u*(-125 + 324*v - 279*v^2 + 80*v^3))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)^2) - (41*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(72*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) - (MA2*(290*u^4 + u^3*(-843 + 870*v) + (-1 + v)^2*(136 - 275*v + 145*v^2) + u^2*(961 - 1979*v + 1015*v^2) + u*(-535 + 1656*v - 1701*v^2 + 580*v^3))*H[0, 0, v])/(36*v*(-1 + u + v)^2) - (17*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(24*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(24*v) - (155*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(144*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(24*v) - (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(24*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(24*v) - (MA2*(470*u^4 + 6*u^3*(-253 + 235*v) + (-1 + v)^2*(271 - 530*v + 235*v^2) + u^2*(1861 - 3494*v + 1645*v^2) + 4*u*(-280 + 789*v - 744*v^2 + 235*v^3))*H[1, 0, v])/(144*v*(-1 + u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(3*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(6*v) - (41*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(72*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(4*v) + (MA2*(-40*u^4 + u^3*(13 - 40*v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 + u^2*(7 + 10*v - 20*v^2))*H[1, 1 - v, u])/(36*u^2*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(36*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(24*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(24*v) - (41*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(72*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(24*v) - (MA2*(40*u^4 + 3*u^3*(-49 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(194 - 331*v + 140*v^2) + u*(-125 + 324*v - 279*v^2 + 80*v^3))*H[v, 0, u])/(36*v*(-1 + u + v)^2) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(6*v) + I*((MA2*Pi*((-2726 + 24*Pi^2)*u^6 + 6*(-1363 + 12*Pi^2)*u^5*(-1 + v) - 54*(-1 + v)^3*v - u*(-1 + v)^3*(54 + (-1417 + 12*Pi^2)*v) + u^2*(-1 + v)^2*(-1399 + 6887*v - 1363*v^2 + 12*Pi^2*(1 - 5*v + v^2)) + 4*u^3*(-1 + v)*(-1354 + 4098*v - 1363*v^2 + 12*Pi^2*(1 - 3*v + v^2)) + u^4*(-9523 + 21826*v - 9541*v^2 + 12*Pi^2*(7 - 16*v + 7*v^2))))/(216*(-1 + u)*u*v*(-1 + u + v)*(u + v)) + (53*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(144*v) - (MA2*Pi*(430*u^4 + 6*u^3*(-224 + 215*v) + (-1 + v)^2*(233 - 460*v + 215*v^2) + u^2*(1613 - 3112*v + 1505*v^2) + u*(-950 + 2748*v - 2658*v^2 + 860*v^3))*H[0, v])/(72*v*(-1 + u + v)^2) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(8*v) + (MA2*Pi*(40*u^4 - 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + u^3*(-13 + 40*v) + u^2*(-7 - 10*v + 20*v^2))*H[1, u])/(36*u^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) - (53*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(144*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(8*v) - (53*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(144*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(8*v) - (MA2*Pi*(40*u^4 + 3*u^3*(-49 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(194 - 331*v + 140*v^2) + u*(-125 + 324*v - 279*v^2 + 80*v^3))*H[v, u])/(36*v*(-1 + u + v)^2) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(24*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(8*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(24*v) + (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v)) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(8*v) - (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(24*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(24*v) - (19*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(24*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(6*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(24*v) + (7*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(6*v) + (-1/216*(MA2*(1892 + 3874*u^2 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3874*u*(-1 + v) - 3829*v + 1937*v^2))/v + (155*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(144*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) - (155*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(144*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(12*v) - (155*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(144*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(12*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) + I*((-175*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(72*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) - (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v)) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(12*v))*Log[muSqOMA2] - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2)/(24*v) + (MA2*(Pi^2*(1294*u^4 + 6*u^3*(-629 + 647*v) + (-1 + v)^2*(611 - 1234*v + 647*v^2) + u^2*(4313 - 8854*v + 4529*v^2) + 4*u*(-602 + 1857*v - 1902*v^2 + 647*v^3)) - (-1 + u + v)^2*(2*u*(-1 + v)*(11167 + 1464*zeta3) + u^2*(22334 + 2928*zeta3) + (-1 + v)*(-10279 - 1464*zeta3 + v*(11167 + 1464*zeta3)))))/(864*v*(-1 + u + v)^2)) + I*((MA2*Pi*(635 + 48*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[0, u])/(144*v) - (MA2*Pi*(2*u^6*(446 + 54*Pi^2 + 27*v) + u^5*(-3658 + 432*Pi^2*(-1 + v) + 3334*v + 216*v^2) - (-1 + v)^2*v*(464 + 54*Pi^2*(-1 + v)^2 - 910*v + 473*v^2) + u*(-1 + v)*(464 - 3676*v + 6343*v^2 - 3586*v^3 + 419*v^4 + 54*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(2320 - 12375*v + 19705*v^2 - 11637*v^3 + 1915*v^4 + 54*v^5 + 54*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^4*(6041 - 12362*v + 5069*v^2 + 324*v^3 + 54*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(-5131 + 17673*v - 16809*v^2 + 4123*v^3 + 216*v^4 + 54*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)))*H[0, v])/(144*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(26 + 34*u^2 - 43*v + 17*v^2 + u*(-43 + 34*v))*H[0, u]*H[0, v])/(12*v) + (MA2*Pi*(9*(-1 + v)^2*v + 9*u*(-1 + v)^2*(1 + 4*v) + 2*u^5*(446 + 66*Pi^2 + 27*v) + u^2*(36 + 11*(25 + 6*Pi^2)*v - 2*(383 + 66*Pi^2)*v^2 + 11*(43 + 6*Pi^2)*v^3) + 2*u^4*(-401 + 874*v + 54*v^2 + 66*Pi^2*(-1 + 2*v)) + u^3*(329 - 1622*v + 1329*v^2 + 54*v^3 + 66*Pi^2*(1 - 4*v + 3*v^2)))*H[1, u])/(144*u^2*v*(u + v)) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) - (MA2*Pi*(635 + 72*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[1, v])/(144*v) + (11*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(24*v) - (MA2*Pi*(14*u^2 + 7*(-1 + v)^2 + 2*u*(-10 + 7*v))*H[1, u]*H[1, v])/(8*v) - (MA2*Pi*(635 + 72*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1252*v + 617*v^2 + 2*u^2*(590 + 27*v) + 2*u*(-590 + 563*v + 27*v^2))*H[1 - v, u])/(144*v) - (MA2*Pi*(14*u^6 + 6*(-1 + v)*v^3 + 10*u^5*(-4 + 5*v) - 2*u*v^2*(13 - 24*v + 8*v^2) + u^4*(39 - 134*v + 67*v^2) + 2*u^3*(-7 + 58*v - 81*v^2 + 20*v^3) + u^2*(1 - 32*v + 120*v^2 - 84*v^3 + 9*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + u)^2*v*(u + v)^2) - (MA2*Pi*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) - (MA2*Pi*(54*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(892 + 54*v) + 2*u^4*(-1829 + 1221*v + 81*v^2) - (-1 + v)^2*(464 - 910*v + 473*v^2) + u^3*(6041 - 8722*v + 2609*v^2 + 162*v^3) + u^2*(-5131 + 11686*v - 8087*v^2 + 1460*v^3 + 54*v^4) + u*(2320 - 7298*v + 8073*v^2 - 3496*v^3 + 401*v^4))*H[v, u])/(144*(-1 + u)*v*(-1 + u + v)^2) + (MA2*Pi*(-8 + 11*u^2 + 7*v + v^2 + u*(7 + 2*v))*H[0, v]*H[v, u])/(12*v) - (MA2*Pi*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[1, v]*H[v, u])/(12*v) - (MA2*Pi*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/v - (MA2*Pi*(71 + 88*u^4 - 124*v + 53*v^2 + 4*u^3*(-75 + 28*v) - 2*u*(133 - 183*v + 59*v^2) + u^2*(407 - 354*v + 62*v^2))*H[0, 0, v])/(24*(-1 + u)^2*v) - (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/v + (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v - (MA2*Pi*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[0, 1, u])/(24*v*(u + v)^2) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) - (MA2*Pi*(112*u^2 + 130*u*(-1 + v) + 65*(-1 + v)^2)*H[0, 1, v])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/v - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(2*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(4*v) + (11*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(24*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/v + (MA2*Pi*(50 + 64*u^4 + 70*u^3*(-3 + v) - 82*v + 32*v^2 - 2*u*(91 - 120*v + 38*v^2) + u^2*(278 - 228*v + 41*v^2))*H[0, v, u])/(24*(-1 + u)^2*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, u])/(4*v) - (MA2*Pi*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, 0, u])/(12*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/v - (MA2*Pi*(14*u^6 + 10*u^5*(-4 + 5*v) + 2*v^2*(2 - 7*v + 5*v^2) + u^4*(43 - 142*v + 71*v^2) + 2*u*v*(4 - 25*v + 36*v^2 - 12*v^3) + 2*u^3*(-11 + 70*v - 93*v^2 + 24*v^3) + u^2*(5 - 56*v + 160*v^2 - 108*v^3 + 13*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/v + (MA2*Pi*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, 1, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/v - (MA2*Pi*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/v - (MA2*Pi*(14*u^2 + 7*(-1 + v)^2 + 2*u*(-10 + 7*v))*H[1, 1 - v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/v + (11*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(24*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/v + (MA2*Pi*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[1 - v, 1, u])/(24*v*(u + v)^2) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(4*v) - (MA2*Pi*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(1 + 38*u^4 - 20*v + 19*v^2 + 4*u^3*(-27 + 14*v) - 2*u*(17 - 51*v + 25*v^2) + u^2*(103 - 138*v + 28*v^2))*H[1 - v, v, u])/(24*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(4*v) - (MA2*Pi*(1 + 14*u^2 - 8*v + 7*v^2 + 2*u*(-4 + 7*v))*H[v, 0, u])/(8*v) - (7*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/v - (MA2*Pi*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, 1 - v, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/v + (MA2*Pi*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[v, v, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/v + (2*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(2*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/v + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(2*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/v + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/v - (MA2*Pi*(54*(-1 + v)^3*v + u^7*(-9424 + 978*Pi^2 + 864*zeta3) + u^6*(6*Pi^2*(-628 + 495*v) + 16*(-4 + 3*v)*(-589 + 54*zeta3)) + u*(-1 + v)^2*(-54 + v*(4208 - 327*Pi^2 - 432*zeta3) + v^2*(-4496 + 435*Pi^2 + 432*zeta3)) + u^5*(-61310 + 3*Pi^2*(1921 - 3478*v + 1183*v^2) + v*(101954 - 9504*zeta3) + 5616*zeta3 + 4*v^2*(-8165 + 756*zeta3)) - u^2*(-1 + v)*(4874 + 3*Pi^2*(-109 + 859*v - 1160*v^2 + 338*v^3) - 432*zeta3 + v^3*(-8830 + 864*zeta3) - 4*v^2*(-8641 + 864*zeta3) + v*(-30266 + 3024*zeta3)) + u^3*(3*Pi^2*(605 - 3107*v + 4168*v^2 - 1811*v^3 + 181*v^4) + 2*(-1 + v)*(11888 - 1080*zeta3 + v^3*(-2194 + 216*zeta3) + 9*v*(-4399 + 432*zeta3) - 4*v^2*(-5521 + 540*zeta3))) + u^4*(3*Pi^2*(-1487 + 4736*v - 3695*v^2 + 700*v^3) + 2*(25997 - 2376*zeta3 - 8*v^2*(-6499 + 621*zeta3) + v^3*(-9100 + 864*zeta3) + v*(-72881 + 6912*zeta3)))))/(864*(-1 + u)^2*u*v*(-1 + u + v)*(u + v))) + ((MA2*(-2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 42*v + 12*v^2) + 2*u^3*(-137 + 183*v - 72*v^2 + 9*v^3) + u*(-131 + 360*v - 347*v^2 + 136*v^3 - 18*v^4) + u^2*(268 - 538*v + 352*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, u]*H[0, v])/(48*v) + (MA2*(15*(-1 + v)^2*v + 2*u^5*(-39 + 2*Pi^2 + 9*v) - 3*u*(-5 + 24*v - 35*v^2 + 16*v^3) + 2*u^2*(-21 + (69 + Pi^2)*v - (33 + 2*Pi^2)*v^2 + (-18 + Pi^2)*v^3) + 2*u^4*(Pi^2*(-2 + 4*v) + 3*(-4 - 29*v + 6*v^2)) + 2*u^3*(Pi^2*(1 - 4*v + 3*v^2) + 3*(9 - 6*v - 22*v^2 + 3*v^3)))*H[0, v]*H[1, u])/(48*u^2*v*(u + v)) - (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(13 - 3*v) + 6*(-1 + v)^2 + u*(-13 + 16*v - 3*v^2))*H[0, u]*H[1, v])/(8*v) - (MA2*(u^5*(26 + 4*Pi^2 - 6*v) - 5*(-1 + v)^2*v + u*(-5 + 24*v - 35*v^2 + 16*v^3) + 2*u^2*(7 + (-23 + Pi^2)*v + (11 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + 2*u^4*(4 + 29*v - 6*v^2 + Pi^2*(-2 + 4*v)) + 2*u^3*(-9 + 6*v + 22*v^2 - 3*v^3 + Pi^2*(1 - 4*v + 3*v^2)))*H[1, u]*H[1, v])/(16*u^2*v*(u + v)) + (MA2*(u^5*(26 + 4*Pi^2 - 6*v) - 5*(-1 + v)^2*v + u*(-5 + 24*v - 35*v^2 + 16*v^3) + 2*u^2*(7 + (-23 + Pi^2)*v + (11 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + 2*u^4*(4 + 29*v - 6*v^2 + Pi^2*(-2 + 4*v)) + 2*u^3*(-9 + 7*v + 22*v^2 - 3*v^3 + Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1 - v, u])/(16*u^2*v*(u + v)) + (MA2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1, v]*H[1 - v, u])/(24*v) + (MA2*(-10*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 44*v + 14*v^2) + 2*u^3*(-137 + 184*v - 72*v^2 + 9*v^3) + u*(-131 + 366*v - 359*v^2 + 142*v^3 - 18*v^4) + u^2*(268 - 544*v + 358*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, v]*H[v, u])/(48*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(6*v) + (MA2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(-1 + u + v))*H[0, 0, u])/(24*v) + (MA2*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[0, v]*H[0, 0, u])/(8*v) - (3*MA2*(-1 + u + v)^2*H[1, v]*H[0, 0, u])/(8*v) + (MA2*(-10*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 44*v + 14*v^2) + 2*u^3*(-137 + 184*v - 72*v^2 + 9*v^3) + u*(-131 + 366*v - 359*v^2 + 142*v^3 - 18*v^4) + u^2*(268 - 544*v + 358*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, 0, v])/(48*v) + (MA2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + u)^2*v) - (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + u)^2*v) - (MA2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, u]*H[0, 0, v])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (5*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) - (MA2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, v]*H[0, 1, u])/(8*v*(u + v)^2) - (MA2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[1, v]*H[0, 1, u])/(8*v*(u + v)^2) + (MA2*(3*u*v + 4*Pi^2*(2*u^3 + (-1 + v)^2*v + u^2*(-2 + 4*v) + u*(1 - 4*v + 3*v^2)))*H[0, 1, v])/(24*v*(u + v)) - ((MA2 + 2*MA2*u)*H[1, u]*H[0, 1, v])/(8*v) + (MA2*u^2*(1 + 2*u + 2*v)*H[1 - v, u]*H[0, 1, v])/(8*v*(u + v)^2) - (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(13 - 3*v) + 6*(-1 + v)^2 + u*(-13 + 16*v - 3*v^2))*H[0, 1 - v, u])/(8*v) + (MA2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) + (3*MA2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(12*v) + (MA2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v]*H[0, v, u])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(4*v) + (MA2*(u^6*(26 + 4*Pi^2 - 6*v) + 2*u^5*(-35 + 8*Pi^2*(-1 + v) + 64*v - 12*v^2) - (-1 + v)^2*v*(1 + 2*Pi^2*(-1 + v)^2 - 10*v + 14*v^2) + u*(-1 + v)*(1 - 12*v + 95*v^2 - 100*v^3 + 18*v^4 + 2*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(-1 - 92*v + 349*v^2 - 352*v^3 + 104*v^4 - 6*v^5 + 2*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^4*(64 - 298*v + 246*v^2 - 36*v^3 + Pi^2*(26 - 56*v + 26*v^2)) + 2*u^3*(-9 + 128*v - 238*v^2 + 115*v^3 - 12*v^4 + Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)))*H[1, 0, v])/(16*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[0, u]*H[1, 0, v])/(8*(-1 + u)^2*v) + (3*MA2*u^2*H[1, u]*H[1, 0, v])/(8*v) - (MA2*(3*u^6 + 6*u^5*v + v^2*(-6 + 8*v - 3*v^2) + 4*u^3*(4 - 10*v + 3*v^2) + u^4*(-14 + 4*v + 3*v^2) + 2*u*v*(-6 + 16*v - 10*v^2 + v^3) + u^2*(-5 + 42*v - 42*v^2 + 10*v^3))*H[1 - v, u]*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(12*v) - (MA2*(1 + 2*u + 3*u^2)*H[0, v]*H[1, 1, u])/(8*v) - (MA2*(1 + 2*u + 3*u^2)*H[1, v]*H[1, 1, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/(2*v) + (MA2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1, 1, v])/(24*v) + (3*MA2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (MA2*(-1 - 2*u + 3*u^2)*H[1, u]*H[1, 1, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/(2*v) - (MA2*(u^5*(26 + 4*Pi^2 - 6*v) - 5*(-1 + v)^2*v + u*(-5 + 24*v - 35*v^2 + 16*v^3) + 2*u^2*(7 + (-23 + Pi^2)*v + (11 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + 2*u^4*(4 + 29*v - 6*v^2 + Pi^2*(-2 + 4*v)) + 2*u^3*(-9 + 6*v + 22*v^2 - 3*v^3 + Pi^2*(1 - 4*v + 3*v^2)))*H[1, 1 - v, u])/(16*u^2*v*(u + v)) + (3*MA2*u^2*H[0, v]*H[1, 1 - v, u])/(8*v) + (MA2*(-1 - 2*u + 3*u^2)*H[1, v]*H[1, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(4*v) - (MA2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(13 - 3*v) + 6*(-1 + v)^2 + u*(-13 + 16*v - 3*v^2))*H[1 - v, 0, u])/(8*v) + (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[0, v]*H[1 - v, 0, u])/(8*(-1 + u)^2*v) + (3*MA2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(6*v) + (MA2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[0, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MA2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(4*v) + (MA2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1 - v, 1 - v, u])/(24*v) + (MA2*(1 + 2*u - 3*u^2)*H[0, v]*H[1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(6*v) - (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + u)^2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v) + (MA2*(-2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 44*v + 14*v^2) + 2*u^3*(-137 + 184*v - 72*v^2 + 9*v^3) + u*(-131 + 366*v - 359*v^2 + 142*v^3 - 18*v^4) + u^2*(268 - 544*v + 358*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[v, 0, u])/(48*v) + (3*MA2*(-1 + u + v)^2*H[0, v]*H[v, 0, u])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(6*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v) - (MA2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[0, v]*H[v, v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/(2*v) - (MA2*(6 - 8*u + 3*u^2)*(-1 + u + v)^2*H[0, 0, 0, v])/(8*(-1 + u)^2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (3*MA2*(-1 + u + v)^2*H[0, 0, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(4*v) - (MA2*(4 + 2*u^2 + 2*u*(-3 + v) - 3*v)*H[0, 1, 0, v])/(8*(-1 + u)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1, u])/(4*v) - (MA2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, 1, 1 - v, u])/(8*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[0, 1 - v, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) + (3*MA2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) - (MA2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v, 0, u])/(8*(-1 + u)^2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/(2*v) - (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1, 0, 0, v])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1, u])/(4*v) + (MA2*u^2*(1 + 2*u + 2*v)*H[1, 0, 1, v])/(8*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, v, u])/(4*v) - (MA2*(3*u^6 + 6*u^5*v + v^2*(-6 + 8*v - 3*v^2) + 4*u^3*(4 - 10*v + 3*v^2) + u^4*(-14 + 4*v + 3*v^2) + 2*u*v*(-6 + 16*v - 10*v^2 + v^3) + u^2*(-5 + 42*v - 42*v^2 + 10*v^3))*H[1, 1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/(2*v) - (MA2*(1 + 2*u + 3*u^2)*H[1, 1, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (MA2*(-1 - 2*u + 3*u^2)*H[1, 1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[1 - v, 0, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) + (3*MA2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1 - v, 1, 1 - v, u])/(8*v*(u + v)^2) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) + (3*MA2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) + (MA2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, v, 0, u])/(8*(-1 + u)^2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, v, u])/(4*v) + (MA2*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[v, 0, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v) + (MA2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]*(-3 + 4*Pi^2 - 48*zeta3))/(32*v) + (MA2*H[v, u]*(Pi^2*(-3 + 3*u^2 - 2*v + 3*v^2 + u*(-2 + 6*v)) - 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(24*v) + (MA2*H[1, u]*(Pi^2*(5 + 10*u - 3*u^2) + 24*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(48*v) + (H[0, u]*(-(MA2*Pi^2*(15*u^6 + 9*u^5*(-7 + 6*v) + u^4*(102 - 197*v + 75*v^2) + v*(-3 + 13*v - 16*v^2 + 6*v^3) + u^3*(-78 + 266*v - 228*v^2 + 48*v^3) + u*(-3 + 40*v - 98*v^2 + 80*v^3 - 20*v^4) + u^2*(27 - 160*v + 238*v^2 - 114*v^3 + 12*v^4))) + 3*MA2*(-1 + u)^2*(8*u^4*zeta3 + (-1 + v)^2*v*(-3 - 4*zeta3 + 4*v*zeta3) + u^3*(11 - 16*zeta3 + 6*v*(-1 + 4*zeta3)) + 2*u^2*(-8 + 6*zeta3 - 5*v*(-3 + 4*zeta3) + 2*v^2*(-3 + 7*zeta3)) + 2*u*(-1 + v)*(v*(5 - 10*zeta3) + 2*zeta3 + v^2*(-3 + 8*zeta3)))))/(48*(-1 + u)^2*v*(-1 + u + v)*(u + v)) + (MA2*H[1, v]*(-15*(-1 + v)^2*v^2 + 6*u^7*(3*Pi^2 - 16*zeta3) + u^6*(33 + Pi^2*(-58 + 48*v) + 288*zeta3 - 18*v*(1 + 16*zeta3)) + u*v*(-30 + 3*v^3*(4 + 3*Pi^2 - 16*zeta3) + 12*v*(6 + Pi^2 - 4*zeta3) + v^2*(-54 - 20*Pi^2 + 96*zeta3)) + u^5*(Pi^2*(71 - 152*v + 48*v^2) - 84*(1 + 4*zeta3) - 6*v^2*(9 + 56*zeta3) + 3*v*(49 + 288*zeta3)) + u^4*(2*Pi^2*(-20 + 93*v - 75*v^2 + 12*v^3) + 6*(9 + 32*zeta3) - 6*v^3*(9 + 32*zeta3) + 24*v^2*(9 + 40*zeta3) - 3*v*(79 + 320*zeta3)) + u^2*(-15 + v^3*(-45 + 68*Pi^2 - 384*zeta3) + 6*v*(9 + 4*Pi^2 - 16*zeta3) + v^4*(21 - 14*Pi^2 + 96*zeta3) + v^2*(-9 - 80*Pi^2 + 384*zeta3)) + u^3*(Pi^2*(9 - 106*v + 171*v^2 - 70*v^3 + 6*v^4) + 3*(4 - 16*zeta3 - 2*v^4*(3 + 8*zeta3) - 10*v^2*(7 + 32*zeta3) + 4*v*(7 + 40*zeta3) + v^3*(41 + 160*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + (MA2*H[1 - v, u]*(-15*(-1 + v)^2*v^2 + 6*u^7*(3*Pi^2 - 16*zeta3) + u^6*(33 + Pi^2*(-58 + 48*v) + 288*zeta3 - 18*v*(1 + 16*zeta3)) + u*v*(-30 + 3*v^3*(4 + 3*Pi^2 - 16*zeta3) + 12*v*(6 + Pi^2 - 4*zeta3) + v^2*(-54 - 20*Pi^2 + 96*zeta3)) + u^5*(Pi^2*(71 - 152*v + 48*v^2) - 84*(1 + 4*zeta3) - 6*v^2*(9 + 56*zeta3) + 3*v*(49 + 288*zeta3)) + u^4*(2*Pi^2*(-20 + 93*v - 75*v^2 + 12*v^3) + 6*(9 + 32*zeta3) - 6*v^3*(9 + 32*zeta3) + 24*v^2*(9 + 40*zeta3) - 3*v*(79 + 320*zeta3)) + u^2*(-15 + v^3*(-45 + 68*Pi^2 - 384*zeta3) + 6*v*(9 + 4*Pi^2 - 16*zeta3) + v^4*(21 - 14*Pi^2 + 96*zeta3) + v^2*(-9 - 80*Pi^2 + 384*zeta3)) + u^3*(Pi^2*(9 - 106*v + 171*v^2 - 70*v^3 + 6*v^4) + 3*(4 - 16*zeta3 - 2*v^4*(3 + 8*zeta3) - 10*v^2*(7 + 32*zeta3) + 4*v*(7 + 40*zeta3) + v^3*(41 + 160*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + (MA2*H[0, v]*(-30*(-1 + v)^2*v^2 + 6*u^7*(-3 + 6*Pi^2 - 64*zeta3) + 2*u^6*(10*Pi^2*(-7 + 6*v) - 3*(-4 + 3*v)*(3 + 64*zeta3)) + u*(-1 + v)*v*(3 + 3*v^2*(5 + 10*Pi^2 - 64*zeta3) - 192*zeta3 + v*(18 - 40*Pi^2 + 384*zeta3)) + u^3*(Pi^2*(32 - 328*v + 562*v^2 - 260*v^3 + 24*v^4) - 15*(3 + 64*zeta3) - 3*v^4*(15 + 64*zeta3) + 3*v^3*(119 + 704*zeta3) - 6*v^2*(137 + 896*zeta3) + 3*v*(173 + 1472*zeta3)) + u^2*(9 + 4*v^3*(-78 + 59*Pi^2 - 480*zeta3) + 12*v*(-13 + 6*Pi^2 - 128*zeta3) + 192*zeta3 + v^4*(60 - 52*Pi^2 + 384*zeta3) + v^2*(435 - 266*Pi^2 + 2880*zeta3)) + u^4*(4*Pi^2*(-33 + 140*v - 123*v^2 + 24*v^3) + 33*(3 + 64*zeta3) - 12*v^3*(9 + 64*zeta3) - 12*v*(51 + 512*zeta3) + v^2*(531 + 4416*zeta3)) + u^5*(4*Pi^2*(51 - 106*v + 39*v^2) - 3*(39 + 832*zeta3 + v^2*(33 + 448*zeta3) - 2*v*(51 + 704*zeta3)))))/(96*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)) - (MA2*(2*u^7*(476*Pi^4 - 60*Pi^2*(-23 + 12*v) + 45*(-255 + 192*zeta3 + 728*zeta4 + 24*zeta3)) + 2*u^6*(476*Pi^4*(-5 + 4*v) - 240*Pi^2*(33 - 38*v + 12*v^2) + 45*(1275 - 960*zeta3 - 3640*zeta4 - 192*zeta3 + 4*v*(-255 + 192*zeta3 + 728*zeta4 + 30*zeta3))) + (-1 + v)^2*v*(476*Pi^4*(-1 + v)^2 + 60*Pi^2*(36 - 56*v + 15*v^2) + 45*(-191 + 288*zeta3 + 728*zeta4 + v^2*(-255 + 288*zeta3 + 728*zeta4) + 96*zeta3 - 2*v*(-223 + 288*zeta3 + 728*zeta4 + 32*zeta3))) + u^5*(476*Pi^4*(21 - 36*v + 13*v^2) - 60*Pi^2*(-623 + 1160*v - 703*v^2 + 144*v^3) + 45*(-5291 + 4128*zeta3 + 15288*zeta4 + 1152*zeta3 - 4*v*(-2279 + 1776*zeta3 + 6552*zeta4 + 368*zeta3) + v^2*(-3315 + 2592*zeta3 + 9464*zeta4 + 384*zeta3))) - u*(-1 + v)*(476*Pi^4*(-1 + v)^2*(1 - 7*v + 2*v^2) + 60*Pi^2*(36 - 306*v + 497*v^2 - 287*v^3 + 58*v^4) + 45*(-191 + 288*zeta3 + 728*zeta4 + 2*v^4*(-255 + 288*zeta3 + 728*zeta4 - 32*zeta3) + 96*zeta3 - v^3*(-2677 + 2976*zeta3 + 8008*zeta4 + 128*zeta3) - v*(-1911 + 2400*zeta3 + 6552*zeta4 + 736*zeta3) + v^2*(-3887 + 4512*zeta3 + 12376*zeta4 + 768*zeta3))) + u^2*(476*Pi^4*(-1 + v)^2*(-6 + 24*v - 12*v^2 + v^3) + 60*Pi^2*(-220 + 1193*v - 2046*v^2 + 1538*v^3 - 530*v^4 + 67*v^5) + 45*(v^5*(-255 + 288*zeta3 + 728*zeta4 - 48*zeta3) + v^4*(3506 - 3648*zeta3 - 10192*zeta4 + 64*zeta3) - 2*(-637 + 768*zeta3 + 2184*zeta4 + 288*zeta3) + 4*v*(-2039 + 2208*zeta3 + 6552*zeta4 + 668*zeta3) + v^3*(-11919 + 12192*zeta3 + 35672*zeta4 + 1248*zeta3) - 2*v^2*(-7775 + 8064*zeta3 + 24024*zeta4 + 1664*zeta3))) + u^4*(476*Pi^4*(-24 + 67*v - 52*v^2 + 11*v^3) - 60*Pi^2*(786 - 2121*v + 1942*v^2 - 745*v^3 + 96*v^4) + 45*(v^3*(-2805 + 2400*zeta3 + 8008*zeta4 + 192*zeta3) - 8*(-733 + 624*zeta3 + 2184*zeta4 + 216*zeta3) - 4*v^2*(-3267 + 2736*zeta3 + 9464*zeta4 + 464*zeta3) + v*(-16637 + 13920*zeta3 + 48776*zeta4 + 3520*zeta3))) + u^3*(476*Pi^4*(16 - 66*v + 83*v^2 - 38*v^3 + 5*v^4) - 60*Pi^2*(-565 + 2128*v - 2706*v^2 + 1518*v^3 - 367*v^4 + 24*v^5) + 45*(v^4*(-1275 + 1248*zeta3 + 3640*zeta4 - 48*zeta3) + 16*(-231 + 228*zeta3 + 728*zeta4 + 87*zeta3) - 2*v^3*(-4749 + 4416*zeta3 + 13832*zeta4 + 384*zeta3) - 2*v*(-7903 + 7392*zeta3 + 24024*zeta4 + 2112*zeta3) + v^2*(-20333 + 18720*zeta3 + 60424*zeta4 + 3552*zeta3)))))/(5760*(-1 + u)^2*v*(-1 + u + v)^2*(u + v)) + I*((MA2*Pi*(7*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(39 - 9*v) + u*(-42 + 48*v - 9*v^2) + 3*(7 - 13*v + 6*v^2))*H[0, u])/(24*v) + (MA2*Pi*(-2*u^6*(39 + 2*Pi^2 - 9*v) + (-1 + v)^2*v*(75 + 2*Pi^2*(-1 + v)^2 - 126*v + 36*v^2) - u*(-1 + v)*(75 - 588*v + 843*v^2 - 390*v^3 + 54*v^4 + 2*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^5*(-16*Pi^2*(-1 + v) + 6*(69 - 64*v + 12*v^2)) - 2*u^4*(411 - 753*v + 369*v^2 - 54*v^3 + Pi^2*(13 - 28*v + 13*v^2)) + u^3*(Pi^2*(22 - 78*v + 78*v^2 - 22*v^3) + 6*(134 - 403*v + 357*v^2 - 115*v^3 + 12*v^4)) + u^2*(-2*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2) + 3*(-131 + 622*v - 877*v^2 + 486*v^3 - 104*v^4 + 6*v^5)))*H[0, v])/(48*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[0, u]*H[0, v])/(8*v) + (MA2*Pi*(u^5*(26 + 4*Pi^2 - 6*v) - 5*(-1 + v)^2*v + u*(-5 + 24*v - 35*v^2 + 16*v^3) + 2*u^2*(7 + (-23 + Pi^2)*v + (11 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + 2*u^4*(4 + 29*v - 6*v^2 + Pi^2*(-2 + 4*v)) + 2*u^3*(-9 + 6*v + 22*v^2 - 3*v^3 + Pi^2*(1 - 4*v + 3*v^2)))*H[1, u])/(16*u^2*v*(u + v)) + (MA2*Pi*(1 + 2*u)*H[0, v]*H[1, u])/(8*v) - (MA2*Pi*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(39 - 9*v) + 18*(-1 + v)^2 + u*(-36 + 48*v - 9*v^2))*H[1, v])/(24*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) + (MA2*Pi*(1 + 2*u - 3*u^2)*H[1, u]*H[1, v])/(8*v) - (MA2*Pi*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(39 - 9*v) + 18*(-1 + v)^2 + u*(-36 + 48*v - 9*v^2))*H[1 - v, u])/(24*v) + (MA2*Pi*(6*u^6 + 6*u^5*(-4 + 3*v) + v^2*(9 - 14*v + 6*v^2) + u^4*(38 - 70*v + 21*v^2) + 2*u*v*(9 - 28*v + 22*v^2 - 4*v^3) + 2*u^3*(-14 + 53*v - 39*v^2 + 6*v^3) + u^2*(8 - 72*v + 105*v^2 - 40*v^3 + 3*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + u)^2*v*(u + v)^2) + (3*MA2*Pi*u^2*H[1, v]*H[1 - v, u])/(8*v) + (MA2*Pi*(-2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-26 + 6*v) + 6*u^4*(23 - 17*v + 3*v^2) + (-1 + v)^2*(25 - 44*v + 14*v^2) + 2*u^3*(-137 + 184*v - 72*v^2 + 9*v^3) + u*(-131 + 366*v - 359*v^2 + 142*v^3 - 18*v^4) + u^2*(268 - 544*v + 358*v^2 - 86*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[v, u])/(48*v) + (3*MA2*Pi*(-1 + u + v)^2*H[0, v]*H[v, u])/(8*v) + (3*MA2*Pi*(-1 + u + v)^2*H[0, 0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MA2*Pi*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, 0, v])/(8*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(4*v) + (MA2*Pi*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, 1, u])/(8*v*(u + v)^2) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v, u])/(8*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) + (MA2*Pi*(6*u^6 + 6*u^5*(-4 + 3*v) + v^2*(9 - 14*v + 6*v^2) + u^4*(38 - 70*v + 21*v^2) + 2*u*v*(9 - 28*v + 22*v^2 - 4*v^3) + 2*u^3*(-14 + 53*v - 39*v^2 + 6*v^3) + u^2*(8 - 72*v + 105*v^2 - 40*v^3 + 3*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(2*v) + (MA2*Pi*(1 + 2*u + 3*u^2)*H[1, 1, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(2*v) + (3*MA2*Pi*u^2*H[1, 1, v])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) + (MA2*Pi*(1 + 2*u - 3*u^2)*H[1, 1 - v, u])/(8*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (MA2*Pi*(-3*u^4 - 6*u^3*v + u^2*(2 - 3*v)*v + v^2 + 2*u*v*(1 + v))*H[1 - v, 1, u])/(8*v*(u + v)^2) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) + (3*MA2*Pi*u^2*H[1 - v, 1 - v, u])/(8*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, v, u])/(8*(-1 + u)^2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(4*v) + (MA2*Pi*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[v, 0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(2*v) + (MA2*Pi*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(2*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(2*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/(2*v) + (MA2*Pi*(30*(-1 + v)^3*v + 6*u^7*(-3 + 4*Pi^2 - 80*zeta3) + 6*u^6*(6*Pi^2*(-3 + 2*v) - (-4 + 3*v)*(3 + 80*zeta3)) + u*(-1 + v)*(30 + 3*v^3*(-11 + 8*Pi^2 - 80*zeta3) + 15*v*(-7 + 2*Pi^2 - 16*zeta3) + v^2*(108 - 52*Pi^2 + 480*zeta3)) + u^4*(81 + Pi^2*(-222 + 548*v - 336*v^2 + 48*v^3) + v^3*(36 - 960*zeta3) + 2640*zeta3 - 6*v*(7 + 1280*zeta3) + v^2*(-57 + 5520*zeta3)) + u^5*(14*Pi^2*(15 - 22*v + 6*v^2) - 3*(37 + 1040*zeta3 - 40*v*(1 + 44*zeta3) + v^2*(9 + 560*zeta3))) + u^2*(Pi^2*(-30 + 208*v - 344*v^2 + 200*v^3 - 32*v^4) + 3*(-1 + v)*(-21 + v^2*(6 - 640*zeta3) - 80*zeta3 + 8*v^3*(-1 + 20*zeta3) + v*(27 + 560*zeta3))) + u^3*(2*Pi^2*(63 - 245*v + 257*v^2 - 84*v^3 + 6*v^4) - 3*(-1 + v)*(-19 + v^2*(34 - 800*zeta3) - 400*zeta3 + v^3*(-9 + 80*zeta3) + 2*v*(-7 + 720*zeta3)))))/(96*(-1 + u)^2*u*v*(-1 + u + v)*(u + v))))/Nc^2 + Nc^2*(-1/144*(MA2*(82*u^4 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(49 + 41*v) + (-1 + v)^2*(-139 + 212*v + 23*v^2) + u^2*(-793 + 512*v + 269*v^2) + 2*u*(323 - 579*v + 192*v^2 + 64*v^3))*H[0, u]*H[0, v])/(v*(-1 + u + v)^2) - (MA2*(2*(-509 + 30*Pi^2)*u^4 + 2*u^3*(239 + 30*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 30*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[0, v]*H[1, u])/(144*u^2*v) - (MA2*(163 + 326*u^2 + 30*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 326*u*(-1 + v) - 308*v + 145*v^2)*H[0, u]*H[1, v])/(144*v) - (MA2*(2*(-509 + 18*Pi^2)*u^4 + 2*u^3*(239 + 18*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 18*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[1, u]*H[1, v])/(144*u^2*v) + (MA2*((82 + 228*Pi^2)*u^4 + 90*(-1 + v)^2 + u^3*(-622 + 228*Pi^2*(-1 + v) + 82*v) - 18*u*(15 - 31*v + 16*v^2) + u^2*(581 + 114*Pi^2*(-1 + v)^2 - 616*v + 23*v^2))*H[0, v]*H[1 - v, u])/(144*u^2*v) + (MA2*(320*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*(-1 + v)^2 + u*(-329 + 320*v))*H[1, v]*H[1 - v, u])/(72*v) + (MA2*(-1018*u^4 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 - 6*u^3*(-599 + 512*v) + u^2*(-4643 + 8266*v - 3635*v^2) - (-1 + v)^2*(689 - 1330*v + 545*v^2) + u*(2846 - 7812*v + 7092*v^2 - 2126*v^3))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)^2) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(24*v) + (MA2*(151 + 320*u^2 + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 311*v + 160*v^2 + u*(-311 + 320*v))*H[0, 0, u])/(72*v) - (MA2*(14 + 31*u^2 - 30*v + 17*v^2 + u*(-30 + 34*v))*H[0, v]*H[0, 0, u])/(8*v) - (3*MA2*(-1 + u + v)^2*H[1, v]*H[0, 0, u])/(8*v) + (MA2*(1306*u^4 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^3*(-3648 + 3909*v) + (-1 + v)^2*(563 - 1150*v + 635*v^2) + u^2*(4031 - 8572*v + 4535*v^2) + u*(-2207 + 6984*v - 7344*v^2 + 2567*v^3))*H[0, 0, v])/(72*v*(-1 + u + v)^2) + (MA2*(107 + 205*u^2 - 220*v + 116*v^2 + u*(-214 + 226*v))*H[0, u]*H[0, 0, v])/(24*v) + (11*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) - (MA2*(50 + 82*u^2 - 94*v + 41*v^2 + u*(-94 + 82*v))*H[1 - v, u]*H[0, 0, v])/(24*v) - (MA2*(62 + 97*u^2 - 118*v + 53*v^2 + 2*u*(-59 + 53*v))*H[v, u]*H[0, 0, v])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (13*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) + (MA2*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[0, v]*H[0, 1, u])/(24*v) + (MA2*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[1, v]*H[0, 1, u])/(24*v) + (MA2*(550*u^2 - 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 275*(-1 + v)^2 + u*(-550 + 541*v))*H[0, 1, v])/(72*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(12*v) + (MA2*(68 + 130*u^2 - 130*v + 65*v^2 + 2*u*(-71 + 65*v))*H[1, u]*H[0, 1, v])/(24*v) - (MA2*(20*u^2 + 32*u*(-1 + v) + 13*(-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(24*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(12*v) - (MA2*(163 + 326*u^2 + 30*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 326*u*(-1 + v) - 308*v + 145*v^2)*H[0, 1 - v, u])/(144*v) - (MA2*(6 + 10*u^2 - 10*v + 5*v^2 + 2*u*(-7 + 5*v))*H[0, v]*H[0, 1 - v, u])/(8*v) + (3*MA2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(6*v) + (MA2*(41 + 73*u^2 - 88*v + 50*v^2 + u*(-82 + 94*v))*H[0, v]*H[0, v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(12*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/(4*v) + (MA2*(790*u^4 + 18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 30*u^3*(-85 + 79*v) + (-1 + v)^2*(449 - 864*v + 383*v^2) + u^2*(3119 - 5868*v + 2753*v^2) + 2*u*(-919 + 2615*v - 2474*v^2 + 778*v^3))*H[1, 0, v])/(48*v*(-1 + u + v)^2) - (MA2*(17 + 70*u^2 - 40*v + 26*v^2 + u*(-46 + 58*v))*H[0, u]*H[1, 0, v])/(24*v) + (MA2*(95*u^2 + 86*u*(-1 + v) + 43*(-1 + v)^2)*H[1, u]*H[1, 0, v])/(24*v) - (MA2*(10 + 53*u^2 - 26*v + 19*v^2 + 4*u*(-5 + 8*v))*H[1 - v, u]*H[1, 0, v])/(24*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(12*v) + (MA2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[0, v]*H[1, 1, u])/(24*v) + (MA2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, v]*H[1, 1, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/(2*v) + (MA2*(320*u^2 - 18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*(-1 + v)^2 + u*(-329 + 320*v))*H[1, 1, v])/(72*v) + (3*MA2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (MA2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[1, u]*H[1, 1, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/(2*v) - (MA2*(2*(-509 + 18*Pi^2)*u^4 + 2*u^3*(239 + 18*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 18*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[1, 1 - v, u])/(144*u^2*v) + (MA2*(95*u^2 + 86*u*(-1 + v) + 43*(-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(24*v) + (MA2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[1, v]*H[1, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(4*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(4*v) - (MA2*(163 + 326*u^2 + 30*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 326*u*(-1 + v) - 308*v + 145*v^2)*H[1 - v, 0, u])/(144*v) - (MA2*(2 + 10*u^2 - 6*v + 5*v^2 + 2*u*(-3 + 5*v))*H[0, v]*H[1 - v, 0, u])/(8*v) + (3*MA2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v) + (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(12*v) + (MA2*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[0, v]*H[1 - v, 1, u])/(24*v) + (MA2*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[1, v]*H[1 - v, 1, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(4*v) + (MA2*(320*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*(-1 + v)^2 + u*(-329 + 320*v))*H[1 - v, 1 - v, u])/(72*v) - (MA2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[0, v]*H[1 - v, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v) + (7*MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(12*v) + (MA2*(16 + 50*u^2 - 38*v + 25*v^2 + u*(-38 + 50*v))*H[0, v]*H[1 - v, v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v) + (MA2*(1018*u^4 - 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(-599 + 512*v) + (-1 + v)^2*(689 - 1330*v + 545*v^2) + u^2*(4643 - 8266*v + 3635*v^2) + u*(-2846 + 7812*v - 7092*v^2 + 2126*v^3))*H[v, 0, u])/(144*v*(-1 + u + v)^2) + (MA2*(95*u^2 + 104*u*(-1 + v) + 52*(-1 + v)^2)*H[0, v]*H[v, 0, u])/(24*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(12*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(24*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v) - (MA2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v) + (MA2*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[0, v]*H[v, v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/(2*v) - (MA2*(69*u^2 + 76*u*(-1 + v) + 39*(-1 + v)^2)*H[0, 0, 0, v])/(8*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/(2*v) - (3*MA2*(-1 + u + v)^2*H[0, 0, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(2*v) + (MA2*(15 + 30*u^2 - 32*v + 18*v^2 + u*(-30 + 34*v))*H[0, 1, 0, v])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1, u])/(4*v) + (MA2*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[0, 1, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/(4*v) - (3*MA2*(-1 + u + v)^2*H[0, 1 - v, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v) + (3*MA2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v) - (MA2*(41 + 73*u^2 - 88*v + 50*v^2 + u*(-82 + 94*v))*H[0, v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/(2*v) + (MA2*(82 + 182*u^2 - 170*v + 91*v^2 + 2*u*(-85 + 91*v))*H[1, 0, 0, v])/(24*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(12*v) - (MA2*(19 + 101*u^2 - 44*v + 28*v^2 + u*(-56 + 68*v))*H[1, 1, 0, v])/(24*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/(2*v) + (MA2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, 1, 1 - v, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/(2*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(12*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (MA2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[1, 1 - v, 1 - v, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (3*MA2*(-1 + u + v)^2*H[1 - v, 0, 0, u])/(8*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(4*v) + (3*MA2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MA2*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[1 - v, 1, 1 - v, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) + (3*MA2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) - (MA2*(16 + 50*u^2 - 38*v + 25*v^2 + u*(-38 + 50*v))*H[1 - v, v, 0, u])/(24*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, v, u])/(4*v) - (MA2*(14 + 31*u^2 - 30*v + 17*v^2 + u*(-30 + 34*v))*H[v, 0, 0, u])/(8*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(4*v) + (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(12*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v) - (MA2*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[v, v, 0, u])/(24*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/(2*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/(2*v) - (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(4*v) + (3*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(4*v) - (5*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(2*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(4*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, 0, u])/(4*v) + (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/(2*v) - (MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/(2*v) + (605*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMA2]^2)/(96*v) + (MA2*H[v, u]*(-(Pi^2*(70 + 113*u^2 - 128*v + 52*v^2 + 8*u*(-16 + 13*v))) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(72*v) + (MA2*H[1, u]*(Pi^2*(191*u^2 + 20*u*(-7 + 10*v) + 5*(17 - 40*v + 20*v^2)) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(144*v) + (MA2*(-36*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 - 60*Pi^2*(1826*u^4 + 6*u^3*(-823 + 910*v) + (-1 + v)^2*(679 - 1442*v + 859*v^2) + u^2*(5257 - 11570*v + 6301*v^2) + u*(-2734 + 9000*v - 9792*v^2 + 3526*v^3)) + 5*(-1 + u + v)^2*(311125 + 31104*zeta3 + 64800*zeta4 - 2*v*(332437 + 31104*zeta3 + 64800*zeta4 - 49824*zeta3) + v^2*(353749 + 31104*zeta3 + 64800*zeta4 - 44640*zeta3) + 2*u^2*(353749 + 20736*zeta3 + 64800*zeta4 - 32328*zeta3) - 52416*zeta3 + 2*u*(-353749 - 20736*zeta3 - 64800*zeta4 + v*(353749 + 20736*zeta3 + 64800*zeta4 - 34272*zeta3) + 39456*zeta3))))/(51840*v*(-1 + u + v)^2) - (MA2*H[0, v]*(540*(-1 + v)^3*v^2 + u^6*(41962 + 828*Pi^2*(-1 + v) + 4320*zeta3 - 2*v*(17669 + 2160*zeta3)) + 6*u^5*(-1 + v)*(20981 + 12*Pi^2*(-37 + 32*v) + 2160*zeta3 - v*(17669 + 2160*zeta3)) - u*(-1 + v)^2*v*(-18893 + 18*Pi^2*(32 - 54*v + 17*v^2) - 2160*zeta3 - v^2*(17129 + 2160*zeta3) + v*(36958 + 4320*zeta3)) + 4*u^3*(-1 + v)*(20486 + 9*Pi^2*(-60 + 211*v - 176*v^2 + 35*v^3) + 2160*zeta3 - v^3*(17669 + 2160*zeta3) - 4*v*(19883 + 2160*zeta3) + v^2*(73403 + 8640*zeta3)) + u^2*(-1 + v)*(-19991 + 18*Pi^2*(32 - 206*v + 303*v^2 - 141*v^3 + 17*v^4) - 2160*zeta3 - v^4*(17669 + 2160*zeta3) + 5*v^3*(25057 + 3024*zeta3) - 6*v^2*(37813 + 4320*zeta3) + v*(138317 + 15120*zeta3)) + u^4*(145877 + 18*Pi^2*(-190 + 566*v - 511*v^2 + 135*v^3) + 15120*zeta3 - 7*v^3*(17669 + 2160*zeta3) + v^2*(428401 + 49680*zeta3) - v*(457219 + 49680*zeta3))))/(864*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*H[1 - v, u]*(-60*(-1 + v)^2 + 6*u^4*(152 + 5*Pi^2 + 16*zeta3) + 2*u^3*(-863 + 456*v + Pi^2*(-36 + 17*v) - 96*zeta3 + 48*v*zeta3) + u^2*(Pi^2*(61 - 68*v + 13*v^2) + 18*(67 + 8*zeta3) + 6*v^2*(76 + 8*zeta3) - 6*v*(283 + 32*zeta3)) - u*(Pi^2*(19 - 34*v + 13*v^2) + 4*(-1 + v)*(-83 + 99*v - 12*zeta3 + 12*v*zeta3))))/(96*(-1 + u)*u*v) + Log[muSqOMA2]*((-275*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(72*v) + (605*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(48*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(24*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(24*v) + (275*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(72*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(24*v) + (275*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(72*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(24*v) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(24*v) + I*((715*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(144*v) + (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) - (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(24*v) + (55*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(24*v)) - (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(24*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(24*v) + (55*MA2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(24*v) + (MA2*(264*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*u*(-1 + v)*(20981 + 1728*zeta3) + u^2*(41962 + 3456*zeta3) + (-1 + v)*(-19991 + 20981*v - 1728*zeta3 + 1728*v*zeta3)))/(864*v)) - (MA2*H[0, u]*(16*u^4*(57 + 7*Pi^2 + 6*zeta3) + 2*u^3*(-961 + Pi^2*(-113 + 173*v) - 96*zeta3 + 72*v*(19 + 2*zeta3)) + (-1 + v)*v*(Pi^2*(53 - 110*v + 59*v^2) + 8*(-1 + v)*(-61 - 6*zeta3 + v*(57 + 6*zeta3))) + u^2*(Pi^2*(167 - 572*v + 415*v^2) + 12*(125 + 12*zeta3 + 14*v^2*(19 + 2*zeta3) - 2*v*(197 + 20*zeta3))) + u*(Pi^2*(-53 + 330*v - 515*v^2 + 240*v^3) + 2*(-1 + v)*(275 + 24*zeta3 + 48*v^2*(19 + 2*zeta3) - 3*v*(397 + 40*zeta3)))))/(96*v*(-1 + u + v)*(u + v)) + (MA2*H[1, v]*(-180*(-1 + v)^2 + u^4*(2736 - 86*Pi^2 + 1440*zeta3) - 2*u^3*(2589 + Pi^2*(-68 + 37*v) + 1440*zeta3 - 72*v*(19 + 10*zeta3)) + u*(Pi^2*(7 - 26*v + 25*v^2) - 12*(-1 + v)*(-83 + 99*v - 60*zeta3 + 60*v*zeta3)) + u^2*(Pi^2*(-57 + 100*v - 25*v^2) + 18*(3*(67 + 40*zeta3) + v^2*(76 + 40*zeta3) - v*(283 + 160*zeta3)))))/(288*(-1 + u)*u*v) + I*(-1/144*(MA2*Pi*(134*u^2 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 85*(-1 + v)^2 + 2*u*(-76 + 67*v))*H[0, u])/v + (MA2*Pi*(408*u^4 - 2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 3*u^3*(-438 + 409*v) + (-1 + v)^2*(234 - 457*v + 207*v^2) + u^2*(1608 - 3043*v + 1437*v^2) + u*(-951 + 2726*v - 2600*v^2 + 825*v^3))*H[0, v])/(24*v*(-1 + u + v)^2) - (MA2*Pi*(-1 + u^2 + 4*u*v + 2*v^2)*H[0, u]*H[0, v])/(8*v) + (MA2*Pi*(2*(-509 + 12*Pi^2)*u^4 + 2*u^3*(239 + 12*Pi^2*(-1 + v) - 500*v) + 90*(-1 + v)^2 + u^2*(31 + 12*Pi^2*(-1 + v)^2 + 484*v - 527*v^2) - 18*u*(15 - 31*v + 16*v^2))*H[1, u])/(144*u^2*v) - (MA2*Pi*(23 + 40*u^2 - 40*v + 20*v^2 + u*(-52 + 40*v))*H[0, v]*H[1, u])/(24*v) + (MA2*Pi*(67 + 134*u^2 - 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 152*v + 85*v^2 + 2*u*(-58 + 67*v))*H[1, v])/(144*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) + (MA2*Pi*(-u^2 + (-2 + v)*v + 2*u*(1 + v))*H[1, u]*H[1, v])/(8*v) + (MA2*Pi*(67 + 134*u^2 - 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 152*v + 85*v^2 + 2*u*(-58 + 67*v))*H[1 - v, u])/(144*v) - (MA2*Pi*(16 + 40*u^2 - 34*v + 19*v^2 + 4*u*(-8 + 9*v))*H[0, v]*H[1 - v, u])/(8*v) + (3*MA2*Pi*u^2*H[1, v]*H[1 - v, u])/(8*v) + (MA2*Pi*(1018*u^4 - 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(-599 + 512*v) + (-1 + v)^2*(689 - 1330*v + 545*v^2) + u^2*(4643 - 8266*v + 3635*v^2) + u*(-2846 + 7812*v - 7092*v^2 + 2126*v^3))*H[v, u])/(144*v*(-1 + u + v)^2) + (MA2*Pi*(5*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[0, v]*H[v, u])/(24*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(12*v) + (3*MA2*Pi*(-1 + u + v)^2*H[0, 0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MA2*Pi*(62 + 115*u^2 - 130*v + 71*v^2 + 4*u*(-31 + 34*v))*H[0, 0, v])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(4*v) - (MA2*Pi*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[0, 1, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(2*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(12*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) - (MA2*Pi*(41 + 73*u^2 - 88*v + 50*v^2 + u*(-82 + 94*v))*H[0, v, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(4*v) + (MA2*Pi*(28 + 20*u^2 - 50*v + 19*v^2 + 4*u*(-11 + 8*v))*H[1, 0, v])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) - (MA2*Pi*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, 1, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(2*v) + (3*MA2*Pi*u^2*H[1, 1, v])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) + (MA2*Pi*(-u^2 + (-2 + v)*v + 2*u*(1 + v))*H[1, 1 - v, u])/(8*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) - (MA2*Pi*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[1 - v, 1, u])/(24*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(4*v) + (3*MA2*Pi*u^2*H[1 - v, 1 - v, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(16 + 50*u^2 - 38*v + 25*v^2 + u*(-38 + 50*v))*H[1 - v, v, u])/(24*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(2*v) - (MA2*Pi*(-1 + u^2 + 4*u*v + 2*v^2)*H[v, 0, u])/(8*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) + (5*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(12*v) - (MA2*Pi*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[v, v, u])/(24*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, u])/(4*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/(2*v) + (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(4*v) - (3*MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(2*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/(4*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, u])/(4*v) + (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(2*v) - (MA2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/(2*v) + (MA2*Pi*(540*(-1 + v)^3*v + u*(-1 + v)*(540 + v*(-14231 + 102*Pi^2 - 1944*zeta3) + v^3*(-13313 + 156*Pi^2 - 1944*zeta3) - 4*v^2*(-6751 + 60*Pi^2 - 972*zeta3)) + u^6*(25546 - 420*Pi^2 + 3888*zeta3) - 6*u^5*(6*Pi^2*(-31 + 33*v) - (-1 + v)*(12773 + 1944*zeta3)) + u^4*(88691 - 6*Pi^2*(179 - 458*v + 212*v^2) + 13608*zeta3 + 7*v^2*(12773 + 1944*zeta3) - 4*v*(51191 + 7776*zeta3)) - 4*u^3*(3*Pi^2*(-40 + 190*v - 211*v^2 + 55*v^3) - (-1 + v)*(12413 + 1944*zeta3 + v^2*(12773 + 1944*zeta3) - 3*v*(12839 + 1944*zeta3))) + u^2*(-6*Pi^2*(17 - 137*v + 267*v^2 - 176*v^3 + 26*v^4) + (-1 + v)*(-12593 - 1944*zeta3 + 48*v*(1609 + 243*zeta3) + v^3*(12773 + 1944*zeta3) - 6*v^2*(12929 + 1944*zeta3)))))/(864*(-1 + u)*u*v*(-1 + u + v)*(u + v))));

MG0MJ1plusMG1MJ0 = (MA2*Nf*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v;

MJ0MJ0 = 0;



==> AuxFiles/A/Aqqg_IR_R4.m <==
(* LO *)
MG0MG0 = (MA2*(1 + u^2))/(v*(-1 + u + v));

(* NLO *)
MG0MG1 = (MA2*(Nf + Nc*(-10 - (6*I)*Pi))*(1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) + (MA2*(-2*Nc*Nf + Nc^2*(11 + (2*I)*Pi) - (2*I)*Pi)*(1 + u^2)*H[0, v])/(4*Nc*v*(-1 + u + v)) + (MA2*(-1 + Nc^2)*(1 + u^2)*H[0, u]*H[0, v])/(2*Nc*v*(-1 + u + v)) - (I*MA2*Nc*Pi*(1 + u^2)*H[1, u])/(v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) + (MA2*(-4*Nf + Nc*(13 + (6*I)*Pi))*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) + (MA2*(-4*Nf + Nc*(13 + (6*I)*Pi))*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) - (MA2*Nc*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + ((I/2)*MA2*(-1 + Nc^2)*Pi*(1 + u^2)*H[v, u])/(Nc*v*(-1 + u + v)) - (MA2*(-1 + Nc^2)*(1 + u^2)*H[0, v]*H[v, u])/(2*Nc*v*(-1 + u + v)) - (MA2*(-1 + Nc^2)*(1 + u^2)*H[0, 0, v])/(2*Nc*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v])/(2*Nc*v*(-1 + u + v)) - (MA2*Nc*(1 + u^2)*(H[0, 1, v] + H[1, 0, v]))/(2*v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Nc*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(-1 + Nc^2)*(1 + u^2)*H[v, 0, u])/(2*Nc*v*(-1 + u + v)) + (MA2*(-3*Pi^2*(1 + u^2) - I*Nc*Nf*(-20*I + 3*Pi)*(1 + u^2) + 9*(7 + 7*u^2 - u*(-2 + v) + v) + Nc^2*(143 + 143*u^2 + (30*I)*Pi*(1 + u^2) + 12*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v) + 9*Nc*(11*Nc - 2*Nf)*(1 + u^2)*Log[muSqOMA2]))/(36*Nc*v*(-1 + u + v));

MG0MJ0 = 0;

(* NNLO *)
MG1MG1 = (MA2*(1 + u^2)*(-80 + 141*Pi^2 - 828*zeta2)*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) - (MA2*(5 + 5*u^2 + 2*u*(-4 + v) - 2*v)*(Pi^2 - 6*zeta2)*H[1, u])/(4*v*(-1 + u + v)) + (MA2*(16*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 22*zeta2) - 22*zeta2))*H[0, v]*H[1, u])/(6*v*(-1 + u + v)) + (MA2*(7 + 3*Pi^2*(1 + u^2) - u*(-2 + v) + v + u^2*(7 - 20*zeta2) - 20*zeta2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + (MA2*(10*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 22*zeta2) - 22*zeta2))*H[1, u]*H[1, v])/(6*v*(-1 + u + v)) - (MA2*(7 + 5*Pi^2*(1 + u^2) - u*(-2 + v) + v + u^2*(7 - 26*zeta2) - 26*zeta2)*H[0, v]*H[1 - v, u])/(2*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[1 - v, u])/(6*v*(-1 + u + v)) + (MA2*(Pi^2*(10 + 22*u^2 + 3*v + 3*u*(-4 + 3*v)) - 6*(20 + 32*u^2 + 3*v + 3*u*(-4 + 3*v))*zeta2)*H[v, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*(-80 + 99*Pi^2 - 468*zeta2)*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) - (19*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 0, u])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*(-80 + 309*Pi^2 - 1728*zeta2)*H[0, 0, v])/(36*v*(-1 + u + v)) - (19*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*(25*Pi^2 - 114*zeta2)*H[0, 1, v])/(12*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(7 + 3*Pi^2*(1 + u^2) - u*(-2 + v) + v + u^2*(7 - 20*zeta2) - 20*zeta2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*(Pi^2 - 4*zeta2)*H[0, v, u])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) - (MA2*(206 + 81*Pi^2*(1 + u^2) - 18*u*(-2 + v) + 18*v + u^2*(206 - 324*zeta2) - 324*zeta2)*H[1, 0, v])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (11*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, 1, v])/(6*v*(-1 + u + v)) + (MA2*(10*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 22*zeta2) - 22*zeta2))*H[1, 1 - v, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(7 + 3*Pi^2*(1 + u^2) - u*(-2 + v) + v + u^2*(7 - 20*zeta2) - 20*zeta2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) - (11*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1 - v, u])/(6*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(63*Pi^2 - 40*(2 + 9*zeta2))*H[v, 0, u])/(36*v*(-1 + u + v)) - (43*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(12*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (33*MA2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, 0, 1, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (53*MA2*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[v, 0, 0, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(12*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*Log[muSqOMA2]^2)/(6*v*(-1 + u + v)) + Nf^2*((MA2*(1 + u^2)*(400 + 153*Pi^2 - 864*zeta2))/(1296*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u])/(54*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, v])/(18*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u])/(72*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u])/(18*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, u])/(18*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((5*MA2*(1 + u^2))/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u])/(3*v*(-1 + u + v)))*Log[muSqOMA2] + (MA2*(1 + u^2)*Log[muSqOMA2]^2)/(4*v*(-1 + u + v))) + Log[muSqOMA2]*((13*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(6*v*(-1 + u + v)) - (35*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v])/(6*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(v*(-1 + u + v)) - (4*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(3*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(2*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(Pi^2*(481 + 385*u^2 - 48*v - 24*u*(9 + 2*v)) + 3*(231 + 33*v - 1028*zeta2 + 96*v*zeta2 + u*(66 - 33*v + 432*zeta2 + 96*v*zeta2) + 224*zeta3 + u^2*(231 - 836*zeta2 + 224*zeta3 - 224*zeta3) - 224*zeta3)))/(72*v*(-1 + u + v))) + (Nf*((MA2*(7*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 16*zeta2) - 16*zeta2))*H[0, u])/(72*v*(-1 + u + v)) - (MA2*(63 + 32*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 3*u^2*(21 - 76*zeta2) - 228*zeta2)*H[0, v])/(36*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, u]*H[0, v])/(9*v*(-1 + u + v)) - (MA2*(11*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 24*zeta2) - 24*zeta2))*H[1, v])/(18*v*(-1 + u + v)) - (MA2*(11*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 24*zeta2) - 24*zeta2))*H[1 - v, u])/(18*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 12*zeta2)*H[v, u])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(6*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, u])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (-1/36*(MA2*(63 + 29*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 3*u^2*(21 - 64*zeta2) - 192*zeta2))/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, u])/(2*v*(-1 + u + v)))*Log[muSqOMA2] + (MA2*(4*Pi^2*(1 - 9*u + u^2) + 3*(-35 - 5*v + 2*zeta2 + u*(-10 + 5*v + 72*zeta2) + 28*zeta3 + u^2*(-35 + 2*zeta2 + 28*zeta3 - 28*zeta3) - 28*zeta3)))/(54*v*(-1 + u + v))))/Nc + (MA2*H[0, v]*(Pi^2*(541 + 517*u^2 + 6*u*(-48 + v) - 30*v) + 3*(231 + 33*v - 1268*zeta2 + 60*v*zeta2 + u*(66 + 576*zeta2 - 3*v*(11 + 4*zeta2)) + 224*zeta3 + u^2*(-1220*zeta2 + 7*(33 + 32*zeta3 - 32*zeta3)) - 224*zeta3)))/(72*v*(-1 + u + v)) + (H[0, u]*(-(MA2*Pi^2*(121 + 193*u^2 + 30*v + 6*u*(-16 + 7*v))) + 6*MA2*(-35 + 131*zeta2 + 5*v*(-1 + 6*zeta2) + u*(-10 + 5*v - 96*zeta2 + 42*v*zeta2) - 28*zeta3 + 28*zeta3 + 7*u^2*(-5 + 29*zeta2 - 4*zeta3 + 4*zeta3))))/(72*v*(-1 + u + v)) + (MA2*H[1, v]*(Pi^2*(233 + 209*u^2 + 6*u*(-30 + v) - 30*v) - 3*(-91 - 13*v + 492*zeta2 - 60*v*zeta2 + u*(-26 + 13*v - 360*zeta2 + 12*v*zeta2) - 112*zeta3 + 112*zeta3 + u^2*(-91 + 444*zeta2 - 112*zeta3 + 112*zeta3))))/(72*v*(-1 + u + v)) + (MA2*H[1 - v, u]*(Pi^2*(233 + 209*u^2 + 6*u*(-30 + v) - 30*v) - 3*(-91 - 13*v + 492*zeta2 - 60*v*zeta2 + u*(-26 + 13*v - 360*zeta2 + 12*v*zeta2) - 112*zeta3 + 112*zeta3 + u^2*(-91 + 444*zeta2 - 112*zeta3 + 112*zeta3))))/(72*v*(-1 + u + v)) + (MA2*(3*Pi^4*u*(-1 + u - u^2 + u^3)*(u + v)^2 + Pi^2*(162*u^7 - 54*v^2*(-3 + 6*v - 4*v^2 + v^3) + u^6*(314 + 648*v + 756*zeta2) + u^5*(-809 + 1026*v^2 - 756*zeta2 + 2*v*(143 + 756*zeta2)) + u^3*(-1853 - 774*v^3 + 324*v^4 - 756*zeta2 + 7*v*(703 + 216*zeta2) - v^2*(1817 + 756*zeta2)) + u*v*(324 + 1575*v^2 - 324*v^3 - v*(2015 + 756*zeta2)) + u^2*(162 - 855*v^3 - 216*v^4 + 54*v^5 - 2*v*(1853 + 756*zeta2) + v^2*(4094 + 756*zeta2)) + u^4*(2024 + 810*v^3 + 756*zeta2 + v^2*(-586 + 756*zeta2) - v*(2041 + 1512*zeta2))) - 6*(162*u^7*zeta2 - 54*v^2*(-3 + 6*v - 4*v^2 + v^3)*zeta2 + u^2*(162*zeta2 + 54*v^5*zeta2 - 9*v^4*(1 + 24*zeta2) - v^3*(170 + 909*zeta2) + v^2*(-111 + 4093*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - 770*zeta3) - 2*v*(-505 + 1744*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3)) + u*v*(v^3*(9 - 324*zeta2) + 324*zeta2 + 2*v^2*(47 + 801*zeta2) - v*(-505 + 1906*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3)) + u^4*(-299 + 1969*zeta2 + 810*v^3*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - v*(-410 + 1985*zeta2 + 1512*zeta2^2 + 1540*zeta3 + 450*zeta4 - 1540*zeta3) + v^2*(-326 - 641*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3) - 770*zeta3) + u^6*(-505 + (205 + 648*v)*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3) + u^3*(505 + v^3*(76 - 747*zeta2) - 1744*zeta2 + 324*v^4*zeta2 - 756*zeta2^2 - 434*zeta3 - 225*zeta4 - v^2*(68 + 1870*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - 770*zeta3) + 2*v*(-252 + 2419*zeta2 + 756*zeta2^2 + 770*zeta3 + 225*zeta4 - 770*zeta3) + 434*zeta3) + u^5*(299 - 754*zeta2 + 1026*v^2*zeta2 - 756*zeta2^2 - 770*zeta3 - 225*zeta4 + v*(-916 + 95*zeta2 + 1512*zeta2^2 + 868*zeta3 + 450*zeta4 - 868*zeta3) + 770*zeta3))))/(216*(-1 + u)*u*v*(-1 + u + v)*(u + v)^2) + Nc*Nf*((MA2*(343 - 54*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 504*zeta2 + 7*u^2*(49 + 72*zeta2))*H[0, u])/(216*v*(-1 + u + v)) + (MA2*(-253 + 27*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 252*zeta2 - u^2*(253 + 252*zeta2))*H[0, v])/(36*v*(-1 + u + v)) + (53*MA2*(1 + u^2)*H[0, u]*H[0, v])/(72*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 12*zeta2)*H[1, u])/(6*v*(-1 + u + v)) - (10*MA2*(1 + u^2)*H[0, v]*H[1, u])/(9*v*(-1 + u + v)) + (MA2*(39*Pi^2*(1 + u^2) - 2*(208 - 9*u*(-2 + v) + 9*v + 216*zeta2 + 8*u^2*(26 + 27*zeta2)))*H[1, v])/(108*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[1, v])/(72*v*(-1 + u + v)) - (10*MA2*(1 + u^2)*H[1, u]*H[1, v])/(9*v*(-1 + u + v)) + (MA2*(39*Pi^2*(1 + u^2) - 2*(208 - 9*u*(-2 + v) + 9*v + 216*zeta2 + 8*u^2*(26 + 27*zeta2)))*H[1 - v, u])/(108*v*(-1 + u + v)) - (65*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(36*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 12*zeta2)*H[v, u])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, u])/(18*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(6*v*(-1 + u + v)) - (89*MA2*(1 + u^2)*H[0, 0, v])/(18*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1, u])/(6*v*(-1 + u + v)) - (35*MA2*(1 + u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(6*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, 1 - v, u])/(72*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 0, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 0, u])/(6*v*(-1 + u + v)) - (85*MA2*(1 + u^2)*H[1, 0, v])/(36*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (10*MA2*(1 + u^2)*H[1, 1 - v, u])/(9*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 0, u])/(72*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(6*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 1, 0, v])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1 - v, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, u])/(12*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1 - v, u])/(6*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + ((MA2*(-253 + 24*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 216*zeta2 - u^2*(253 + 216*zeta2)))/(36*v*(-1 + u + v)) + (31*MA2*(1 + u^2)*H[0, u])/(24*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) - (35*MA2*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) - (35*MA2*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, u])/(2*v*(-1 + u + v)))*Log[muSqOMA2] - (11*MA2*(1 + u^2)*Log[muSqOMA2]^2)/(4*v*(-1 + u + v)) + (-(MA2*Pi^2*(687 + 543*u^2 - 72*v - 36*u*(9 + 2*v))) + 2*MA2*(-715 + 1566*zeta2 - 9*v*(5 + 24*zeta2) - 9*u*(10 - 5*v + 108*zeta2 + 24*v*zeta2) - 504*zeta3 + 504*zeta3 + u^2*(-715 + 1134*zeta2 - 504*zeta3 + 504*zeta3)))/(324*v*(-1 + u + v))) + ((MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(12*v*(-1 + u + v)) - (MA2*(11*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 24*zeta2) - 24*zeta2))*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(8*v*(-1 + u + v)) + (MA2*(16*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 22*zeta2) - 22*zeta2))*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 0, u])/(6*v*(-1 + u + v)) + (MA2*(7 + 14*Pi^2*(1 + u^2) - u*(-2 + v) + v + u^2*(7 - 74*zeta2) - 74*zeta2)*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (5*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MA2*(8*Pi^2*(1 + u^2) - 3*(7 - u*(-2 + v) + v + 14*zeta2 + 7*u^2*(1 + 2*zeta2)))*H[1, 0, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(7*Pi^2*(1 + u^2) + 3*(7 - u*(-2 + v) + v + u^2*(7 - 16*zeta2) - 16*zeta2))*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + (5*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*Log[muSqOMA2]^2)/(6*v*(-1 + u + v)) + Log[muSqOMA2]*(-1/3*(MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(2*v*(-1 + u + v)) - (MA2*(Pi^2*(1 - 6*u + u^2) - 6*(1 - 6*u + u^2)*zeta2 + 14*(1 + u^2)*(zeta3 - zeta3)))/(6*v*(-1 + u + v))) + (MA2*H[0, v]*(Pi^2*(-7 + 24*u - 7*u^2) + 6*(7 - 24*u + 7*u^2)*zeta2 - 56*(1 + u^2)*(zeta3 - zeta3)))/(24*v*(-1 + u + v)) + (MA2*H[1, v]*(3*Pi^2*u - 18*u*zeta2 - 7*zeta3 - 7*u^2*(zeta3 - zeta3) + 7*zeta3))/(3*v*(-1 + u + v)) + (MA2*H[1 - v, u]*(3*Pi^2*u - 18*u*zeta2 - 7*zeta3 - 7*u^2*(zeta3 - zeta3) + 7*zeta3))/(3*v*(-1 + u + v)) + (MA2*(u^4*(-34*Pi^4 - 15*Pi^2*(19 + 72*zeta2) + 90*(25 + 5*zeta2 + 74*zeta2^2 + 34*zeta4)) + v^2*(-34*Pi^4 + 15*Pi^2*(-13 + 44*v - 72*zeta2) + 90*(25 + 6*v + v^2 - zeta2 - 46*v*zeta2 + 74*zeta2^2 + 34*zeta4)) + u^2*(-34*Pi^4*(1 + v^2) - 15*Pi^2*(49 - 364*v + 72*zeta2 + v^2*(119 + 72*zeta2)) + 30*(3*(25 + 35*zeta2 + 74*zeta2^2 + 34*zeta4) + 3*v^2*(14 + 109*zeta2 + 74*zeta2^2 + 34*zeta4) - 2*v*(-51 + 561*zeta2 + 56*zeta3 - 56*zeta3))) - 2*u^3*(34*Pi^4*v + 15*Pi^2*(-77 + v*(44 + 72*zeta2)) - 30*(21 - 237*zeta2 - 28*zeta3 + 3*v*(22 + 31*zeta2 + 74*zeta2^2 + 34*zeta4) + 28*zeta3)) - 2*u*v*(34*Pi^4 + 15*Pi^2*(37 - 127*v + 25*v^2 + 72*zeta2) - 30*(v^2*(-6 + 78*zeta2) + 3*(25 + 23*zeta2 + 74*zeta2^2 + 34*zeta4) + v*(39 - 393*zeta2 - 28*zeta3 + 28*zeta3)))))/(720*v*(-1 + u + v)*(u + v)^2))/Nc^2 + Nc^2*((MA2*(-22 - 108*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 612*zeta2 + u^2*(-22 + 612*zeta2))*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + (MA2*(Pi^2*(41 + 41*u^2 + 12*u*(-4 + v) - 12*v) - 6*(61 + 61*u^2 + 12*u*(-4 + v) - 12*v)*zeta2)*H[1, u])/(12*v*(-1 + u + v)) + (MA2*(143 - 51*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 270*zeta2 + u^2*(143 + 270*zeta2))*H[0, v]*H[1, u])/(18*v*(-1 + u + v)) + (MA2*(1859 + 117*v - 12*Pi^2*(41 + 53*u^2 - 3*v + 3*u*(-12 + 5*v)) + 4968*zeta2 - 216*v*zeta2 + u^2*(1859 + 5832*zeta2) + 9*u*(26 - 13*v - 288*zeta2 + 120*v*zeta2))*H[1, v])/(216*v*(-1 + u + v)) + (MA2*(26 - 16*Pi^2*(1 + u^2) - 3*u*(-2 + v) + 3*v + 84*zeta2 + u^2*(26 + 84*zeta2))*H[0, u]*H[1, v])/(12*v*(-1 + u + v)) + (MA2*(143 - 33*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 162*zeta2 + u^2*(143 + 162*zeta2))*H[1, u]*H[1, v])/(18*v*(-1 + u + v)) + (MA2*(1859 + 117*v - 12*Pi^2*(41 + 53*u^2 - 3*v + 3*u*(-12 + 5*v)) + 4968*zeta2 - 216*v*zeta2 + u^2*(1859 + 5832*zeta2) + 9*u*(26 - 13*v - 288*zeta2 + 120*v*zeta2))*H[1 - v, u])/(216*v*(-1 + u + v)) + (MA2*(-143 + 132*Pi^2*(1 + u^2) + 36*u*(-2 + v) - 36*v - 864*zeta2 - u^2*(143 + 864*zeta2))*H[0, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + (MA2*(-(Pi^2*(17 + 65*u^2 + 12*v + 12*u*(-4 + 3*v))) + 6*(37 + 85*u^2 + 12*v + 12*u*(-4 + 3*v))*zeta2)*H[v, u])/(24*v*(-1 + u + v)) + (MA2*(-143 + 51*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v - 270*zeta2 - u^2*(143 + 270*zeta2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(50 + 87*Pi^2 - 414*zeta2)*H[0, 0, u])/(36*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(3*v*(-1 + u + v)) + (MA2*(803 + 318*Pi^2*(1 + u^2) + 18*u*(-2 + v) - 18*v + u^2*(803 - 1836*zeta2) - 1836*zeta2)*H[0, 0, v])/(72*v*(-1 + u + v)) + (19*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (145*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[0, 1, u])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[0, 1, u])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, v]*H[0, 1, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(143 + 36*Pi^2 - 144*zeta2)*H[0, 1, v])/(24*v*(-1 + u + v)) + (23*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(6*v*(-1 + u + v)) + (23*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(6*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MA2*(26 - 16*Pi^2*(1 + u^2) - 3*u*(-2 + v) + 3*v + 84*zeta2 + u^2*(26 + 84*zeta2))*H[0, 1 - v, u])/(12*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(6*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*(5*Pi^2 - 18*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[1, 0, u])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, v]*H[1, 0, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MA2*(143 + 138*Pi^2*(1 + u^2) + 18*u*(-2 + v) - 18*v + u^2*(143 - 756*zeta2) - 756*zeta2)*H[1, 0, v])/(72*v*(-1 + u + v)) + (14*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (23*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*MA2*Pi^2*(1 + u^2)*H[1, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, 1, v])/(72*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(6*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(143 - 33*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 162*zeta2 + u^2*(143 + 162*zeta2))*H[1, 1 - v, u])/(18*v*(-1 + u + v)) + (23*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MA2*(26 - 16*Pi^2*(1 + u^2) - 3*u*(-2 + v) + 3*v + 84*zeta2 + u^2*(26 + 84*zeta2))*H[1 - v, 0, u])/(12*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1 - v, 1 - v, u])/(72*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + (MA2*(143 - 42*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 216*zeta2 + u^2*(143 + 216*zeta2))*H[v, 0, u])/(36*v*(-1 + u + v)) + (43*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(12*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) - (33*MA2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, 0, 1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) - (23*MA2*(1 + u^2)*H[0, 1, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (79*MA2*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[v, 0, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*(121 + 16*Pi^2 - 96*zeta2)*Log[muSqOMA2]^2)/(16*v*(-1 + u + v)) + (MA2*H[0, v]*(1573 - 3*Pi^2*(155 + 139*u^2 + 4*u*(-24 + v) - 20*v) + 99*v + 3942*zeta2 - 360*v*zeta2 + 9*u*(22 - 11*v - 192*zeta2 + 8*v*zeta2) - 672*zeta3 + 672*zeta3 + u^2*(1573 + 3654*zeta2 - 672*zeta3 + 672*zeta3)))/(72*v*(-1 + u + v)) + (MA2*H[0, u]*(9*Pi^2*(51 + 83*u^2 + 12*v + 4*u*(-13 + 5*v)) - 2*(715 + 2277*zeta2 + 9*v*(5 + 36*zeta2) + 9*u*(10 - 156*zeta2 + v*(-5 + 60*zeta2)) - 504*zeta3 + 504*zeta3 + u^2*(715 + 3141*zeta2 - 504*zeta3 + 504*zeta3))))/(216*v*(-1 + u + v)) + Log[muSqOMA2]*((-11*MA2*(1 + u^2)*(5 + 2*Pi^2 - 12*zeta2)*H[0, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*(121 + 24*Pi^2 - 144*zeta2)*H[0, v])/(8*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(143 + 24*Pi^2 - 144*zeta2)*H[1, v])/(24*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(143 + 24*Pi^2 - 144*zeta2)*H[1 - v, u])/(24*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (11*MA2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1573 + 99*v - 6*Pi^2*(69 + 37*u^2 - 16*v - 8*u*(3 + 2*v)) + 3276*zeta2 - 576*v*zeta2 - 9*u*(-22 + 11*v + 96*zeta2 + 64*v*zeta2) - 672*zeta3 + 672*zeta3 + u^2*(1573 + 2124*zeta2 - 672*zeta3 + 672*zeta3)))/(72*v*(-1 + u + v))) + (MA2*(1719*Pi^4*u*(-1 + u - u^2 + u^3)*(u + v)^2 - 15*Pi^2*(324*u^7 - 108*v^2*(-3 + 6*v - 4*v^2 + v^3) + u^6*(-2251 + 1296*v + 1512*zeta2) + u^3*(607 - 1182*v^3 + 648*v^4 + v^2*(3763 - 1512*zeta2) - 1512*zeta2 + 8*v*(-463 + 378*zeta2)) + u^5*(3403 + 2052*v^2 - 1512*zeta2 + 4*v*(-1205 + 756*zeta2)) + u^4*(-2407 + 1620*v^3 + v*(7310 - 3024*zeta2) + 1512*zeta2 + v^2*(-3319 + 1512*zeta2)) + u*v*(648 + 2622*v^2 - 648*v^3 - v*(41 + 1512*zeta2)) + u^2*(324 - 684*v^3 - 432*v^4 + 108*v^5 + v*(998 - 3024*zeta2) + v^2*(677 + 1512*zeta2))) + 10*(2916*u^7*zeta2 - 972*v^2*(-3 + 6*v - 4*v^2 + v^3)*zeta2 + u^2*(2916*zeta2 + 972*v^5*zeta2 - 81*v^4*(-1 + 48*zeta2) - 90*v^3*(-25 + 54*zeta2) + v^2*(5279 + 16497*zeta2 + 11178*zeta2^2 + 21672*zeta3 - 2916*zeta4 - 21672*zeta3) - 2*v*(10265 + 8505*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3)) - u*v*(-5832*zeta2 + 81*v^3*(1 + 72*zeta2) - 18*v^2*(-67 + 1275*zeta2) + v*(10265 + 13365*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3)) + u^6*(10265 + 27*(-269 + 432*v)*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3) + u^5*(-7691 + 18927*zeta2 + 18468*v^2*zeta2 - 11178*zeta2^2 - 21672*zeta3 + 2916*zeta4 + 4*v*(4831 - 4509*zeta2 + 5589*zeta2^2 + 7812*zeta3 - 1458*zeta4 - 7812*zeta3) + 21672*zeta3) + u^3*(-10265 - 7533*zeta2 + 5832*v^4*zeta2 - 11178*zeta2^2 - 18*v^3*(58 + 627*zeta2) - 15624*zeta3 + 2916*zeta4 + 4*v*(3544 - 2646*zeta2 + 5589*zeta2^2 + 10836*zeta3 - 1458*zeta4 - 10836*zeta3) + 15624*zeta3 + v^2*(-2948 + 24759*zeta2 - 11178*zeta2^2 - 21672*zeta3 + 2916*zeta4 + 21672*zeta3)) + u^4*(7691 - 9963*zeta2 + 14580*v^3*zeta2 + 11178*zeta2^2 + 21672*zeta3 - 2916*zeta4 + v^2*(7934 - 18171*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3) - 21672*zeta3 + v*(-12970 + 43686*zeta2 - 22356*zeta2^2 - 43344*zeta3 + 5832*zeta4 + 43344*zeta3)))))/(6480*(-1 + u)*u*v*(-1 + u + v)*(u + v)^2));

MG0MG2 = (MA2*(9*u^4*(-1 + v)^2 - (-1 + v)^2*v*(3*(79 + v) + Pi^2*(-91 + 72*v)) + u^3*(9*(-1 + v)^2*(-25 + 2*v) + Pi^2*(31 - 68*v + 34*v^2)) + u*(-1 + v)*(Pi^2*(-91 + 247*v - 168*v^2) + 3*(39 + 11*v - 76*v^2 + 26*v^3)) + u^2*(3*(-1 + v)^2*(-49 - 49*v + 3*v^2) + Pi^2*(-84 + 211*v - 164*v^2 + 34*v^3)))*H[0, u])/(144*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + (MA2*(-9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) - 27*u^4*(3 - 4*v + v^2) - (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(563 - 761*v + 207*v^2 - 27*v^3) + u^2*(-491 + 1108*v - 734*v^2 + 126*v^3 - 9*v^4) + u*(464 - 446*v + 45*v^2 - 81*v^3 + 18*v^4))*H[0, u]*H[0, v])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi^2*(-1 - 4*u + 5*u^2)*H[1, u])/(24*v*(-1 + u + v)) - (MA2*(u^7*(-1 + v) + (-1 + v)^3*v - u*(-1 + v)^2*(1 - 9*v + 2*v^2) + u^6*(8 - 11*v + 3*v^2) + u^5*(35 - 15*v - 21*v^2 + 3*v^3) + u^3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4) + u^4*(-20 + 53*v - 21*v^2 - 13*v^3 + v^4) + u^2*(8 + 15*v - 21*v^2 - 8*v^3 + 6*v^4))*H[0, v]*H[1, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MA2*(57 + 3*u^4*(-1 + v) + 2*Pi^2*(1 + u^2)*(-1 + v) - 57*v - 9*v^2 + 9*v^3 + 6*u^3*(4 - 5*v + v^2) + 3*u^2*(16 - 4*v - 11*v^2 + v^3) - 6*u*(5 - 5*v - v^2 + v^3))*H[0, u]*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) - (MA2*(u^7*(-1 + v) + (-1 + v)^3*v - u*(-1 + v)^2*(1 - 9*v + 2*v^2) + u^6*(8 - 11*v + 3*v^2) + u^5*(35 - 15*v - 21*v^2 + 3*v^3) + u^3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4) + u^4*(-20 + 53*v - 21*v^2 - 13*v^3 + v^4) + u^2*(8 + 15*v - 21*v^2 - 8*v^3 + 6*v^4))*H[1, u]*H[1, v])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(u^7*(-1 + v) + (-1 + v)^3*v - u*(-1 + v)^2*(1 - 9*v + 2*v^2) + u^6*(8 - 11*v + 3*v^2) + u^5*(35 - 15*v - 21*v^2 + 3*v^3) + u^3*(35 - 55*v + 14*v^2 + 8*v^3 - 2*v^4) + u^4*(-20 + 55*v - 21*v^2 - 13*v^3 + v^4) + u^2*(8 + 15*v - 21*v^2 - 8*v^3 + 6*v^4))*H[0, v]*H[1 - v, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*Pi^2*(41 + 9*u + 32*u^2 + 9*v)*H[v, u])/(36*v*(-1 + u + v)) + (MA2*(9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 27*u^4*(3 - 4*v + v^2) + (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(-563 + 761*v - 207*v^2 + 27*v^3) + u*(-464 + 428*v - 27*v^2 + 81*v^3 - 18*v^4) + u^2*(491 - 1090*v + 734*v^2 - 126*v^3 + 9*v^4))*H[0, v]*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MA2*(7 - 3*u + 7*u^2 - 3*v)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*H[1, v]*H[0, 0, u])/(4*v) + (MA2*(9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 27*u^4*(3 - 4*v + v^2) + (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(-563 + 761*v - 207*v^2 + 27*v^3) + u*(-464 + 428*v - 27*v^2 + 81*v^3 - 18*v^4) + u^2*(491 - 1090*v + 734*v^2 - 126*v^3 + 9*v^4))*H[0, 0, v])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*(2*(-1 + v)^2*(-58 + 9*v) + u^2*(-98 + 202*v - 101*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, u]*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(40 - 9*u + 22*u^2 - 9*v)*H[v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*(Pi^2*(1 + u^2)*(-1 + v)*(u + v) + u*v*(-1 + u + 2*v))*H[0, 1, v])/(8*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MA2*(3*(-1 + v)^2 - 4*u*(-1 + v)*v + u^2*(3 - 8*v + 4*v^2))*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(-1 + u)^2*H[1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1 - v, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(u + v)^2) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) - (MA2*(57 + 3*u^4*(-1 + v) + 2*Pi^2*(1 + u^2)*(-1 + v) - 57*v - 9*v^2 + 9*v^3 + 6*u^3*(4 - 5*v + v^2) + 3*u^2*(16 - 4*v - 11*v^2 + v^3) - 6*u*(5 - 5*v - v^2 + v^3))*H[0, 1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MA2*(6*u^4 + 3*v^2*(-3 + 2*v) + 2*u^3*(-2 + 9*v) + 6*u*v*(-3 + 2*v + v^2) + 2*u^2*(-4 + v + 9*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)*(u + v)^2) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MA2*(2*(-1 + v)^2*(-25 + 9*v) + u^2*(-32 + 70*v - 35*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, v]*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[0, v]*H[1, 0, u])/(8*v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[1, v]*H[1, 0, u])/(8*v*(-1 + u + v)) + (MA2*(9*u^6*(-1 + v) + 9*u^5*(9 - 13*v + 4*v^2) + (-1 + v)^2*v*(-806 + 54*Pi^2 + 18*v + 27*v^2) + u^4*(707 + 54*Pi^2*(-1 + v) - 428*v - 315*v^2 + 54*v^3) + u*(-1 + v)*(806 - 1792*v + 135*v^2 + 54*v^3 - 18*v^4 + 54*Pi^2*(-1 + 2*v)) + u^2*(-1 + v)*(-986 + 1103*v - 662*v^2 - 135*v^3 + 9*v^4 + 54*Pi^2*(1 - v + v^2)) + u^3*(-959 + 2355*v - 1081*v^2 - 333*v^3 + 36*v^4 + 54*Pi^2*(1 - 3*v + 2*v^2)))*H[1, 0, v])/(144*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (MA2*(-17 + 18*u + 19*u^2 + 18*v)*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (MA2*(-1 + u)^2*H[1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(-6*u^4 + 3*v^2 - 2*u^3*(-5 + 9*v) + u^2*(2 + 16*v - 18*v^2) + 6*u*v*(1 + v - v^2))*H[1 - v, u]*H[1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (3*MA2*(1 + u^2)*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(-1 + u)^2*H[0, v]*H[1, 1, u])/(v*(-1 + u + v)) - (MA2*(-1 + u)^2*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1, 1, v])/(8*v*(-1 + u + v)) - (MA2*(u^7*(-1 + v) + (-1 + v)^3*v - u*(-1 + v)^2*(1 - 9*v + 2*v^2) + u^6*(8 - 11*v + 3*v^2) + u^5*(35 - 15*v - 21*v^2 + 3*v^3) + u^3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4) + u^4*(-20 + 53*v - 21*v^2 - 13*v^3 + v^4) + u^2*(8 + 15*v - 21*v^2 - 8*v^3 + 6*v^4))*H[1, 1 - v, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(-1 + u)^2*H[0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(19 + u^4*(-1 + v) - 19*v - 3*v^2 + 3*v^3 + 2*u^3*(4 - 5*v + v^2) + u^2*(16 - 4*v - 11*v^2 + v^3) - 2*u*(5 - 5*v - v^2 + v^3))*H[1 - v, 0, u])/(16*(-1 + v)*v*(-1 + u + v)) + (3*MA2*(-1 + 2*u + u^2 + 2*v)*H[0, v]*H[1 - v, 0, u])/(8*v*(-1 + u + v)) + (MA2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MA2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MA2*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(-9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) - 27*u^4*(3 - 4*v + v^2) - (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(563 - 761*v + 207*v^2 - 27*v^3) + u^2*(-491 + 1090*v - 734*v^2 + 126*v^3 - 9*v^4) + u*(464 - 428*v + 27*v^2 - 81*v^3 + 18*v^4))*H[v, 0, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*(-61 + 18*u - 43*u^2 + 18*v)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(3*v*(-1 + u + v)) - (MA2*(-7 + 9*u + 11*u^2 + 9*v)*H[0, v]*H[v, v, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (MA2*(-3*(-1 + v)^2*(-15 + 2*v) - 2*u*(3 - 8*v + 5*v^2) + u^2*(33 - 68*v + 34*v^2))*H[0, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 1, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*H[0, 0, 1 - v, u])/(4*v) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MA2*(46*(-1 + v)^2 + 12*u*(-1 + v)*v + u^2*(46 - 86*v + 43*v^2))*H[0, 1, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (3*MA2*H[0, 1 - v, 0, u])/(4*v) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(-2*(-1 + v)^2*(-25 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(32 - 70*v + 35*v^2))*H[0, v, 0, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(v*(-1 + u + v)) - (MA2*(2*(-1 + v)^2*(8 + 3*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(24 - 50*v + 25*v^2))*H[1, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*u*(u^3 + 4*(-1 + v)*v^2 - 2*u^2*(4 - 7*v + 2*v^2) + u*(1 - 14*v + 18*v^2 - 4*v^3))*H[1, 0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[1, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(13*u^4 + 44*u*v + 22*v^2 + 2*u^3*(-6 + 13*v) + u^2*(25 - 12*v + 13*v^2))*H[1, 1, 0, v])/(24*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(-1 + u)^2*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(3 - 4*u + u^2)*H[1, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (3*MA2*H[1 - v, 0, 0, u])/(4*v) + (MA2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MA2*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(7 - 3*u + 7*u^2 - 3*v)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, 0, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, v, 0, u])/(v*(-1 + u + v)) + Nf^2*(-1/2592*(MA2*(-800 + 39*Pi^2)*(1 + u^2))/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u])/(54*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[0, v])/(72*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, v])/(36*v*(-1 + u + v)) + (10*MA2*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(18*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + I*((5*MA2*Pi*(1 + u^2))/(54*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, u])/(144*v*(-1 + u + v)) + (5*MA2*Pi*(1 + u^2)*H[0, v])/(72*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v])/(36*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, u])/(36*v*(-1 + u + v))) + (5*MA2*(1 + u^2)*H[0, 0, u])/(144*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 1, v])/(18*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, u])/(36*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, 0, v])/(18*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, u])/(36*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((5*MA2*(1 + u^2))/(9*v*(-1 + u + v)) + (((5*I)/72)*MA2*Pi*(1 + u^2))/(v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u])/(72*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, v])/(18*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1 - v, u])/(18*v*(-1 + u + v)))*Log[muSqOMA2] + (5*MA2*(1 + u^2)*Log[muSqOMA2]^2)/(24*v*(-1 + u + v))) + (Nf*(-1/144*(MA2*((-9 + Pi^2)*u^3 + u^2*(-30 + (6 + Pi^2)*v) + u*(-9 + Pi^2 - 33*v + 15*v^2) + v*(Pi^2 - 3*(7 + v)))*H[0, u])/(v*(-1 + u + v)*(u + v)) - (MA2*(u^3*(32 + 93*Pi^2*(-1 + v) - 194*v)*(-1 + v) - (-1 + v)*v*(184 + 93*Pi^2 + 378*v) + u^2*(32 - 93*Pi^2*(-1 + v)^2 - 172*v + 482*v^2 - 378*v^3) + u^4*(93*Pi^2*(-1 + v) + 4*(-37 + 46*v)) + u*(-1 + v)*(93*Pi^2*(-1 + v) + 2*(-74 - 187*v + 54*v^2)))*H[0, v])/(432*(-1 + u)*(-1 + v)*v*(-1 + u + v)*(u + v)) + (29*MA2*(1 + u^2)*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*(94 + 3*Pi^2*(-1 + u) - 94*u + 324*v)*H[1, v])/(432*(-1 + u)*v*(-1 + u + v)) - (MA2*(1 + u^2)*(-94 + 9*Pi^2*(-1 + u) + 94*u - 324*v)*H[1 - v, u])/(432*(-1 + u)*v*(-1 + u + v)) - (19*MA2*Pi^2*(1 + u^2)*H[v, u])/(72*v*(-1 + u + v)) - (29*MA2*(1 + u^2)*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (29*MA2*(1 + u^2)*H[0, 0, v])/(36*v*(-1 + u + v)) + (17*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) + (29*MA2*(1 + u^2)*H[1, 0, v])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (29*MA2*(1 + u^2)*H[v, 0, u])/(36*v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*((MA2*Pi*(3*(-1 + Pi^2)*u^4 + u^3*(-7 + 3*Pi^2*(-1 + v) - 34*v) - v*(1 + 3*Pi^2 + 27*v) + u^2*(7 - 3*Pi^2*(-1 + v) - 21*v - 31*v^2) + u*(3 + 3*Pi^2*(-1 + v) - 16*v - 14*v^2)))/(48*(-1 + u)*v*(-1 + u + v)*(u + v)) + (29*MA2*Pi*(1 + u^2)*H[0, v])/(36*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) + (29*MA2*Pi*(1 + u^2)*H[v, u])/(36*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (7*MA2*Pi*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[0, v, u])/(24*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) - (3*MA2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 1, 0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + ((MA2*(21*Pi^2*(1 + u^2) - 2*(74 + 74*u^2 - 45*u*(-2 + v) + 45*v)))/(432*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + I*((5*MA2*Pi*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) + (5*MA2*Pi*(1 + u^2)*H[v, u])/(12*v*(-1 + u + v))) - (5*MA2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, 0, v])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)))*Log[muSqOMA2] + (MA2*(5041 + 222*Pi^2*(1 + u^2) + 1368*u*(-2 + v) - 1368*v + u^2*(5041 - 4716*zeta3) - 4716*zeta3))/(2592*v*(-1 + u + v))))/Nc + Log[muSqOMA2]*((-55*MA2*(1 + u^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) + I*((-55*MA2*Pi*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (55*MA2*Pi*(1 + u^2)*H[v, u])/(24*v*(-1 + u + v))) + (55*MA2*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (55*MA2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) - (55*MA2*(1 + u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) + (MA2*(6602 - 339*Pi^2*(1 + u^2) - 990*u*(-2 + v) + 990*v + u^2*(6602 - 216*zeta3) - 216*zeta3))/(864*v*(-1 + u + v))) + (MA2*H[1 - v, u]*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 + 2*u^4*(-9*Pi^2*(-34 + 97*v - 92*v^2 + 31*v^3) + (-1 + v)^2*(108 + 162*v^2 + v*(4253 - 216*zeta3))) + u^5*(-9*Pi^2*(27 - 50*v + 25*v^2) + 2*(-1 + v)^2*(2275 + 108*v - 108*zeta3)) + u^3*(-9*Pi^2*(31 - 198*v + 338*v^2 - 218*v^3 + 49*v^4) + 2*(-1 + v)^2*(2275 + 513*v + 108*v^3 + v^2*(1465 - 108*zeta3) - 108*zeta3)) + 2*u^2*(-1 + v)*(-27 + 54*(27 + 8*Pi^2)*v^3 - 54*(14 + Pi^2)*v^4 + 27*v^5 + v^2*(3767 - 639*Pi^2 - 216*zeta3) + v*(-4469 + 225*Pi^2 + 216*zeta3)) - u*(-1 + v)^2*v*(-108 - 54*(13 + 4*Pi^2)*v^2 + 432*v^3 + v*(-4334 + 225*Pi^2 + 216*zeta3))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*H[1, v]*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 + u^4*(-6*Pi^2*(-84 + 209*v - 166*v^2 + 47*v^3) + 2*(-1 + v)^2*(108 + 162*v^2 + v*(4253 - 1296*zeta3))) + u^5*(-3*Pi^2*(53 - 94*v + 47*v^2) + 2*(-1 + v)^2*(2275 + 108*v - 648*zeta3)) + u^3*(-3*Pi^2*(137 - 610*v + 814*v^2 - 382*v^3 + 47*v^4) + 2*(-1 + v)^2*(2275 + 513*v + 108*v^3 + v^2*(1465 - 648*zeta3) - 648*zeta3)) + 2*u^2*(-1 + v)*(-27 + 162*(9 + 2*Pi^2)*v^3 - 756*v^4 + 27*v^5 + v^2*(3767 - 717*Pi^2 - 1296*zeta3) + v*(-4469 + 357*Pi^2 + 1296*zeta3)) - u*(-1 + v)^2*v*(-108 - 54*(13 + 4*Pi^2)*v^2 + 432*v^3 + v*(-4334 + 357*Pi^2 + 1296*zeta3))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + Nc*Nf*(-1/432*(MA2*(108*u^4 + v*(-637 + 9*Pi^2 + 63*v) + u^3*(-853 + 9*Pi^2 + 216*v) + u*(-673 + 9*Pi^2 + 333*v - 171*v^2) + u^2*(270 + (-1024 + 9*Pi^2)*v + 108*v^2))*H[0, u])/(v*(-1 + u + v)*(u + v)) - (MA2*(-54*(-1 + v)^2*v^2 + 2*u^5*(-946 + 910*v + 27*v^2) + u^4*(1802 - 3667*v + 1757*v^2 + 108*v^3) + u*v*(1820 - 1757*v - 297*v^2 + 234*v^3) + u^2*(1892 - 3667*v + 947*v^2 + 1062*v^3 - 234*v^4) + u^3*(-1802 + 3010*v - 947*v^2 - 297*v^3 + 54*v^4))*H[0, v])/(216*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(13 + 12*u^4 + 24*u^3*(-1 + v) + 4*v + 8*v^2 - 4*u*(3 - 14*v + 6*v^2) + u^2*(61 - 48*v + 12*v^2))*H[0, u]*H[0, v])/(48*v*(-1 + u + v)) - (13*MA2*Pi^2*(1 + u^2)*H[1, u])/(36*v*(-1 + u + v)) + (MA2*(9*u^6 + 18*u^5*(-1 + v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 - 3*u^3*(6 - 13*v + 6*v^2) + u^4*(-22 - 36*v + 9*v^2) + u^2*(-22 - 39*v + 12*v^2))*H[0, v]*H[1, u])/(36*u^2*v*(-1 + u + v)) + (MA2*(-54*u^5 + 54*(-1 + v)^2 - u^4*(1075 + 3*Pi^2 + 108*v) + u*(1075 + 3*Pi^2 + 180*v - 234*v^2) - u^2*(769 + 3*Pi^2 + 828*v - 234*v^2) + u^3*(769 + 3*Pi^2 + 180*v - 54*v^2))*H[1, v])/(216*(-1 + u)*u*v*(-1 + u + v)) + (MA2*(-21 + 12*u^4 + 24*u^3*(-1 + v) + 4*v + 8*v^2 + 3*u^2*(9 - 16*v + 4*v^2) - 4*u*(3 - 14*v + 6*v^2))*H[0, u]*H[1, v])/(48*v*(-1 + u + v)) + (MA2*(9*u^6 + 18*u^5*(-1 + v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 - 3*u^3*(6 - 13*v + 6*v^2) + u^4*(-22 - 36*v + 9*v^2) + u^2*(-22 - 39*v + 12*v^2))*H[1, u]*H[1, v])/(36*u^2*v*(-1 + u + v)) + (MA2*(-54*u^5 + u^4*(-1075 + 3*Pi^2 - 108*v) + 54*(-1 + v)^2 + u*(1075 - 3*Pi^2 + 180*v - 234*v^2) + u^3*(769 - 3*Pi^2 + 180*v - 54*v^2) + u^2*(-769 + 3*Pi^2 - 828*v + 234*v^2))*H[1 - v, u])/(216*(-1 + u)*u*v*(-1 + u + v)) - (MA2*(18*u^6 + 36*u^5*(-1 + v) + 18*(-1 + v)^2 - 36*u*(-1 + v)^2 - 6*u^3*(6 - 13*v + 6*v^2) + u^4*(131 - 72*v + 18*v^2) + u^2*(131 - 78*v + 24*v^2))*H[0, v]*H[1 - v, u])/(72*u^2*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (19*MA2*Pi^2*(1 + u^2)*H[v, u])/(72*v*(-1 + u + v)) - (MA2*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (41*MA2*(1 + u^2)*H[0, 0, u])/(72*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (MA2*(136 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(172 - 36*v + 9*v^2))*H[0, 0, v])/(36*v*(-1 + u + v)) - (17*MA2*(1 + u^2)*H[0, u]*H[0, 0, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1, u])/(12*v*(-1 + u + v)) - (175*MA2*(1 + u^2)*H[0, 1, v])/(72*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[0, 1, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, u]*H[0, 1, v])/(6*v*(-1 + u + v)) + (MA2*(-21 + 12*u^4 + 24*u^3*(-1 + v) + 4*v + 8*v^2 + 3*u^2*(9 - 16*v + 4*v^2) - 4*u*(3 - 14*v + 6*v^2))*H[0, 1 - v, u])/(48*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 0, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 0, u])/(12*v*(-1 + u + v)) - (MA2*(39 + 6*u^4 + 12*u^3*(-1 + v) + 2*v + 4*v^2 + 3*u^2*(21 - 8*v + 2*v^2) - 2*u*(3 - 14*v + 6*v^2))*H[1, 0, v])/(24*v*(-1 + u + v)) - (19*MA2*(1 + u^2)*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[1, u]*H[1, 0, v])/(6*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1, 1, v])/(36*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(9*u^6 + 18*u^5*(-1 + v) + 9*(-1 + v)^2 - 18*u*(-1 + v)^2 - 3*u^3*(6 - 13*v + 6*v^2) + u^4*(-22 - 36*v + 9*v^2) + u^2*(-22 - 39*v + 12*v^2))*H[1, 1 - v, u])/(36*u^2*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(-21 + 12*u^4 + 24*u^3*(-1 + v) + 4*v + 8*v^2 + 3*u^2*(9 - 16*v + 4*v^2) - 4*u*(3 - 14*v + 6*v^2))*H[1 - v, 0, u])/(48*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (61*MA2*(1 + u^2)*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MA2*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[v, 0, u])/(36*v*(-1 + u + v)) - (7*MA2*(1 + u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*((MA2*Pi*(-108*(-1 + v)^2*v + u^5*(-673 - 45*Pi^2 + 108*v) + u^4*(943 - 45*Pi^2*(-1 + v) - 664*v + 216*v^2) + u^2*(961 - 45*Pi^2*(-1 + v) - 1366*v + 1710*v^2 - 468*v^3) + u^3*(-1123 + 45*Pi^2*(-1 + v) + 2185*v - 459*v^2 + 108*v^3) + u*(-108 + (1213 + 45*Pi^2)*v - 315*v^2 + 468*v^3)))/(432*(-1 + u)*u*v*(-1 + u + v)*(u + v)) - (MA2*Pi*(-34 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(2 - 36*v + 9*v^2))*H[0, u])/(36*v*(-1 + u + v)) + (MA2*Pi*(-271 + 36*u^4 + 72*u^3*(-1 + v) + 12*v + 24*v^2 - 12*u*(3 - 14*v + 6*v^2) + u^2*(-127 - 144*v + 36*v^2))*H[0, v])/(144*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-9*u^6 - 18*u^5*(-1 + v) - 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + u^2*(22 + 39*v - 12*v^2) + u^4*(22 + 36*v - 9*v^2) + 3*u^3*(6 - 13*v + 6*v^2))*H[1, u])/(36*u^2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(-169 + 36*u^4 + 72*u^3*(-1 + v) + 12*v + 24*v^2 - 12*u*(3 - 14*v + 6*v^2) + u^2*(-25 - 144*v + 36*v^2))*H[1, v])/(144*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[1, v])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-169 + 36*u^4 + 72*u^3*(-1 + v) + 12*v + 24*v^2 - 12*u*(3 - 14*v + 6*v^2) + u^2*(-25 - 144*v + 36*v^2))*H[1 - v, u])/(144*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(-29 + 9*u^4 + 18*u^3*(-1 + v) + 3*v + 6*v^2 - 3*u*(3 - 14*v + 6*v^2) + u^2*(7 - 36*v + 9*v^2))*H[v, u])/(36*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) - (7*MA2*Pi*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, u])/(12*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + (5*MA2*Pi*(1 + u^2)*H[0, v, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 0, u])/(3*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) + (3*MA2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, 1, 0, v])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1 - v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, 0, 0, v])/(6*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1 - v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + (-1/216*(MA2*(1892 + 1892*u^2 + 57*Pi^2*(1 + u^2) - 45*u*(-2 + v) + 45*v))/(v*(-1 + u + v)) + (155*MA2*(1 + u^2)*H[0, u])/(144*v*(-1 + u + v)) - (55*MA2*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, v]*H[1, u])/(6*v*(-1 + u + v)) - (175*MA2*(1 + u^2)*H[1, v])/(72*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, u]*H[1, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, u]*H[1, v])/(6*v*(-1 + u + v)) - (175*MA2*(1 + u^2)*H[1 - v, u])/(72*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(6*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + I*((-155*MA2*Pi*(1 + u^2))/(144*v*(-1 + u + v)) + (5*MA2*Pi*(1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) + (5*MA2*Pi*(1 + u^2)*H[1, u])/(6*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[v, u])/(12*v*(-1 + u + v))) + (5*MA2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[0, 1 - v, u])/(12*v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1, 0, v])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1, 1 - v, u])/(6*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[1 - v, 0, u])/(12*v*(-1 + u + v)) - (5*MA2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)))*Log[muSqOMA2] - (55*MA2*(1 + u^2)*Log[muSqOMA2]^2)/(24*v*(-1 + u + v)) + (MA2*(-10279 + 888*u*(-2 + v) - 888*v + Pi^2*(-223 + 144*u^4 + 288*u^3*(-1 + v) + 48*v + 96*v^2 - 48*u*(3 - 14*v + 6*v^2) + u^2*(353 - 576*v + 144*v^2)) - 1464*zeta3 - u^2*(10279 + 1464*zeta3)))/(864*v*(-1 + u + v))) + I*((MA2*Pi*(57 + 3*u^4*(-1 + v) - 4*Pi^2*(1 + u^2)*(-1 + v) - 57*v - 9*v^2 + 9*v^3 + 6*u^3*(4 - 5*v + v^2) + 3*u^2*(16 - 4*v - 11*v^2 + v^3) - 6*u*(5 - 5*v - v^2 + v^3))*H[0, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(-9*u^6*(-1 + v) + (-1 + v)^2*v*(-464 + 18*Pi^2 + 18*v - 27*v^2) - 9*u^5*(9 - 13*v + 4*v^2) + u^4*(563 + 18*Pi^2*(-1 + v) - 842*v + 315*v^2 - 54*v^3) + u*(-1 + v)*(464 - 928*v - 9*v^2 - 90*v^3 + 18*v^4 + 18*Pi^2*(-1 + 2*v)) + u^3*(-491 + 1653*v - 1495*v^2 + 333*v^3 - 36*v^4 + 18*Pi^2*(1 - 3*v + 2*v^2)) + u^2*(464 - 901*v + 1099*v^2 - 815*v^3 + 144*v^4 - 9*v^5 + 18*Pi^2*(-1 + 2*v - 2*v^2 + v^3)))*H[0, v])/(144*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*Pi*(2*(-1 + v)^2*(2 + 9*v) + u^2*(4 - 2*v + v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, u]*H[0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(u^7*(-1 + v) + (-1 + v)^3*v - u*(-1 + v)^2*(1 - 9*v + 2*v^2) + u^6*(8 - 11*v + 3*v^2) + u^5*(35 - 15*v - 21*v^2 + 3*v^3) + u^3*(35 - 53*v + 10*v^2 + 8*v^3 - 2*v^4) + u^4*(-20 + 53*v - 21*v^2 - 13*v^3 + v^4) + u^2*(8 + 15*v - 21*v^2 - 8*v^3 + 6*v^4))*H[1, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*Pi*(1 - 4*u + 3*u^2)*H[0, v]*H[1, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(57 + 3*u^4*(-1 + v) + 4*Pi^2*(1 + u^2)*(-1 + v) - 57*v - 9*v^2 + 9*v^3 + 6*u^3*(4 - 5*v + v^2) + 3*u^2*(16 - 4*v - 11*v^2 + v^3) - 6*u*(5 - 5*v - v^2 + v^3))*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) - (3*MA2*Pi*H[0, u]*H[1, v])/(4*v) - (MA2*Pi*(3 - 4*u + u^2)*H[1, u]*H[1, v])/(8*v*(-1 + u + v)) - (MA2*Pi*(19 + u^4*(-1 + v) - 19*v - 3*v^2 + 3*v^3 + 2*u^3*(4 - 5*v + v^2) + u^2*(16 - 4*v - 11*v^2 + v^3) - 2*u*(5 - 5*v - v^2 + v^3))*H[1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) - (MA2*Pi*(u^4 - 6*(-1 + v)^3*v^2 - 2*u^3*(7 - 13*v + 5*v^2) + u^2*(7 - 44*v + 60*v^2 - 22*v^3) - 2*u*v*(-6 + 23*v - 26*v^2 + 9*v^3))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*Pi*(-9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) - 27*u^4*(3 - 4*v + v^2) - (-1 + v)^2*(464 - 18*v + 27*v^2) + u^3*(563 - 761*v + 207*v^2 - 27*v^3) + u^2*(-491 + 1090*v - 734*v^2 + 126*v^3 - 9*v^4) + u*(464 - 428*v + 27*v^2 - 81*v^3 + 18*v^4))*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi*(-5 + 6*u + u^2 + 6*v)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (3*MA2*Pi*H[0, 0, u])/(4*v) + (MA2*Pi*(2*(-1 + v)^2*(-35 + 9*v) + u^2*(-52 + 110*v - 55*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*Pi*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(3*(-1 + v)^2 - 4*u*(-1 + v)*v + u^2*(3 - 8*v + 4*v^2))*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (3*MA2*Pi*H[0, 1 - v, u])/(4*v) + (MA2*Pi*(-2*(-1 + v)^2*(-25 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(32 - 70*v + 35*v^2))*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(3 - 4*u + u^2)*H[1, 0, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(-6*(-4 + v)*(-1 + v)^2*v^2 + u^4*(13 - 24*v + 12*v^2) - 2*u*v*(-24 + 59*v - 44*v^2 + 9*v^3) + 2*u^3*(-7 + 25*v - 29*v^2 + 12*v^3) + u^2*(25 - 80*v + 90*v^2 - 46*v^3 + 12*v^4))*H[1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(-1 + u)^2*H[1, 1, u])/(v*(-1 + u + v)) - (MA2*Pi*(3 - 4*u + u^2)*H[1, 1 - v, u])/(8*v*(-1 + u + v)) - (3*MA2*Pi*H[1 - v, 0, u])/(4*v) - (MA2*Pi*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MA2*Pi*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*Pi*(2 + 9*u + 2*u^2 + 9*v)*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*Pi*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, 0, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, v, u])/(v*(-1 + u + v)) - (MA2*Pi*(3*(-1 + v)^4*v + u^2*(-1 + v)*(4*Pi^2*(-3 + 3*v + 2*v^2) + (-1 + v)*(-75 - 70*v - 28*v^2 + 3*v^3 - 12*zeta3)) + u^4*(Pi^2*(6 - 8*v + 4*v^2) + 3*(-1 + v)^2*(-13 + v - 4*zeta3)) - u*(-1 + v)^2*(-3 + 18*v^2 + 24*v^3 + v*(41 - 12*Pi^2 + 12*zeta3)) + u^3*(-49 + 6*v^4 + v*(55 - 2*Pi^2 - 12*zeta3) + v^3*(-55 + 4*Pi^2 - 12*zeta3) + v^2*(43 + 24*zeta3))))/(48*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MA2*H[0, v]*(54*(-1 + v)^3*v^2 + u^2*(-1 + v)*(3*Pi^2*(-215 + 71*v + 240*v^2) + 2*(-1 + v)*(3301 + 1530*v - 756*v^2 + 27*v^3 - 108*zeta3)) + u*(-1 + v)^2*v*(7268 + 1134*v - 432*v^2 + 3*Pi^2*(215 + 72*v) - 216*zeta3) + u^4*(Pi^2*(429 - 714*v + 357*v^2) + 2*(-1 + v)*(-3301 + 3634*v + 27*v^2 + 108*zeta3 - 108*v*zeta3)) + u^3*(3*Pi^2*(72 - 97*v - 70*v^2 + 119*v^3) + 2*(-1 + v)*(-990 + 54*v^3 + v^2*(3067 - 108*zeta3) + v*(-1771 + 108*zeta3)))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MA2*(1080*Pi^2*u^6*(-1 + v)^2 + 1080*Pi^2*u^5*(-1 + v)^2*(-9 + 4*v) + (-1 + v)^3*v*(-1881*Pi^4 + 60*Pi^2*(49 - 9*v + 54*v^2) + 10*(-38147 - 10656*v + 972*zeta3 + 10350*zeta3)) + u^4*(-1881*Pi^4*(-1 + v)^2 + 60*Pi^2*(247 - 1052*v + 1435*v^2 - 738*v^3 + 108*v^4) + 10*(-38147 + 972*zeta3 + 11646*zeta3 - 2*v*(-38147 + 972*zeta3 + 11322*zeta3) + v^2*(-38147 + 972*zeta3 + 11322*zeta3))) - u*(-1 + v)^2*(1881*Pi^4*(-1 + 2*v) + 60*Pi^2*(49 + 73*v - 135*v^2 - 153*v^3 + 36*v^4) - 10*(38147 + 10656*v^3 - 972*zeta3 - 72*v^2*(740 + 9*zeta3 - 9*zeta3) - 10350*zeta3 + v*(-44326 + 2592*zeta3 + 21348*zeta3))) + u^2*(-1 + v)*(-1881*Pi^4*(-1 + 2*v - 2*v^2 + v^3) + 60*Pi^2*(104 - 352*v - 170*v^2 + 697*v^3 - 288*v^4 + 18*v^5) + 10*(16835 - 1620*zeta3 - 10998*zeta3 - 2*v^2*(4477 + 1620*zeta3 + 10674*zeta3) + v^3*(-16835 + 972*zeta3 + 11322*zeta3) + v*(8954 + 3888*zeta3 + 22644*zeta3))) + u^3*(-1881*Pi^4*(-1 + v)^2*(-1 + 2*v) + 60*Pi^2*(50 + 466*v - 1721*v^2 + 1871*v^3 - 738*v^4 + 72*v^5) + 10*(16835 - 1620*zeta3 + v^2*(148111 - 5508*zeta3 - 55962*zeta3) - 12294*zeta3 + 2*v^3*(-32819 + 972*zeta3 + 11322*zeta3) + v*(-99308 + 5184*zeta3 + 45936*zeta3)))))/(25920*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)) + ((MA2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 8*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 5*v - 73*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 66*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[0, u]*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MA2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[0, v]*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MA2*(-4*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[0, u]*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) + (MA2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[1, u]*H[1, v])/(16*u^2*(-1 + v)*v*(u + v)) + (MA2*(-15*u^7*(-1 + v) - 15*(-1 + v)^3*v - 9*u^6*(2 - 7*v + 5*v^2) + 3*u*(-1 + v)^2*(5 - 11*v + 12*v^2) + u^5*(21 + 16*Pi^2*(-1 + v) - 87*v + 117*v^2 - 45*v^3) - u^2*(-1 + v)*(-18 + (69 - 16*Pi^2)*v - 114*v^2 + 30*v^3) + u^4*(-36 + (135 - 16*Pi^2)*v + (-183 + 16*Pi^2)*v^2 + 105*v^3 - 15*v^4) + u^3*(-1 + v)*(16*Pi^2 + 3*(-7 + 38*v - 36*v^2 + 12*v^3)))*H[0, v]*H[1 - v, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, v]*H[1 - v, u])/(24*v*(-1 + u + v)) - (MA2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 6*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 9*v - 77*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 68*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[0, v]*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(24*v*(-1 + u + v)) - (MA2*(Pi^2*(1 + u^2) + 3*(-1 + u + v))*H[0, 0, u])/(24*v*(-1 + u + v)) + (MA2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[1, v]*H[0, 0, u])/(8*v) - (MA2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 6*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 9*v - 77*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 68*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[0, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MA2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, u]*H[0, 0, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MA2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MA2*(Pi^2*(1 + u^2)*(-1 + v)*(u + v) + 3*v*(u^2*(-2 + v) - (-1 + v)*v + u*(2 - 4*v + v^2)))*H[0, 1, v])/(24*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(-3 + u + 3*v)*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v) - (MA2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, u]*H[0, 1, v])/(8*(-1 + v)^2*(u + v)^2) - (MA2*(-3 + u + v)*H[v, u]*H[0, 1, v])/(8*v) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[0, 1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MA2*(5*u^3 + 2*v^2 + 2*u*v*(2 + v) + u^2*(1 + 7*v))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) + (MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) - (MA2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v]*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*(5*u^6*(-1 + v) + (-1 + v)^2*v*(1 - 8*Pi^2 + 6*v + 5*v^2) + u^5*(11 - 31*v + 20*v^2) + u^4*(-38 - 8*Pi^2*(-1 + v) + 81*v - 75*v^2 + 30*v^3) - u*(-1 + v)*(1 + 35*v^2 - 54*v^3 + 12*v^4 + 8*Pi^2*(-1 + 2*v)) + u^2*(-1 + v)*(7 - 74*v + 129*v^2 - 47*v^3 + 5*v^4 - 8*Pi^2*(1 - v + v^2)) + u^3*(38 - 156*v + 185*v^2 - 89*v^3 + 20*v^4 - 8*Pi^2*(1 - 3*v + 2*v^2)))*H[1, 0, v])/(16*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MA2*(6 + 4*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, u]*H[1, 0, v])/(8*v*(-1 + u + v)) - (MA2*(6*u^4 + 6*u*v + 3*v^2 + 4*u^3*(-1 + 3*v) + u^2*(4 - 4*v + 6*v^2))*H[1 - v, u]*H[1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) - (MA2*(-3 + u + v)*H[v, u]*H[1, 0, v])/(8*v) + (MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, 1, v])/(6*v*(-1 + u + v)) + (MA2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[1, 1 - v, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MA2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[1 - v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)) - (MA2*(6 + 4*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[1 - v, 0, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MA2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) + (MA2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MA2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 6*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 9*v - 77*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 68*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)^2) + (3*MA2*H[0, v]*H[v, 0, u])/(8*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[1, v]*H[v, 0, u])/(8*v) - (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(24*v*(-1 + u + v)) - (MA2*(-3 + u + v)*H[0, v]*H[v, 1 - v, u])/(8*v) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) - (MA2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (MA2*(u^2 + 4*u*(-1 + v) + 6*(-1 + v)^2)*H[0, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MA2*(-3 + u + v)*H[0, 0, 1, v])/(8*v) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[0, 0, 1 - v, u])/(8*v) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*(-3 + u + 3*v)*H[0, 1, 0, v])/(8*(-1 + v)^2*v) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MA2*(-3 + u + v)*H[0, 1 - v, 0, u])/(8*v) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MA2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(u*v^2*(-8 + 12*v - 3*v^2) - v^3*(4 - 5*v + v^2) + u^3*(3 - 4*v + 2*v^2) + u^2*(-1 + v + 2*v^2))*H[1, 0, 1, v])/(8*(-1 + v)^2*v*(u + v)^2) + (3*MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(9*u^4 + 6*u*v + 3*v^2 + 2*u^3*(-2 + 9*v) + u^2*(4 - 4*v + 9*v^2))*H[1, 1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (MA2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[1 - v, 0, 0, u])/(8*v) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*(u + v)^2) - (MA2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) + (MA2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 0, 0, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[v, 0, 1 - v, u])/(8*v) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*(-3 + u + v)*H[v, 1 - v, 0, u])/(8*v) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 0, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*Log[muSqOMA2]*(-3 + 4*Pi^2 - 48*zeta3))/(32*v*(-1 + u + v)) + (MA2*H[v, u]*(Pi^2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2) - 12*(1 + u^2)*zeta3))/(24*v*(-1 + u + v)) + (MA2*H[0, u]*(Pi^2*(u^3*(-2 + v)*v + 2*(-1 + v)^2*v*(3 - 8*v + 2*v^2) + u^2*(-12 + 36*v - 34*v^2 + 9*v^3) + 2*u*(3 - 20*v + 39*v^2 - 28*v^3 + 6*v^4)) - 3*(-1 + v)^2*(5*u^4 + v*(-3 + 3*v - 4*zeta3) + u^3*(-21 + 10*v - 4*zeta3) + u*(19*v - 10*v^2 - 4*zeta3) + u^2*(16 + 5*v^2 - v*(31 + 4*zeta3)))))/(48*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MA2*H[1, v]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + 2*u^2*(-1 + v)*(-15 + (540 - 32*Pi^2)*v^3 + (-222 + 8*Pi^2)*v^4 + 15*v^5 + 8*v^2*(-60 + 5*Pi^2 + 9*zeta3) - 6*v*(-27 + 2*Pi^2 + 12*zeta3)) + u*(-1 + v)^2*v*(60 + (282 - 16*Pi^2)*v^2 + 4*(-24 + Pi^2)*v^3 + 3*v*(-79 + 4*Pi^2 + 24*zeta3)) + u^5*(Pi^2*(24 - 44*v + 22*v^2) + 3*(-1 + v)^2*(-39 + 40*v + 24*zeta3)) + 4*u^4*(Pi^2*(-12 + 36*v - 36*v^2 + 13*v^3) + 3*(-1 + v)^2*(16 + 15*v^2 + 2*v*(-19 + 6*zeta3))) + u^3*(2*Pi^2*(9 - 62*v + 111*v^2 - 78*v^3 + 21*v^4) + 3*(-1 + v)^2*(-39 + 202*v + 40*v^3 + 24*zeta3 + 3*v^2*(-73 + 8*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*H[1 - v, u]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + u^5*(2*Pi^2*(6 - 10*v + 5*v^2) + 3*(-1 + v)^2*(-39 + 40*v + 40*zeta3)) + 2*u^2*(-1 + v)*(-15 - 18*(-30 + Pi^2)*v^3 + 2*(-111 + Pi^2)*v^4 + 15*v^5 + 30*v^2*(Pi^2 + 4*(-4 + zeta3)) - 2*v*(-81 + 5*Pi^2 + 60*zeta3)) + u*(-1 + v)^2*v*(60 - 6*(-47 + 2*Pi^2)*v^2 + 2*(-48 + Pi^2)*v^3 + v*(-237 + 10*Pi^2 + 120*zeta3)) + 4*u^4*(Pi^2*(-10 + 24*v - 18*v^2 + 5*v^3) + 3*(-1 + v)^2*(16 + 15*v^2 + v*(-38 + 20*zeta3))) + u^3*(2*Pi^2*(8 - 50*v + 75*v^2 - 38*v^3 + 6*v^4) + 3*(-1 + v)^2*(-39 + 202*v + 40*v^3 + 40*zeta3 + v^2*(-219 + 40*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*H[0, v]*(30*(-1 + v)^3*v^2 + u*(-1 + v)^2*v*(-3 + 174*v - 96*v^2 + 4*Pi^2*(-9 - 4*v + v^2) + 192*zeta3) + u^2*(-1 + v)*(4*Pi^2*(9 - 9*v - 11*v^2 + 3*v^3) + 3*(-1 + v)*(3 + 48*v - 80*v^2 + 10*v^3 + 64*zeta3)) + u^3*(-8*Pi^2*(-2 + v + 2*v^2) + 3*(-1 + v)*v*(45 + 20*v^2 - 64*zeta3 + v*(-59 + 64*zeta3))) + u^4*(-8*Pi^2*(2 - 2*v + v^2) + 3*(-1 + v)*(-3 + 10*v^2 - 64*zeta3 + v*(-1 + 64*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + I*(-1/48*(MA2*Pi*(8*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(13 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) - 4*u*(-1 + 9*v - 11*v^2 + 3*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3)))*H[0, u])/((-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(15*u^6*(-1 + v) + (-1 + v)^2*v*(-75 + 4*Pi^2 + 18*v + 15*v^2) + u^5*(33 - 93*v + 60*v^2) + u^4*(4*Pi^2*(-1 + v) + 3*(-12 + 55*v - 75*v^2 + 30*v^3)) + u*(-1 + v)*(Pi^2*(-4 + 8*v) - 3*(-25 + 48*v + 31*v^2 - 56*v^3 + 12*v^4)) + u^3*(4*Pi^2*(1 - 3*v + 2*v^2) + 3*(12 - 82*v + 135*v^2 - 89*v^3 + 20*v^4)) + u^2*(4*Pi^2*(-1 + 2*v - 2*v^2 + v^3) + 3*(19 + 25*v - 153*v^2 + 154*v^3 - 52*v^4 + 5*v^5)))*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (MA2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, u]*H[0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MA2*Pi*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(1 - 11*v + 10*v^2) + u*(5 - 11*v + 18*v^2 - 12*v^3) - 6*u^3*(-1 + 3*v - 4*v^2 + 2*v^3) + u^4*(-6 + 17*v - 18*v^2 + 5*v^3) + u^2*(-1 + 17*v - 24*v^2 + 10*v^3))*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MA2*Pi*(5*u^4*(-1 + v) - 4*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3))*H[1, v])/(16*(-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[0, u]*H[1, v])/(8*v) + (MA2*Pi*(5*u^4*(-1 + v) - 2*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(11 + 5*v) + 2*u^3*(3 - 8*v + 5*v^2) + u*(6 - 38*v + 44*v^2 - 12*v^3) + u^2*(-18 + 34*v - 23*v^2 + 5*v^3))*H[1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) + (MA2*Pi*(u^4*(-4 + 6*v - 3*v^2) - 2*u^3*(-2 + 4*v - 2*v^2 + v^3) + v^2*(-5 + 8*v - 4*v^3 + v^4) + 2*u*v*(-5 + 8*v + 4*v^2 - 10*v^3 + 3*v^4) + u^2*(-6 + 14*v + 3*v^2 - 18*v^3 + 6*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MA2*Pi*(4*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-25 + 6*v + 5*v^2) + u^4*(11 - 26*v + 15*v^2) + u^3*(-12 + 44*v - 49*v^2 + 15*v^3) + u*(19 + 9*v - 77*v^2 + 61*v^3 - 12*v^4) + u^2*(12 - 68*v + 89*v^2 - 40*v^3 + 5*v^4)))*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MA2*Pi*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[1, v]*H[v, u])/(8*v) - (MA2*Pi*(-3 + u + v)*H[0, 0, u])/(8*v) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(u^2 + 4*u*(-1 + v) + 6*(-1 + v)^2)*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MA2*Pi*(-3 + u + 3*v)*H[0, 1, v])/(8*(-1 + v)^2*v) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[0, 1 - v, u])/(8*v) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(6*(-1 + v)^2*v^2 + 4*u*v*(3 - 7*v + 4*v^2) + u^4*(7 - 12*v + 6*v^2) + 2*u^3*(-4 + 13*v - 14*v^2 + 6*v^3) + u^2*(7 - 26*v + 30*v^2 - 16*v^3 + 6*v^4))*H[1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[1 - v, 0, u])/(8*v) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MA2*Pi*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (3*MA2*Pi*H[v, 0, u])/(8*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(-3 + u + v)*H[v, 1 - v, u])/(8*v) + (MA2*Pi*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(15*(-1 + v)^4*v + u*(-1 + v)^2*(15 + (117 - 8*Pi^2)*v^2 + 2*(-24 + Pi^2)*v^3 - 3*v*(28 + Pi^2 - 28*zeta3)) + u^4*(-(Pi^2*(3 - 2*v + v^2)) + 3*(-1 + v)^2*(5*v + 28*zeta3)) + u^2*(-1 + v)*(Pi^2*(3 + 5*v - 22*v^2 + 6*v^3) + 3*(-1 + v)*(-21 + 50*v - 43*v^2 + 5*v^3 + 28*zeta3)) + u^3*(48 + 30*v^4 + 3*v^3*(-47 + Pi^2 + 28*zeta3) + 3*v*(-59 + 3*Pi^2 + 28*zeta3) - 2*v^2*(-120 + 7*Pi^2 + 84*zeta3))))/(48*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MA2*(80*Pi^2*u^6*(-1 + v)^2 + 16*Pi^2*u^5*(-1 + v)^2*(-11 + 20*v) + (-1 + v)^3*v*(573 + 20*Pi^4 + 4*Pi^2*(-33 + 28*v + 20*v^2) - 864*zeta3 - 288*zeta3 - 96*v^2*zeta3 + 192*v*(1 + 2*zeta3)) + u^4*(573 + 20*Pi^4*(-1 + v)^2 + 4*Pi^2*(109 - 390*v + 581*v^2 - 420*v^3 + 120*v^4) - 864*zeta3 + 6*v*(-191 + 288*zeta3 - 64*zeta3) + 144*zeta3 + 3*v^2*(191 - 288*zeta3 + 64*zeta3)) + u^2*(-1 + v)*(-189 + 20*Pi^4*(-1 + 2*v - 2*v^2 + v^3) + 4*Pi^2*(17 + 204*v - 700*v^2 + 665*v^3 - 208*v^4 + 20*v^5) + 1440*zeta3 + 288*zeta3 - 9*v^3*(-21 + 96*zeta3 + 32*zeta3) + 6*v^2*(65 + 480*zeta3 + 48*zeta3) - 6*v*(65 + 576*zeta3 + 88*zeta3)) + u*(-1 + v)^2*(-573 + 20*Pi^4*(-1 + 2*v) - 4*Pi^2*(-33 + 72*v + 112*v^2 - 218*v^3 + 48*v^4) + 864*zeta3 + 288*zeta3 - 192*v^3*(1 + 2*zeta3) + 96*v^2*(10 + 6*zeta3 + 9*zeta3) - 6*v*(-95 + 384*zeta3 + 160*zeta3)) + u^3*(20*Pi^4*(-1 + v)^2*(-1 + 2*v) + 4*Pi^2*(-101 + 592*v - 1147*v^2 + 1012*v^3 - 436*v^4 + 80*v^5) - 3*(63 - 480*zeta3 + v^3*(-318 + 576*zeta3 - 64*zeta3) + 4*v*(-111 + 384*zeta3 - 56*zeta3) + 48*zeta3 + v^2*(699 - 1632*zeta3 + 256*zeta3)))))/(384*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)))/Nc^2 + Nc^2*((MA2*(139 - 90*u^4 + 78*Pi^2*(1 + u^2) - 66*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(-311 + 288*v - 90*v^2) + 6*u*(15 - 97*v + 33*v^2))*H[0, u]*H[0, v])/(144*v*(-1 + u + v)) + (MA2*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + u^2*(518 + 42*Pi^2 + 240*v - 96*v^2) + u^4*(518 + 42*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[0, v]*H[1, u])/(72*u^2*v*(-1 + u + v)) + (MA2*(302 - 45*u^4 + 30*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(86 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[0, u]*H[1, v])/(72*v*(-1 + u + v)) + (MA2*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + u^2*(518 + 30*Pi^2 + 240*v - 96*v^2) + u^4*(518 + 30*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[1, u]*H[1, v])/(72*u^2*v*(-1 + u + v)) + (MA2*(30*u^6 + 30*(-1 + v)^2 + 30*u^5*(-1 + 2*v) - u^2*(107 + 20*Pi^2 + 166*v - 64*v^2) - u^4*(107 + 20*Pi^2 + 96*v - 30*v^2) - 6*u*(5 - 16*v + 11*v^2) - 2*u^3*(36 - 83*v + 33*v^2))*H[0, v]*H[1 - v, u])/(48*u^2*v*(-1 + u + v)) + (MA2*(455 + 18*Pi^2)*(1 + u^2)*H[1, v]*H[1 - v, u])/(144*v*(-1 + u + v)) - (MA2*(689 - 90*u^4 + 114*Pi^2*(1 + u^2) - 48*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(239 + 288*v - 90*v^2) + 6*u*(15 - 97*v + 33*v^2))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(3*v*(-1 + u + v)) + (MA2*(151 + 9*u + 160*u^2 - 15*Pi^2*(1 + u^2) + 9*v)*H[0, 0, u])/(72*v*(-1 + u + v)) - (MA2*(14 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) - (MA2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[1, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MA2*(563 + 45*u^4 - 57*Pi^2*(1 + u^2) + 24*v + 48*v^2 + 45*u^3*(-1 + 2*v) - 3*u*(15 - 97*v + 33*v^2) + u^2*(788 - 144*v + 45*v^2))*H[0, 0, v])/(72*v*(-1 + u + v)) + (MA2*(107 + 98*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, u]*H[0, 0, v])/(24*v*(-1 + u + v)) + (11*MA2*(1 + u^2)*H[1, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (79*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) + (MA2*(-62 - 41*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, u]*H[0, 0, v])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[0, v]*H[0, 1, u])/(24*v*(-1 + u + v)) - (MA2*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[1, v]*H[0, 1, u])/(24*v*(-1 + u + v)) + (MA2*(715 + 715*u^2 - 48*Pi^2*(1 + u^2) - 18*v + 18*u*v)*H[0, 1, v])/(144*v*(-1 + u + v)) + (MA2*(55 - 6*u + 43*u^2)*H[0, u]*H[0, 1, v])/(24*v*(-1 + u + v)) + (MA2*(49 - 6*u + 49*u^2)*H[1, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (MA2*(2 + 2*u + 2*u^2 + v^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(302 - 45*u^4 + 27*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(86 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[0, 1 - v, u])/(72*v*(-1 + u + v)) + (MA2*(9 + 13*u^2 + 2*v + 2*u*v)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MA2*(41 + 32*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (MA2*(11 + 6*u + 23*u^2)*H[0, v]*H[1, 0, u])/(24*v*(-1 + u + v)) - (MA2*(11 + 6*u + 23*u^2)*H[1, v]*H[1, 0, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(2*v*(-1 + u + v)) + (MA2*(-41 + 45*u^4 - 45*Pi^2*(1 + u^2) + 42*v + 48*v^2 + 45*u^3*(-1 + 2*v) - 3*u*(21 - 91*v + 33*v^2) + u^2*(184 - 144*v + 45*v^2))*H[1, 0, v])/(72*v*(-1 + u + v)) + (MA2*(82 + 94*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (MA2*(65 + 6*u + 65*u^2)*H[1, u]*H[1, 0, v])/(12*v*(-1 + u + v)) - (35*MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MA2*(4 + 3*u + 4*u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (MA2*(4 + 3*u + 4*u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MA2*(455 + 6*Pi^2)*(1 + u^2)*H[1, 1, v])/(144*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + u^2*(518 + 30*Pi^2 + 240*v - 96*v^2) + u^4*(518 + 30*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[1, 1 - v, u])/(72*u^2*v*(-1 + u + v)) + (MA2*(65 + 6*u + 65*u^2)*H[0, v]*H[1, 1 - v, u])/(12*v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(302 - 45*u^4 + 30*Pi^2*(1 + u^2) + u^3*(45 - 90*v) - 33*v - 48*v^2 + u^2*(86 + 144*v - 45*v^2) + 3*u*(18 - 94*v + 33*v^2))*H[1 - v, 0, u])/(72*v*(-1 + u + v)) + (MA2*(92 + 104*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (MA2*(18 + 2*u + 18*u^2 + v^2)*H[0, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(18 + 2*u + 18*u^2 + v^2)*H[1, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*(455 + 12*Pi^2)*(1 + u^2)*H[1 - v, 1 - v, u])/(144*v*(-1 + u + v)) - (4*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(6*v*(-1 + u + v)) - (13*MA2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*(689 - 90*u^4 + 78*Pi^2*(1 + u^2) - 48*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(239 + 288*v - 90*v^2) + 6*u*(15 - 97*v + 33*v^2))*H[v, 0, u])/(144*v*(-1 + u + v)) + (MA2*(52 + 43*u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) + (MA2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[v, v, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (MA2*(39 - 2*u + 32*u^2)*H[0, 0, 0, v])/(8*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (5*MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[0, 0, 1, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MA2*(55 - 6*u + 43*u^2)*H[0, 1, 0, v])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MA2*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[0, 1, 1 - v, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, 1 - v, 0, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MA2*(41 + 32*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) - (23*MA2*(1 + u^2)*H[1, 0, 0, v])/(6*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, 0, 1, v])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*(11 + 6*u + 23*u^2)*H[1, 0, 1 - v, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(19 + 22*u^2)*H[1, 1, 0, v])/(8*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (7*MA2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (MA2*(4 + 3*u + 4*u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(11 + 6*u + 23*u^2)*H[1, 1 - v, 0, u])/(24*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (4*MA2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[1 - v, 0, 0, u])/(8*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MA2*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (13*MA2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MA2*(14 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[v, 0, 0, u])/(8*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) - (MA2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MA2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, 0, u])/(24*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MA2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1, 1, 0, v])/(v*(-1 + u + v)) - (2*MA2*(1 + u^2)*H[1, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MA2*(1 + u^2)*H[1 - v, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(v*(-1 + u + v)) + (3*MA2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + (605*MA2*(1 + u^2)*Log[muSqOMA2]^2)/(96*v*(-1 + u + v)) + (MA2*H[1, u]*(Pi^2*(185 + 6*u + 149*u^2) + 144*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (H[v, u]*(-(MA2*Pi^2*(100 + 121*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))) + 36*MA2*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (MA2*H[1, v]*(540*u^5 - 540*(-1 + v)^2 + u^4*(9353 - 276*Pi^2 + 1080*v - 432*zeta3) + u^2*(5213 + 9792*v - 2556*v^2 + 6*Pi^2*(-73 + 6*v^2) - 432*zeta3) + u^3*(-5213 - 2664*v + 540*v^2 + 12*Pi^2*(29 + 6*v) + 432*zeta3) + u*(-9353 - 2664*v + 2556*v^2 - 6*Pi^2*(-61 + 12*v + 6*v^2) + 432*zeta3)))/(864*(-1 + u)*u*v*(-1 + u + v)) + (MA2*H[1 - v, u]*(540*u^5 - 540*(-1 + v)^2 + u^4*(9353 - 300*Pi^2 + 1080*v - 648*zeta3) + u^2*(5213 + 9792*v - 2556*v^2 + 6*Pi^2*(-92 + 3*v^2) - 648*zeta3) + u^3*(-5213 - 2664*v + 540*v^2 + 12*Pi^2*(28 + 9*v) + 648*zeta3) + u*(-9353 - 2664*v + 2556*v^2 - 6*Pi^2*(-86 + 18*v + 3*v^2) + 648*zeta3)))/(864*(-1 + u)*u*v*(-1 + u + v)) - (MA2*H[0, u]*(-60*u^4 + u^3*(572 - 13*Pi^2 - 120*v + 48*zeta3) + u*(550 - 182*v + 56*v^2 + Pi^2*(-29 + 24*v + 24*v^2) + 48*zeta3) + u^2*(-150 + 628*v - 60*v^2 + Pi^2*(8 + 3*v) + 48*v*zeta3) + v*(Pi^2*(-29 + 16*v + 8*v^2) + 8*(61 - 4*v + 6*zeta3))))/(96*v*(-1 + u + v)*(u + v)) + Log[muSqOMA2]*((-275*MA2*(1 + u^2)*H[0, u])/(72*v*(-1 + u + v)) + (605*MA2*(1 + u^2)*H[0, v])/(48*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (715*MA2*(1 + u^2)*H[1, v])/(144*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[1, u]*H[1, v])/(12*v*(-1 + u + v)) + (715*MA2*(1 + u^2)*H[1 - v, u])/(144*v*(-1 + u + v)) - (55*MA2*(1 + u^2)*H[0, v]*H[1 - v, u])/(12*v*(-1 + u + v)) - (55*MA2*(1 + u^2)*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) + I*((275*MA2*Pi*(1 + u^2))/(72*v*(-1 + u + v)) - (55*MA2*Pi*(1 + u^2)*H[0, u])/(24*v*(-1 + u + v)) + (55*MA2*Pi*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (55*MA2*Pi*(1 + u^2)*H[1, u])/(12*v*(-1 + u + v)) + (55*MA2*Pi*(1 + u^2)*H[1, v])/(24*v*(-1 + u + v)) + (55*MA2*Pi*(1 + u^2)*H[1 - v, u])/(24*v*(-1 + u + v)) + (55*MA2*Pi*(1 + u^2)*H[v, u])/(24*v*(-1 + u + v))) - (55*MA2*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[0, 1 - v, u])/(24*v*(-1 + u + v)) - (55*MA2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[1, 1 - v, u])/(12*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (55*MA2*(1 + u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) + (MA2*(19991 + 1254*Pi^2*(1 + u^2) - 990*u*(-2 + v) + 990*v + 1728*zeta3 + u^2*(19991 + 1728*zeta3)))/(864*v*(-1 + u + v))) + (MA2*H[0, v]*(-540*(-1 + v)^2*v^2 - u*(-1 + v)*v*(18893 + 1872*v - 2556*v^2 + 18*Pi^2*(3 + 4*v + 2*v^2) + 2160*zeta3) + u^2*(-1 + v)*(-19991 + 10764*v^2 - 2556*v^3 + 18*Pi^2*(-3 + 3*v - 2*v^2 + 2*v^3) - 2160*zeta3 + v*(16121 + 2160*zeta3)) + u^4*(-1 + v)*(-18011 - 126*Pi^2*(-1 + v) + 1080*v^2 - 2160*zeta3 + v*(18101 + 2160*zeta3)) + u^5*(-19991 - 198*Pi^2*(-1 + v) + 540*v^2 - 2160*zeta3 + v*(18893 + 2160*zeta3)) + u^3*(-18011 - 4428*v^3 + 540*v^4 + 18*Pi^2*(-7 + v^2 + 6*v^3) - 2160*zeta3 - v^2*(5357 + 2160*zeta3) + v*(27814 + 4320*zeta3))))/(864*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MA2*(1944*Pi^4*(1 + u^2) - 60*Pi^2*(-2117 + 360*u^4 + 282*v + 384*v^2 + 360*u^3*(-1 + 2*v) - 6*u*(51 - 382*v + 132*v^2) + u^2*(-371 - 1152*v + 360*v^2)) + 5*(311125 + 31104*zeta3 + u^2*(311125 + 31104*zeta3 - 38160*zeta3) - 52416*zeta3 + 2592*v^2*zeta3 + 576*v*(74 + 9*zeta3) + 576*u*(148 - 36*zeta3 + 45*zeta3 + v*(-74 + 9*zeta3)))))/(51840*v*(-1 + u + v)) + I*(-1/24*(MA2*Pi*(-15*u^4 + Pi^2*(1 + u^2) + u^3*(15 - 30*v) + u^2*(67 + 48*v - 15*v^2) - 2*(-71 + 7*v + 8*v^2) + u*(15 - 94*v + 33*v^2))*H[0, u])/(v*(-1 + u + v)) + (MA2*Pi*(413 - 30*u^4 + 14*Pi^2*(1 + u^2) + u^3*(30 - 60*v) - 16*v - 32*v^2 + u^2*(263 + 96*v - 30*v^2) + u*(30 - 200*v + 66*v^2))*H[0, v])/(48*v*(-1 + u + v)) - (MA2*Pi*(14 + 11*u^2 + 2*v + 2*u*v + v^2)*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) - (MA2*Pi*(-45*u^6 + u^5*(45 - 90*v) - 45*(-1 + v)^2 + 2*u^2*(259 + 9*Pi^2 + 120*v - 48*v^2) + u^4*(518 + 18*Pi^2 + 144*v - 45*v^2) + 9*u*(5 - 16*v + 11*v^2) + 3*u^3*(36 - 80*v + 33*v^2))*H[1, u])/(72*u^2*v*(-1 + u + v)) + (MA2*Pi*(1 + 6*u - 11*u^2)*H[0, v]*H[1, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(144 - 15*u^4 + 7*Pi^2*(1 + u^2) + u^3*(15 - 30*v) - 11*v - 16*v^2 + u^2*(72 + 48*v - 15*v^2) + u*(18 - 94*v + 33*v^2))*H[1, v])/(24*v*(-1 + u + v)) - (MA2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) - (MA2*Pi*(-1 + 2*u + 3*u^2)*H[1, u]*H[1, v])/(8*v*(-1 + u + v)) + (MA2*Pi*(144 - 15*u^4 + 6*Pi^2*(1 + u^2) + u^3*(15 - 30*v) - 11*v - 16*v^2 + u^2*(72 + 48*v - 15*v^2) + u*(18 - 94*v + 33*v^2))*H[1 - v, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(10 + 6*u^2 - 2*u*(-1 + v) - 2*v + v^2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi*(689 - 90*u^4 + 42*Pi^2*(1 + u^2) - 48*v - 96*v^2 - 90*u^3*(-1 + 2*v) + u^2*(239 + 288*v - 90*v^2) + 6*u*(15 - 97*v + 33*v^2))*H[v, u])/(144*v*(-1 + u + v)) - (MA2*Pi*(8*u^2 + 2*u*(1 + v) + (1 + v)^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MA2*Pi*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, 0, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(52 - 6*u + 31*u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MA2*Pi*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[0, 1, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(55 - 6*u + 43*u^2)*H[0, 1, v])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 1 - v, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(41 + 32*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(11 + 6*u + 23*u^2)*H[1, 0, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (9*MA2*Pi*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(4 + 3*u + 4*u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1, 1, v])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) - (MA2*Pi*(-1 + 2*u + 3*u^2)*H[1, 1 - v, u])/(8*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (13*MA2*Pi*(1 + u^2)*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(13 + 22*u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, u])/(24*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (5*MA2*Pi*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MA2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MA2*Pi*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (2*MA2*Pi*(1 + u^2)*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) - (2*MA2*Pi*(1 + u^2)*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MA2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MA2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MA2*Pi*(60*(-1 + v)^2*v + 5*u^5*(110 + 11*Pi^2 - 12*v - 24*zeta3) + u^3*(722 + 354*v^2 - 60*v^3 + Pi^2*(55 - 55*v - 12*v^2) - 120*zeta3 + 40*v*(-37 + 3*zeta3)) + u*(60 + (214 + 8*Pi^2)*v^2 + 4*(-71 + Pi^2)*v^3 + v*(-814 - 55*Pi^2 + 120*zeta3)) + u^2*(Pi^2*(-55 + 63*v + 4*v^2 - 4*v^3) + 2*(-316 + 469*v - 532*v^2 + 142*v^3 + 60*zeta3 - 60*v*zeta3)) + u^4*(Pi^2*(-55 + 47*v) - 20*(35 - 31*v + 6*v^2 - 6*zeta3 + 6*v*zeta3))))/(96*(-1 + u)*u*v*(-1 + u + v)*(u + v))));

MG0MJ1plusMG1MJ0 = (MA2*Nf*(1 + u^2))/(v*(-1 + u + v));

MJ0MJ0 = 0;



==> AuxFiles/H/Hggg_Hard_R1.m <==
(* LO *)
M0M0 = (-2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z));

(* NLO *)
M0M1 = (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(y*z*(-1 + y + z)) + (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1, z] + H[1, 0, z]))/(y*z*(-1 + y + z)) + (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(y*z*(-1 + y + z)) + (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*Nc*H[0, y]*(9*Pi^2*z*(-1 + 2*y^3 + 4*y^2*(-1 + z) + 3*y*(-1 + z)^2 + 4*z - 3*z^2 + 2*z^3) - (16*I)*Pi^3*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 54*z*(-1 + 2*y^3 + 4*y^2*(-1 + z) + 3*y*(-1 + z)^2 + 4*z - 3*z^2 + 2*z^3)*zeta2 - 16*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]))/(16*Pi^2*y*z*(-1 + y + z)) + (MH2*Nc*H[0, z]*((-16*I)*Pi^3*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 9*Pi^2*(2*y^4 + 5*y^3*(-1 + z) + (-1 + z)^2*(2 - 2*z + z^2) + y^2*(7 - 12*z + 7*z^2) + y*(-6 + 14*z - 13*z^2 + 5*z^3)) - 54*(2*y^4 + 5*y^3*(-1 + z) + (-1 + z)^2*(2 - 2*z + z^2) + y^2*(7 - 12*z + 7*z^2) + y*(-6 + 14*z - 13*z^2 + 5*z^3))*zeta2 - 16*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]))/(16*Pi^2*y*z*(-1 + y + z)) + (MH2*Nc*H[1, z]*(-9*Pi^2*y*(y^3 - y^2*z + z*(-1 + 2*z - 2*z^2) + y*(1 + 2*z - 2*z^2)) + (16*I)*Pi^3*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 54*y*(y^3 - y^2*z + z*(-1 + 2*z - 2*z^2) + y*(1 + 2*z - 2*z^2))*zeta2 + 16*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]))/(16*Pi^2*y*z*(-1 + y + z)) + (MH2*Nc*H[1 - z, y]*(-9*Pi^2*y*(y^3 - y^2*z + z*(-1 + 2*z - 2*z^2) + y*(1 + 2*z - 2*z^2)) + (16*I)*Pi^3*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 54*y*(y^3 - y^2*z + z*(-1 + 2*z - 2*z^2) + y*(1 + 2*z - 2*z^2))*zeta2 + 16*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]))/(16*Pi^2*y*z*(-1 + y + z)) - (MH2*(8*Nf*Pi^2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 2*Nc*(8*Pi^4*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 162*(1 + 3*y^4 + 6*y^3*(-1 + z) - 4*z + 7*z^2 - 6*z^3 + 3*z^4 + y^2*(7 - 12*z + 9*z^2) + 2*y*(-2 + 5*z - 6*z^2 + 3*z^3))*zeta2 + Pi^2*(9*(3 + 20*zeta2) + 9*y^4*(9 + 20*zeta2) + 18*y^3*(-1 + z)*(9 + 20*zeta2) - 18*z^3*(9 + 20*zeta2) + 9*z^4*(9 + 20*zeta2) - 8*z*(13 + 45*zeta2) + 5*z^2*(37 + 108*zeta2) + y^2*(185 + 540*zeta2 + 27*z^2*(9 + 20*zeta2) - 8*z*(41 + 135*zeta2)) + 2*y*(-1 + z)*(52 + 180*zeta2 + 9*z^2*(9 + 20*zeta2) - z*(83 + 360*zeta2)))) + 9*Nc*((-16*I)*Pi^3*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 3*Pi^2*(2 + 3*y^4 - 7*z + 11*z^2 - 7*z^3 + 3*z^4 + y^3*(-5 + 6*z) + y^2*(8 - 14*z + 9*z^2) + y*(-6 + 16*z - 17*z^2 + 6*z^3)) - 18*(2 + 3*y^4 - 7*z + 11*z^2 - 7*z^3 + 3*z^4 + y^3*(-5 + 6*z) + y^2*(8 - 14*z + 9*z^2) + y*(-6 + 16*z - 17*z^2 + 6*z^3))*zeta2)*Log[muSqOMH2] - 72*Nc*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]^2))/(48*Pi^2*y*z*(-1 + y + z));

(* NNLO *)
M1M1 = -1/18*(MH2*Nf^2*(y^4 + 2*y^3*(-1 + z) + (-1 + z)^2*z^2 + y*z*(1 - 3*z + 2*z^2) + y^2*(1 - 3*z + 3*z^2)))/(y*z*(-1 + y + z)) + ((3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(2*y*z*(-1 + y + z)))*Log[muSqOMH2]^3 - (9*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]^4)/(8*y*z*(-1 + y + z)) + Nc*Nf*((MH2*(-19*Pi^2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 8*(y^4 + 2*y^3*(-1 + z) + (-1 + z)^2*z^2 + y*z*(1 - 3*z + 2*z^2) + y^2*(1 - 3*z + 3*z^2))))/(72*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1, 0, z])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (-1/6*(MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, y])/(y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, z])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1, z])/(6*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1 - z, y])/(6*y*z*(-1 + y + z)))*Log[muSqOMH2] + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*Log[muSqOMH2]^2)/(4*y*z*(-1 + y + z))) + Nc^2*((MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y]*H[0, z])/(12*y*z*(-1 + y + z)) + (MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) - 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y]*H[1, z])/(12*y*z*(-1 + y + z)) + (MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) - 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 19*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, z]*H[z, y])/(6*y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, 0, z])/(12*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 31*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) - 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 19*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, y])/(6*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 31*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 1, z])/(12*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) - 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1 - z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(-2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 19*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 1, z])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 1, z])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (-1/8*(MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(2*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(2*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)))*Log[muSqOMH2]^2 + Log[muSqOMH2]*((MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y])/(12*y*z*(-1 + y + z)) + (MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, z])/(12*y*z*(-1 + y + z)) - (MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, z])/(12*y*z*(-1 + y + z)) - (MH2*(2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 17*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (42*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(zeta3 - zeta3))/(y*z*(-1 + y + z))) - (14*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) - (14*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) + (14*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) + (14*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*(zeta3 - zeta3))/(y*z*(-1 + y + z)) - (MH2*(-76*Pi^2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 361*Pi^4*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 16*(z^2*(1 + 1134*zeta3 - 1134*zeta3) + y^4*(1 + 378*zeta3 - 378*zeta3) + 2*y^3*(-1 + z)*(1 + 378*zeta3 - 378*zeta3) + z^4*(1 + 378*zeta3 - 378*zeta3) + 378*(zeta3 - zeta3) - 756*z*(zeta3 - zeta3) + z^3*(-2 - 756*zeta3 + 756*zeta3) + y*(-1 + z)*(z^2*(2 + 756*zeta3 - 756*zeta3) + 756*(zeta3 - zeta3) + z*(-1 - 2268*zeta3 + 2268*zeta3)) + y^2*(1 + 1134*zeta3 + 3*z^2*(1 + 378*zeta3 - 378*zeta3) - 1134*zeta3 + z*(-3 - 3024*zeta3 + 3024*zeta3)))))/(288*y*z*(-1 + y + z)));

M0M2 = ((MH2*Nc*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(12*y*z*(-1 + y + z)) - (((9*I)/4)*MH2*Nc^2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(4*y*z*(-1 + y + z)) + (3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(4*y*z*(-1 + y + z)) - (3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(4*y*z*(-1 + y + z)) - (3*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(4*y*z*(-1 + y + z)))*Log[muSqOMH2]^3 - (9*MH2*Nc^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]^4)/(16*y*z*(-1 + y + z)) + Nf^2*((5*MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)))/(54*y*z*(-1 + y + z)) + ((I/18)*MH2*Pi*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)))/(y*z*(-1 + y + z)) - (MH2*(1 + y^2)*H[0, y])/(18*y) - (MH2*(1 + z^2)*H[0, z])/(18*z) - (MH2*(2 + y^2 + 2*y*(-1 + z) - 2*z + z^2)*H[1, z])/(18*(-1 + y + z)) - (MH2*(2 + y^2 + 2*y*(-1 + z) - 2*z + z^2)*H[1 - z, y])/(18*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*Log[muSqOMH2])/(18*y*z*(-1 + y + z))) + (Nf*(((-1/2*I)*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (MH2*(-2*y^7 + y^6*(10 - 7*z) + y^5*(-22 + 24*z - 6*z^2) + y^4*(28 - 31*z - 3*z^2 + 8*z^3) + y^3*(-22 + 15*z + 56*z^2 - 68*z^3 + 19*z^4) + 4*z*(1 - 5*z + 11*z^2 - 13*z^3 + 9*z^4 - 3*z^5) + y^2*(10 + 6*z - 99*z^2 + 156*z^3 - 90*z^4 + 18*z^5) + y*(-2 - 11*z + 72*z^2 - 140*z^3 + 123*z^4 - 54*z^5 + 6*z^6))*H[0, y])/(12*(-1 + y)^2*z^2*(-1 + y + z)^2) + (MH2*(6*y^6*(-2 + z) + 4*y^3*(-1 + z)^3*(-11 + 2*z) + y^4*(-1 + z)^2*(-52 + 19*z) + 18*y^5*(2 - 3*z + z^2) - 2*(-1 + z)^4*z*(1 - z + z^2) - y^2*(-1 + z)^2*(20 - 32*z + 15*z^2 + 6*z^3) - y*(-1 + z)^3*(4 + z - 3*z^2 + 7*z^3))*H[0, z])/(12*y^2*(-1 + z)^2*(-1 + y + z)^2) + (MH2*(3 + 2*y^4 + 7*y^3*(-1 + z) - 11*z + 13*z^2 - 7*z^3 + 2*z^4 + y^2*(13 - 21*z + 9*z^2) + y*(-11 + 28*z - 21*z^2 + 7*z^3))*H[0, y]*H[0, z])/(6*(-1 + y + z)^3) - (MH2*(2*y^7 + y^6*(-4 + 7*z) + y^5*(4 - 6*z + 6*z^2) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + y^4*(-2 + 4*z - 3*z^2 + 3*z^3) + y^3*z*(1 - 8*z + 4*z^2 + 3*z^3) + y^2*z^2*(6 - 8*z - 3*z^2 + 6*z^3) + y*z^3*(1 + 4*z - 6*z^2 + 7*z^3))*H[1, z])/(12*y^2*z^2*(y + z)^2) + (MH2*(-2*y^2 - y^4 - 2*y^3*(-1 + z) + y*(1 + z - 3*z^2 + z^3) + z*(-2 + 4*z - z^2 + 2*z^3))*H[0, y]*H[1, z])/(6*z^3) - (MH2*(2*y^7 + y^6*(-4 + 7*z) + y^5*(4 - 6*z + 6*z^2) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + y^4*(-2 + 4*z - 3*z^2 + 3*z^3) + y^3*z*(1 - 8*z + 4*z^2 + 3*z^3) + y^2*z^2*(6 - 8*z - 3*z^2 + 6*z^3) + y*z^3*(1 + 4*z - 6*z^2 + 7*z^3))*H[1 - z, y])/(12*y^2*z^2*(y + z)^2) + (MH2*(2*y^4 + y^2*(4 - 3*z) + y^3*(-1 + z) + y*(-2 + z - 2*z^3) - z*(-1 + 2*z - 2*z^2 + z^3))*H[0, z]*H[1 - z, y])/(6*y^3) + (MH2*(2*y^5 + y^7 + 2*y^6*(-1 + z) + y^2*z^3*(-4 + 3*z) + y^3*z*(2 - 4*z + 2*z^2 - 3*z^3) + z^4*(-1 + 2*z - 2*z^2 + z^3) + y*z^3*(2 - z + 2*z^3) - y^4*(1 + z - 3*z^2 + 3*z^3))*H[1, z]*H[z, y])/(6*y^3*z^3) + (MH2*(2*y^2 + y^4 + 2*y^3*(-1 + z) + z*(2 - 4*z + z^2 - 2*z^3) - y*(1 + z - 3*z^2 + z^3))*H[0, 1, z])/(6*z^3) + (MH2*(-2*y^2 - y^4 - 2*y^3*(-1 + z) + y*(1 + z - 3*z^2 + z^3) + z*(-2 + 4*z - z^2 + 2*z^3))*H[0, 1 - z, y])/(6*z^3) + (MH2*(y^7 + 5*y^6*(-1 + z) + 2*(1 - 2*z)^2*(-1 + z)*z + y^5*(11 - 18*z + 9*z^2) + 2*y^4*(-7 + 13*z - 9*z^2 + 4*z^3) + y*(1 + 4*z - 27*z^2 + 34*z^3 - 9*z^4) + y^2*(-5 + 3*z + 24*z^2 - 24*z^3 + 3*z^4) + y^3*(11 - 18*z + 2*z^2 - 2*z^3 + 4*z^4))*H[1, 0, y])/(6*z^3*(-1 + y + z)^3) + (MH2*(3 + 2*y^4 + 7*y^3*(-1 + z) - 11*z + 13*z^2 - 7*z^3 + 2*z^4 + y^2*(13 - 21*z + 9*z^2) + y*(-11 + 28*z - 21*z^2 + 7*z^3))*H[1, 0, z])/(6*(-1 + y + z)^3) + (MH2*(-2*y^2 - y^4 - 2*y^3*(-1 + z) + y*(1 + z - 3*z^2 + z^3) + z*(-2 + 4*z - z^2 + 2*z^3))*H[1 - z, 0, y])/(6*z^3) + (MH2*(2*y^5 + y^7 + 2*y^6*(-1 + z) + y^2*z^3*(-4 + 3*z) + y^3*z*(2 - 4*z + 2*z^2 - 3*z^3) + z^4*(-1 + 2*z - 2*z^2 + z^3) + y*z^3*(2 - z + 2*z^3) - y^4*(1 + z - 3*z^2 + 3*z^3))*H[z, 1 - z, y])/(6*y^3*z^3) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2])/(2*y*z*(-1 + y + z)) + (MH2*(9*y^8*(23 - 16*zeta3 + z*(-19 + 16*zeta3)) - 3*(-1 + z)^3*z*(-67 + z^3*(138 - 96*zeta3) + z*(139 - 96*zeta3) + 48*zeta3 + 16*z^2*(-13 + 9*zeta3) + z^4*(-69 + 48*zeta3)) + y^7*(-1 + z)*(1035 - 720*zeta3 + z*(-855 + 4*Pi^2 + 720*zeta3)) + y*(-1 + z)^2*(9*z^6*(-19 + 16*zeta3) + 3*(-67 + 48*zeta3) - 18*z*(-91 + 64*zeta3) - 4*z^5*(-387 + Pi^2 + 288*zeta3) + 6*z^2*(-682 + Pi^2 + 480*zeta3) - 4*z^3*(-1413 + 4*Pi^2 + 1008*zeta3) + 2*z^4*(-1986 + 5*Pi^2 + 1440*zeta3)) + 3*y^6*(829 - 576*zeta3 + 6*z^3*(-114 + Pi^2 + 96*zeta3) - 12*z^2*(-188 + Pi^2 + 148*zeta3) + z*(-2413 + 6*Pi^2 + 1776*zeta3)) + 2*y^5*(-1 + z)*(1869 + z^2*(5301 - 37*Pi^2 - 4176*zeta3) - 1296*zeta3 + z^3*(-1539 + 16*Pi^2 + 1296*zeta3) + z*(-5703 + 20*Pi^2 + 4176*zeta3)) + y^4*(-1 + z)*(6*(-623 + 432*zeta3) - 6*z*(-2605 + 8*Pi^2 + 1872*zeta3) + z^4*(-3078 + 32*Pi^2 + 2592*zeta3) - 4*z^3*(-3528 + 29*Pi^2 + 2808*zeta3) + 3*z^2*(-7687 + 46*Pi^2 + 5808*zeta3)) + y^2*(-1 + z)*(z^5*(5913 - 32*Pi^2 - 4608*zeta3) + z*(6549 - 6*Pi^2 - 4608*zeta3) + 60*(-17 + 12*zeta3) + z^6*(-855 + 4*Pi^2 + 720*zeta3) - 4*z^3*(-5649 + 26*Pi^2 + 4140*zeta3) + z^2*(-16887 + 50*Pi^2 + 12096*zeta3) + z^4*(-16095 + 82*Pi^2 + 12096*zeta3)) + y^3*(-1 + z)*(2478 - 1728*zeta3 + 18*z^5*(-114 + Pi^2 + 96*zeta3) - 9*z^2*(-2943 + 14*Pi^2 + 2160*zeta3) + 4*z*(-3249 + 7*Pi^2 + 2304*zeta3) - 4*z^4*(-2907 + 22*Pi^2 + 2304*zeta3) + z^3*(-25545 + 166*Pi^2 + 19440*zeta3))))/(72*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)^3*(y + z))))/Nc + Nc*Nf*(-1/216*(MH2*(396*y^8 + 2*y^7*(-990 + (637 + 12*Pi^2)*z) + y^6*(4356 - (6154 + 129*Pi^2)*z + 9*(400 + 9*Pi^2)*z^2) + y^5*(-5544 + 3*(4226 + 111*Pi^2)*z - 2*(7561 + 228*Pi^2)*z^2 + (5116 + 147*Pi^2)*z^3) + y^4*(4356 - 6*(2367 + 88*Pi^2)*z + 4*(6319 + 282*Pi^2)*z^2 - (18080 + 753*Pi^2)*z^3 + (3718 + 153*Pi^2)*z^4) + y^3*(-1980 + 12*(741 + 46*Pi^2)*z - 64*(319 + 24*Pi^2)*z^2 + (23008 + 1551*Pi^2)*z^3 - 2*(5471 + 315*Pi^2)*z^4 + 3*(464 + 33*Pi^2)*z^5) + y^2*(396 - 3*(896 + 129*Pi^2)*z + (7186 + 1215*Pi^2)*z^2 - (11704 + 1611*Pi^2)*z^3 + 3*(3424 + 327*Pi^2)*z^4 - 18*(220 + 17*Pi^2)*z^5 + 4*(116 + 9*Pi^2)*z^6) + 2*(-1 + z)*z*(-38 + 115*z - 153*z^2 + 76*z^3 - 38*z^4 + 18*Pi^2*(1 - z + z^2)^2) + y*z*(124 - 218*z + 1124*z^2 - 2590*z^3 + 2340*z^4 - 856*z^5 - 9*Pi^2*(-19 + 60*z - 94*z^2 + 76*z^3 - 35*z^4 + 8*z^5)))*H[0, y])/((-1 + y)^2*y*z^2*(-1 + y + z)^2) - (MH2*(396*(-1 + z)^4*z^2*(1 - z + z^2) + 4*y^6*(-19 + 9*Pi^2*(-1 + z)^2 - 214*z + 116*z^2) + y^4*(-1 + z)^2*(-458 - 3506*z + 3718*z^2 + 9*Pi^2*(20 - 36*z + 17*z^2)) + 3*y^5*(-1 + z)*(-76 - 856*z + 464*z^2 + Pi^2*(36 - 69*z + 33*z^2)) + y^3*(-1 + z)^2*(536 + 2196*z - 7848*z^2 + 5116*z^3 + 3*Pi^2*(-60 + 162*z - 153*z^2 + 49*z^3)) + y^2*(-1 + z)^2*(-306 - 830*z + 5832*z^2 - 7922*z^3 + 3600*z^4 + 3*Pi^2*(36 - 108*z + 153*z^2 - 98*z^3 + 27*z^4)) + y*(-1 + z)^3*(3*Pi^2*(12 - 21*z + 30*z^2 - 19*z^3 + 8*z^4) + 2*(-38 - 176*z + 930*z^2 - 1166*z^3 + 637*z^4)))*H[0, z])/(216*y^2*(-1 + z)^2*z*(-1 + y + z)^2) - (MH2*(20*y^6 + 2*y^5*(-40 + 79*z) + y^4*(157 - 521*z + 214*z^2) + y^3*(-191 + 852*z - 879*z^2 + 218*z^3) + (-1 + z)^2*(20 - 37*z + 57*z^2 - 40*z^3 + 20*z^4) + y^2*(151 - 726*z + 1278*z^2 - 879*z^3 + 214*z^4) + y*(-77 + 314*z - 726*z^2 + 852*z^3 - 521*z^4 + 158*z^5))*H[0, y]*H[0, z])/(36*y*z*(-1 + y + z)^3) + (MH2*Pi^2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) - (MH2*(198*y^8 + y^7*(-594 + (947 - 42*Pi^2)*z) + 198*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(792 + (-2776 + 63*Pi^2)*z + (2885 - 141*Pi^2)*z^2) + y^5*(-594 + (3498 - 90*Pi^2)*z + (-7421 + 288*Pi^2)*z^2 + (5953 - 237*Pi^2)*z^3) + y^4*(198 + (-2236 + 57*Pi^2)*z - 9*(-827 + 37*Pi^2)*z^2 + 5*(-2501 + 108*Pi^2)*z^3 + (7634 - 267*Pi^2)*z^4) + y*z^3*(605 - 2236*z + 3498*z^2 - 2776*z^3 + 947*z^4 - 3*Pi^2*(10 - 14*z + 21*z^2 - 13*z^3 + 8*z^4)) + y^2*z^2*(814 - 3738*z + 7443*z^2 - 7421*z^3 + 2885*z^4 - 3*Pi^2*(20 - 47*z + 93*z^2 - 77*z^3 + 32*z^4)) + y^3*z*(605 - 3738*z + 9708*z^2 - 12505*z^3 + 5953*z^4 - 3*Pi^2*(10 - 52*z + 153*z^2 - 169*z^3 + 67*z^4)))*H[1, z])/(108*y^2*z^2*(-1 + y + z)*(y + z)^2) - (MH2*(66*y^6 + 198*y^5*(-1 + z) + 4*y^4*(66 - 147*z + 109*z^2) + 2*y^3*(-99 + 357*z - 529*z^2 + 271*z^3) + z^2*(-20 + 37*z - 57*z^2 + 40*z^3 - 20*z^4) + y*z*(84 - 173*z + 120*z^2 - 69*z^3 + 38*z^4) + 3*y^2*(22 - 136*z + 259*z^2 - 233*z^3 + 92*z^4))*H[0, y]*H[1, z])/(36*y*z^3*(-1 + y + z)) - (MH2*(198*y^8 + y^7*(-594 + (947 - 30*Pi^2)*z) + 198*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(792 + (-2776 + 39*Pi^2)*z + (2885 - 93*Pi^2)*z^2) + y^5*(-594 + (3498 - 63*Pi^2)*z + (-7421 + 186*Pi^2)*z^2 + (5953 - 150*Pi^2)*z^3) + y^4*(198 + (-2236 + 42*Pi^2)*z - 9*(-827 + 26*Pi^2)*z^2 + (-12505 + 363*Pi^2)*z^3 + (7634 - 174*Pi^2)*z^4) + y*z^3*(605 - 2236*z + 3498*z^2 - 2776*z^3 + 947*z^4 + Pi^2*(-36 + 42*z - 63*z^2 + 39*z^3 - 30*z^4)) + y^2*z^2*(814 - 3738*z + 7443*z^2 - 7421*z^3 + 2885*z^4 - 3*Pi^2*(24 - 42*z + 78*z^2 - 62*z^3 + 31*z^4)) + y^3*z*(605 - 3738*z + 9708*z^2 - 12505*z^3 + 5953*z^4 - 3*Pi^2*(12 - 42*z + 114*z^2 - 121*z^3 + 50*z^4)))*H[1 - z, y])/(108*y^2*z^2*(-1 + y + z)*(y + z)^2) + (MH2*(20*y^6 - 2*y^5*(20 + 19*z) + y^4*(57 + 69*z - 276*z^2) - 66*(-1 + z)^2*z^2*(1 - z + z^2) - y^3*(37 + 120*z - 699*z^2 + 542*z^3) + y^2*(20 + 173*z - 777*z^2 + 1058*z^3 - 436*z^4) - 6*y*z*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4))*H[0, z]*H[1 - z, y])/(36*y^3*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[1, z]*H[1 - z, y])/(36*y*z*(-1 + y + z)) + (MH2*(33*y^8 + 99*y^7*(-1 + z) + 33*(-1 + z)^2*z^4*(1 - z + z^2) + 2*y^6*(66 - 147*z + 104*z^2) + y^5*(-99 + 357*z - 512*z^2 + 290*z^3) + 3*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(11 - 68*z + 121*z^2 - 130*z^3 + 92*z^4) + 2*y^3*z*(21 - 34*z + 60*z^2 - 195*z^3 + 145*z^4) + y^2*z^2*(-20 - 68*z + 363*z^2 - 512*z^3 + 208*z^4))*H[1, z]*H[z, y])/(18*y^3*z^3*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[0, 0, y])/(36*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[0, 0, z])/(36*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (MH2*(66*y^6 + 198*y^5*(-1 + z) + 4*y^4*(66 - 147*z + 109*z^2) + 2*y^3*(-99 + 357*z - 532*z^2 + 271*z^3) + z^2*(-20 + 37*z - 51*z^2 + 34*z^3 - 20*z^4) + y*z*(84 - 173*z + 120*z^2 - 81*z^3 + 38*z^4) + 3*y^2*(22 - 136*z + 261*z^2 - 237*z^3 + 92*z^4))*H[0, 1, z])/(36*y*z^3*(-1 + y + z)) + (MH2*(6*y^4 + y^3*(-8 + 6*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 5*z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MH2*(8 + 6*y^4 - 6*z + 9*z^2 - 5*z^3 + 6*z^4 + y^3*(-5 + 3*z) + 3*y^2*(3 - 4*z + 2*z^2) + 3*y*(-2 + 4*z - 4*z^2 + z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^3*(-8 + 15*z) + 3*y^2*(4 - 8*z + 7*z^2) + 8*y*(-1 + 3*z - 3*z^2 + 2*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MH2*(66*y^6 + 198*y^5*(-1 + z) + 4*y^4*(66 - 147*z + 109*z^2) + 2*y^3*(-99 + 357*z - 529*z^2 + 271*z^3) + z^2*(-20 + 37*z - 57*z^2 + 40*z^3 - 20*z^4) + y*z*(84 - 173*z + 120*z^2 - 69*z^3 + 38*z^4) + 3*y^2*(22 - 136*z + 259*z^2 - 233*z^3 + 92*z^4))*H[0, 1 - z, y])/(36*y*z^3*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[1, z]*H[0, z, y])/(12*y*z*(-1 + y + z)) + (MH2*(33*y^8 + 165*y^7*(-1 + z) + y^6*(363 - 756*z + 439*z^2) + y^5*(-462 + 1506*z - 1807*z^2 + 727*z^3) - 2*(-1 + z)^2*z^2*(10 - 17*z + 27*z^2 - 20*z^3 + 10*z^4) + y^4*(363 - 1674*z + 3008*z^2 - 2410*z^3 + 791*z^4) + y^3*(-165 + 1071*z - 2500*z^2 + 2772*z^3 - 1629*z^4 + 457*z^5) + y*z*(42 - 109*z + 61*z^2 + 210*z^3 - 375*z^4 + 251*z^5 - 80*z^6) + y^2*(33 - 354*z + 989*z^2 - 1224*z^3 + 732*z^4 - 264*z^5 + 59*z^6))*H[1, 0, y])/(18*y*z^3*(-1 + y + z)^3) - (MH2*(4 + 4*y^4 - 5*z + 6*z^2 - 3*z^3 + y^3*(-8 + 5*z) + 3*y^2*(4 - 5*z + 2*z^2) + y*(-8 + 15*z - 12*z^2 + 3*z^3))*H[0, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) - (MH2*(20*y^6 + 2*y^5*(-40 + 79*z) + y^4*(151 - 527*z + 214*z^2) + y^3*(-173 + 852*z - 897*z^2 + 218*z^3) + (-1 + z)^2*(20 - 43*z + 69*z^2 - 46*z^3 + 20*z^4) + y^2*(133 - 714*z + 1308*z^2 - 903*z^3 + 214*z^4) + y*(-71 + 314*z - 762*z^2 + 900*z^3 - 539*z^4 + 158*z^5))*H[1, 0, z])/(36*y*z*(-1 + y + z)^3) + (MH2*(8*y^4 + 13*y^3*(-1 + z) + 18*y^2*(-1 + z)^2 + 11*y*(-1 + z)^3 + 4*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MH2*(6 + 4*y^4 + 5*y^3*(-1 + z) + 9*y^2*(-1 + z)^2 + 6*y*(-1 + z)^3 - 8*z + 12*z^2 - 8*z^3 + 6*z^4)*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(4*y^4 + y^3*(-8 + 11*z) + 3*y^2*(4 - 8*z + 5*z^2) + 2*y*(-4 + 12*z - 12*z^2 + 5*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[1, 1, z])/(36*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(66*y^6 + 198*y^5*(-1 + z) + 4*y^4*(66 - 147*z + 109*z^2) + 2*y^3*(-99 + 357*z - 529*z^2 + 271*z^3) + z^2*(-20 + 37*z - 57*z^2 + 40*z^3 - 20*z^4) + y*z*(84 - 173*z + 120*z^2 - 69*z^3 + 38*z^4) + 3*y^2*(22 - 136*z + 259*z^2 - 233*z^3 + 92*z^4))*H[1 - z, 0, y])/(36*y*z^3*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[1 - z, 1 - z, y])/(36*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(12 + 10*y^4 - 14*z + 21*z^2 - 13*z^3 + 10*z^4 + y^3*(-13 + 11*z) + 3*y^2*(7 - 12*z + 6*z^2) + y*(-14 + 36*z - 36*z^2 + 11*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[1, z]*H[z, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(33*y^8 + 99*y^7*(-1 + z) + 33*(-1 + z)^2*z^4*(1 - z + z^2) + 2*y^6*(66 - 147*z + 104*z^2) + y^5*(-99 + 357*z - 512*z^2 + 290*z^3) + 3*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(11 - 68*z + 121*z^2 - 130*z^3 + 92*z^4) + 2*y^3*z*(21 - 34*z + 60*z^2 - 195*z^3 + 145*z^4) + y^2*z^2*(-20 - 68*z + 363*z^2 - 512*z^3 + 208*z^4))*H[z, 1 - z, y])/(18*y^3*z^3*(-1 + y + z)) - (MH2*(4*y^4 + y^3*(-8 + 11*z) + 3*y^2*(4 - 8*z + 5*z^2) + 2*y*(-4 + 12*z - 12*z^2 + 5*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[0, z]*H[z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + I*((MH2*Pi*(40 + 40*y^4 + 80*y^3*(-1 + z) - 67*z + 107*z^2 - 80*z^3 + 40*z^4 + y^2*(107 - 253*z + 120*z^2) + y*(-67 + 240*z - 253*z^2 + 80*z^3) + 10*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(36*y*z*(-1 + y + z)) + (MH2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[0, y])/(36*y*z*(-1 + y + z)) + (MH2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[0, z])/(36*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[1, z])/(36*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[1 - z, y])/(36*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z))) + (MH2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(4*y^4 + 2*y^3*(-2 + z) + 3*y^2*(2 - 4*z + z^2) + 2*(1 - z + z^2)^2 + y*(-4 + 12*z - 12*z^2 + z^3))*H[0, 0, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(10*y^4 + y^3*(-27 + 29*z) + 16*(1 - z + z^2)^2 + y^2*(42 - 84*z + 45*z^2) + y*(-29 + 87*z - 87*z^2 + 32*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(8 + 8*y^4 - 13*z + 18*z^2 - 11*z^3 + 4*z^4 + y^3*(-16 + 13*z) + 3*y^2*(8 - 13*z + 6*z^2) + y*(-16 + 39*z - 36*z^2 + 11*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[0, z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(6 + 6*y^4 - 6*z + 9*z^2 - 5*z^3 + 4*z^4 + y^3*(-8 + 6*z) + 3*y^2*(4 - 6*z + 3*z^2) + y*(-8 + 18*z - 18*z^2 + 5*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MH2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) + (MH2*(6*y^4 + 9*y^3*(-1 + z) + 12*y^2*(-1 + z)^2 + 7*y*(-1 + z)^3 + 2*(1 - z + z^2)^2)*H[1, 1, 0, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(2 + 2*y^4 + 2*z - 2*y^3*z - 3*y^2*(-2 + z)*z - 3*z^2 + 3*z^3 - 3*y*z*(2 - 2*z + z^2))*H[1 - z, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(12 + 10*y^4 - 14*z + 21*z^2 - 13*z^3 + 10*z^4 + y^3*(-13 + 11*z) + 3*y^2*(7 - 12*z + 6*z^2) + y*(-14 + 36*z - 36*z^2 + 11*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[z, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 2*y^3*(-4 + 5*z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 8*z + 5*z^2) + y*(-8 + 24*z - 24*z^2 + 11*z^3))*H[z, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) + ((MH2*(40 + 40*y^4 + 80*y^3*(-1 + z) - 67*z + 107*z^2 - 80*z^3 + 40*z^4 + y^2*(107 - 253*z + 120*z^2) + y*(-67 + 240*z - 253*z^2 + 80*z^3) + 22*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(36*y*z*(-1 + y + z)) + (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[0, y])/(36*y*z*(-1 + y + z)) + (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[0, z])/(36*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(3*y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[1, z])/(36*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(3*y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3))*H[1 - z, y])/(36*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + I*(-1/12*(MH2*Pi*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3)))/(y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(3*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(3*y*z*(-1 + y + z))) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)))*Log[muSqOMH2] + (((-1/2*I)*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(19 - 41*z + 20*z^2) + y*(-37 + 120*z - 123*z^2 + 40*z^3)))/(24*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(6*y*z*(-1 + y + z)))*Log[muSqOMH2]^2 + (MH2*(y^8*(-3166 + 410*Pi^2*(-1 + z) - 360*zeta3 + 10*z*(223 + 36*zeta3)) + 2*y^7*(-1 + z)*(-7915 + Pi^2*(-1019 + 947*z) - 1008*zeta3 + 25*z*(223 + 36*zeta3)) - (-1 + z)^3*z*(3562 + Pi^2*(410 - 775*z + 1173*z^2 - 808*z^3 + 410*z^4) + 648*zeta3 - 6*z*(971 + 180*zeta3) + 2*z^4*(1583 + 180*zeta3) + 8*z^2*(1124 + 189*zeta3) - 4*z^3*(1583 + 234*zeta3)) + 2*y*(-1 + z)^2*(1781 + Pi^2*(205 - 1595*z + 3989*z^2 - 5548*z^3 + 3974*z^4 - 1556*z^5 + 205*z^6) + 324*zeta3 + 5*z^6*(223 + 36*zeta3) + 44*z^4*(695 + 99*zeta3) - 4*z^5*(2815 + 387*zeta3) - 2*z*(6475 + 1188*zeta3) + 4*z^2*(7666 + 1269*zeta3) - 4*z^3*(10873 + 1629*zeta3)) + 4*y^5*(-1 + z)*(-13741 + Pi^2*(-1782 + 5744*z - 5729*z^2 + 1809*z^3) - 2196*zeta3 + 45*z^3*(223 + 36*zeta3) - 9*z^2*(4397 + 622*zeta3) + z*(44215 + 6192*zeta3)) + y^6*(-37486 + Pi^2*(-4827 + 14582*z - 14411*z^2 + 4656*z^3) - 5400*zeta3 + 120*z^3*(223 + 36*zeta3) - 72*z^2*(1344 + 197*zeta3) + 2*z*(54215 + 7632*zeta3)) + y^2*(-1 + z)*(Pi^2*(2005 - 12763*z + 33597*z^2 - 45965*z^3 + 33375*z^4 - 12517*z^5 + 1894*z^6) + 50*z^6*(223 + 36*zeta3) + 48*(344 + 63*zeta3) + 54*z^4*(4621 + 644*zeta3) - 24*z^3*(14843 + 2109*zeta3) + 18*z^2*(14515 + 2232*zeta3) - 2*z^5*(42809 + 6192*zeta3) - 2*z*(50089 + 8640*zeta3)) + 2*y^4*(-1 + z)*(Pi^2*(3531 - 15528*z + 24142*z^2 - 15645*z^3 + 3618*z^4) + 90*z^4*(223 + 36*zeta3) - 216*z^3*(488 + 69*zeta3) + 6*(4529 + 780*zeta3) - 2*z*(60527 + 8892*zeta3) + z^2*(181829 + 24912*zeta3)) + 2*y^3*(-1 + z)*(Pi^2*(-2364 + 12757*z - 27024*z^2 + 27039*z^3 - 12748*z^4 + 2328*z^5) + 60*z^5*(223 + 36*zeta3) + 24*z*(4133 + 654*zeta3) - 12*z^4*(7153 + 1023*zeta3) - 2*(9289 + 1674*zeta3) - 3*z^2*(69853 + 9900*zeta3) + z^3*(201401 + 27540*zeta3))))/(432*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)^3*(y + z))) + Nc^2*((MH2*(81*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134*y^6 + 8*y^5*(-67 + 85*z) + y^4*(1069 - 2522*z + 1303*z^2) + y^3*(-1331 + 4512*z - 4749*z^2 + 1574*z^3) + (-1 + z)^2*(134 - 265*z + 399*z^2 - 268*z^3 + 134*z^4) + y^2*(1063 - 4293*z + 6900*z^2 - 4749*z^3 + 1303*z^4) + y*(-533 + 2156*z - 4293*z^2 + 4512*z^3 - 2522*z^4 + 680*z^5)))*H[0, y]*H[0, z])/(72*y*z*(-1 + y + z)^3) + (MH2*Pi^2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) + (MH2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (782 - 81*Pi^2)*z^2) - 2*y^3*(-1 + z)*(-180 + 690*z + (-482 + 81*Pi^2)*z^2) - 2*y*(-1 + z)*z*(150 + (34 + 81*Pi^2)*z - 2*(169 + 81*Pi^2)*z^2 + (124 + 81*Pi^2)*z^3) - 3*y^2*(-40 + 370*z + (-538 + 81*Pi^2)*z^2 - 6*(-41 + 27*Pi^2)*z^3 + (-58 + 81*Pi^2)*z^4) - z^2*(268 - 530*z + 798*z^2 - 536*z^3 + 268*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[0, y]*H[1, z])/(72*y*z^3*(-1 + y + z)) - (MH2*((268 + 81*Pi^2)*y^6 + 3*y^4*(266 + 81*Pi^2*(-1 + z)^2 - 308*z - 58*z^2) - 120*(-1 + z)^2*z^2*(1 - z + z^2) + 2*y^3*(-265 + 81*Pi^2*(-1 + z)^3 + 372*z + 369*z^2 - 482*z^3) - 30*y*z*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + 2*y^5*(81*Pi^2*(-1 + z) + 4*(-67 + 31*z)) + y^2*(268 + 232*z - 1614*z^2 + 2344*z^3 - 782*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[0, z]*H[1 - z, y])/(72*y^3*z*(-1 + y + z)) + (MH2*(129*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[1, z]*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (MH2*(60*y^8 + 180*y^7*(-1 + z) + 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(240 - 645*z + (257 - 69*Pi^2)*z^2) - 2*y^5*(90 - 435*z + (455 - 69*Pi^2)*z^2 + (-179 + 69*Pi^2)*z^3) + 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(150 + (149 + 138*Pi^2)*z - 6*(124 + 69*Pi^2)*z^2 + 9*(9 + 46*Pi^2)*z^3 + (358 - 138*Pi^2)*z^4) + 3*y^4*(20 - 185*z - 69*(-2 + Pi^2)*z^2 + 3*(9 + 46*Pi^2)*z^3 + (58 - 69*Pi^2)*z^4) + y^2*z^2*(-268 + 149*z + 414*z^2 - 910*z^3 + 257*z^4 - 69*Pi^2*(1 - z + z^2)^2))*H[1, z]*H[z, y])/(36*y^3*z^3*(-1 + y + z)) + (MH2*(81*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[0, 0, y])/(72*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (MH2*(81*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[0, 0, z])/(72*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(6*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, y])/(3*y*z*(-1 + y + z)) + (MH2*(-120*y^6 - 360*y^5*(-1 + z) + y^4*(-480 + 1290*z + (-782 + 9*Pi^2)*z^2) + 2*y^3*(180 - 870*z + (1178 - 9*Pi^2)*z^2 + (-482 + 9*Pi^2)*z^3) + 3*y^2*(-40 + 370*z + (-542 + 9*Pi^2)*z^2 + (254 - 18*Pi^2)*z^3 + (-58 + 9*Pi^2)*z^4) + 2*y*z*(-150 + (116 - 9*Pi^2)*z + 3*(124 + 9*Pi^2)*z^2 - 9*(50 + 3*Pi^2)*z^3 + (124 + 9*Pi^2)*z^4) + z^2*(268 - 530*z + 786*z^2 - 524*z^3 + 268*z^4 + 9*Pi^2*(1 - z + z^2)^2))*H[0, 1, z])/(72*y*z^3*(-1 + y + z)) - (MH2*(33*y^4 + y^3*(-44 + 42*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 21*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 8*z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(44 + 33*y^4 - 42*z + 63*z^2 - 32*z^3 + 33*z^4 + y^3*(-32 + 30*z) + 3*y^2*(21 - 40*z + 20*z^2) + 6*y*(-7 + 20*z - 20*z^2 + 5*z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MH2*(y^3*(-44 + 60*z) + 3*y^2*(22 - 44*z + 25*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 35*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (782 - 81*Pi^2)*z^2) - 2*y^3*(-1 + z)*(-180 + 690*z + (-482 + 81*Pi^2)*z^2) - 2*y*(-1 + z)*z*(150 + (34 + 81*Pi^2)*z - 2*(169 + 81*Pi^2)*z^2 + (124 + 81*Pi^2)*z^3) - 3*y^2*(-40 + 370*z + (-538 + 81*Pi^2)*z^2 - 6*(-41 + 27*Pi^2)*z^3 + (-58 + 81*Pi^2)*z^4) - z^2*(268 - 530*z + 798*z^2 - 536*z^3 + 268*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[0, 1 - z, y])/(72*y*z^3*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[1, z]*H[0, z, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (MH2*(-60*y^8 - 300*y^7*(-1 + z) + y^6*(-660 + 1485*z + (-677 + 45*Pi^2)*z^2) + 2*y^5*(420 - 1590*z + (1621 - 90*Pi^2)*z^2 + (-382 + 90*Pi^2)*z^3) + y^4*(-660 + 3780*z + (-5719 + 360*Pi^2)*z^2 + (2564 - 720*Pi^2)*z^3 + (-139 + 360*Pi^2)*z^4) + y*(-1 + z)*z*(150 + (541 + 180*Pi^2)*z - 27*(89 + 20*Pi^2)*z^2 + 6*(716 + 135*Pi^2)*z^3 - 270*(11 + 2*Pi^2)*z^4 + 4*(268 + 45*Pi^2)*z^5) + y^3*(300 - 2610*z - 5*(-913 + 90*Pi^2)*z^2 + 18*(-62 + 75*Pi^2)*z^3 - 27*(81 + 50*Pi^2)*z^4 + 2*(521 + 225*Pi^2)*z^5) + y^2*(-60 + 975*z + 8*(-161 + 45*Pi^2)*z^2 - 6*(428 + 225*Pi^2)*z^3 + 15*(491 + 135*Pi^2)*z^4 - 6*(944 + 225*Pi^2)*z^5 + 2*(799 + 180*Pi^2)*z^6) + (-1 + z)^2*z^2*(45*Pi^2*(1 - z + z^2)^2 + 4*(67 - 131*z + 198*z^2 - 134*z^3 + 67*z^4)))*H[1, 0, y])/(36*y*z^3*(-1 + y + z)^3) + (MH2*(22 + 22*y^4 - 32*z + 33*z^2 - 12*z^3 + 4*y^3*(-11 + 8*z) + y^2*(66 - 96*z + 33*z^2) + 2*y*(-22 + 48*z - 33*z^2 + 6*z^3))*H[0, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1, z]*H[1, 0, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(9*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134*y^6 + 8*y^5*(-67 + 85*z) + y^4*(1063 - 2528*z + 1303*z^2) + y^3*(-1313 + 4512*z - 4767*z^2 + 1574*z^3) + (-1 + z)^2*(134 - 271*z + 411*z^2 - 274*z^3 + 134*z^4) + y^2*(1045 - 4281*z + 6930*z^2 - 4773*z^3 + 1303*z^4) + y*(-527 + 2156*z - 4329*z^2 + 4560*z^3 - 2540*z^4 + 680*z^5)))*H[1, 0, z])/(72*y*z*(-1 + y + z)^3) - (MH2*(44*y^4 + 76*y^3*(-1 + z) + 99*y^2*(-1 + z)^2 + 56*y*(-1 + z)^3 + 22*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(22*y^4 + 32*y^3*(-1 + z) + 63*y^2*(-1 + z)^2 + 42*y*(-1 + z)^3 + 11*(3 - 4*z + 6*z^2 - 4*z^3 + 3*z^4))*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MH2*(22*y^4 + y^3*(-44 + 56*z) + 3*y^2*(22 - 44*z + 23*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 23*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, y])/(3*y*z*(-1 + y + z)) + (MH2*(81*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[1, 1, z])/(72*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (MH2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (782 - 81*Pi^2)*z^2) - 2*y^3*(-1 + z)*(-180 + 690*z + (-482 + 81*Pi^2)*z^2) - 2*y*(-1 + z)*z*(150 + (34 + 81*Pi^2)*z - 2*(169 + 81*Pi^2)*z^2 + (124 + 81*Pi^2)*z^3) - 3*y^2*(-40 + 370*z + (-538 + 81*Pi^2)*z^2 - 6*(-41 + 27*Pi^2)*z^3 + (-58 + 81*Pi^2)*z^4) - z^2*(268 - 530*z + 798*z^2 - 536*z^3 + 268*z^4 + 81*Pi^2*(1 - z + z^2)^2))*H[1 - z, 0, y])/(72*y*z^3*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (MH2*(129*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[1 - z, 1 - z, y])/(72*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(66 + 55*y^4 - 86*z + 129*z^2 - 76*z^3 + 55*z^4 + y^3*(-76 + 74*z) + 3*y^2*(43 - 84*z + 42*z^2) + y*(-86 + 252*z - 252*z^2 + 74*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[1, z]*H[z, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(60*y^8 + 180*y^7*(-1 + z) + 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(240 - 645*z + (257 - 69*Pi^2)*z^2) - 2*y^5*(90 - 435*z + (455 - 69*Pi^2)*z^2 + (-179 + 69*Pi^2)*z^3) + 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(150 + (149 + 138*Pi^2)*z - 6*(124 + 69*Pi^2)*z^2 + 9*(9 + 46*Pi^2)*z^3 + (358 - 138*Pi^2)*z^4) + 3*y^4*(20 - 185*z - 69*(-2 + Pi^2)*z^2 + 3*(9 + 46*Pi^2)*z^3 + (58 - 69*Pi^2)*z^4) + y^2*z^2*(-268 + 149*z + 414*z^2 - 910*z^3 + 257*z^4 - 69*Pi^2*(1 - z + z^2)^2))*H[z, 1 - z, y])/(36*y^3*z^3*(-1 + y + z)) + (MH2*(22*y^4 + y^3*(-44 + 56*z) + 3*y^2*(22 - 44*z + 23*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 23*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[0, z]*H[z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(6*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(6*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*(22*y^4 + y^3*(-22 + 20*z) + 11*(1 - z + z^2)^2 + y^2*(33 - 66*z + 30*z^2) + 2*y*(-11 + 33*z - 33*z^2 + 5*z^3))*H[0, 0, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (7*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, z, y])/(y*z*(-1 + y + z)) - (MH2*(55*y^4 + 2*y^3*(-72 + 73*z) + 88*(1 - z + z^2)^2 + 3*y^2*(77 - 154*z + 78*z^2) + 4*y*(-41 + 123*z - 123*z^2 + 44*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(44 + 44*y^4 - 76*z + 99*z^2 - 56*z^3 + 22*z^4 + y^3*(-88 + 76*z) + 3*y^2*(44 - 76*z + 33*z^2) + 2*y*(-44 + 114*z - 99*z^2 + 28*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[0, z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(33 + 33*y^4 - 42*z + 63*z^2 - 32*z^3 + 22*z^4 + y^3*(-44 + 42*z) + 3*y^2*(22 - 42*z + 21*z^2) + 2*y*(-22 + 63*z - 63*z^2 + 16*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) - (MH2*(33*y^4 + 54*y^3*(-1 + z) + 66*y^2*(-1 + z)^2 + 34*y*(-1 + z)^3 + 11*(1 - z + z^2)^2)*H[1, 1, 0, z])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) + (7*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) + (MH2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (MH2*(-11 - 11*y^4 - 2*z + 2*y^3*z + 3*y^2*(-2 + z)*z + 3*z^2 - 12*z^3 + 6*y*z*(1 - z + 2*z^2))*H[1 - z, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(66 + 55*y^4 - 86*z + 129*z^2 - 76*z^3 + 55*z^4 + y^3*(-76 + 74*z) + 3*y^2*(43 - 84*z + 42*z^2) + y*(-86 + 252*z - 252*z^2 + 74*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 0, y])/(y*z*(-1 + y + z)) + (MH2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[z, 0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(11*y^4 + y^3*(-44 + 46*z) + 22*(1 - z + z^2)^2 + 3*y^2*(22 - 44*z + 23*z^2) + 4*y*(-11 + 33*z - 33*z^2 + 14*z^3))*H[z, 1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (MH2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1, z])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(2*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 1, z])/(2*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 1, z])/(2*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) + ((MH2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3))))/(48*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(12*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(12*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(4*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(12*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(4*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(4*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(4*y*z*(-1 + y + z)) + I*((11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(4*y*z*(-1 + y + z)) + (9*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(4*y*z*(-1 + y + z)) + (9*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(4*y*z*(-1 + y + z)) - (9*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(4*y*z*(-1 + y + z)) - (9*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(4*y*z*(-1 + y + z))) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(2*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(4*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(4*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(4*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(4*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(4*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(4*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(4*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(4*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(2*y*z*(-1 + y + z)))*Log[muSqOMH2]^2 + I*(-1/72*(MH2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[0, y])/(y*z*(-1 + y + z)) - (MH2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[0, z])/(72*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (MH2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[1, z])/(72*y*z*(-1 + y + z)) - (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (MH2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (2*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*Pi*(-182 + 375*z - 557*z^2 + 364*z^3 - 182*z^4 + 55*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 54*zeta3 - 108*z*zeta3 + 162*z^2*zeta3 - 108*z^3*zeta3 + 54*z^4*zeta3 + 2*y^4*(-91 + 27*zeta3) + 4*y^3*(-1 + z)*(-91 + 27*zeta3) + y*(-1 + z)*(-375 + z*(717 - 216*zeta3) + 108*zeta3 + 4*z^2*(-91 + 27*zeta3)) + y^2*(-557 + z*(1081 - 324*zeta3) + 162*zeta3 + 6*z^2*(-91 + 27*zeta3))))/(36*y*z*(-1 + y + z))) + Log[muSqOMH2]*(-1/72*(MH2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[0, y])/(y*z*(-1 + y + z)) - (MH2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[0, z])/(72*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (MH2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[1, z])/(72*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (MH2*(153*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3)))*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(2*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(2*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + I*((MH2*Pi*(45*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 2*(134 + 134*y^4 + 268*y^3*(-1 + z) - 265*z + 399*z^2 - 268*z^3 + 134*z^4 + y^2*(399 - 807*z + 402*z^2) + y*(-265 + 804*z - 807*z^2 + 268*z^3))))/(24*y*z*(-1 + y + z)) - (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(6*y*z*(-1 + y + z)) - (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(6*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(2*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(6*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(2*y*z*(-1 + y + z)) + (11*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(2*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(2*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z))) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(2*y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(-182 + 375*z - 557*z^2 + 364*z^3 - 182*z^4 + 121*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 54*zeta3 - 108*z*zeta3 + 162*z^2*zeta3 - 108*z^3*zeta3 + 54*z^4*zeta3 + 2*y^4*(-91 + 27*zeta3) + 4*y^3*(-1 + z)*(-91 + 27*zeta3) + y*(-1 + z)*(-375 + z*(717 - 216*zeta3) + 108*zeta3 + 4*z^2*(-91 + 27*zeta3)) + y^2*(-557 + z*(1081 - 324*zeta3) + 162*zeta3 + 6*z^2*(-91 + 27*zeta3))))/(36*y*z*(-1 + y + z))) + (MH2*H[0, y]*(360*y^8 + 4*y^7*(-450 + z*(113 + 33*Pi^2 + 27*zeta3)) + 2*(-1 + z)*z*(-386 + 99*Pi^2*(1 - z + z^2)^2 + z^3*(772 - 108*zeta3) + z*(805 - 108*zeta3) + 54*zeta3 + 3*z^2*(-397 + 54*zeta3) + z^4*(-386 + 54*zeta3)) + y^6*(3960 + 6*z^2*(371 + 72*Pi^2 + 54*zeta3) - 4*z*(682 + 174*Pi^2 + 135*zeta3)) + y^5*(-5040 + 3*z*(1904 + 597*Pi^2 + 432*zeta3) + z^3*(4072 + 795*Pi^2 + 540*zeta3) - 2*z^2*(4312 + 1227*Pi^2 + 864*zeta3)) + y^4*(3960 + z^4*(3346 + 855*Pi^2 + 540*zeta3) - 3*z*(1548 + 959*Pi^2 + 648*zeta3) - z^3*(11048 + 4155*Pi^2 + 2700*zeta3) + z^2*(9478 + 6177*Pi^2 + 4104*zeta3)) + y^2*(360 + z^3*(11408 - 9063*Pi^2 - 5400*zeta3) - 18*z^5*(142 + 95*Pi^2 + 54*zeta3) + 2*z^6*(262 + 99*Pi^2 + 54*zeta3) + 9*z^4*(-12 + 613*Pi^2 + 360*zeta3) - 3*z*(-1336 + 723*Pi^2 + 432*zeta3) + z^2*(-12698 + 6831*Pi^2 + 4104*zeta3)) + y^3*(-1800 + 6*z^5*(262 + 93*Pi^2 + 54*zeta3) + 3*z*(-204 + 1021*Pi^2 + 648*zeta3) - 2*z^4*(3464 + 1773*Pi^2 + 1080*zeta3) - 4*z^2*(-656 + 2139*Pi^2 + 1350*zeta3) + z^3*(4720 + 8679*Pi^2 + 5400*zeta3)) - 2*y*z*(9*Pi^2*(-53 + 168*z - 263*z^2 + 212*z^3 - 97*z^4 + 22*z^5) + 2*(740 + z^2*(3286 - 675*zeta3) - 135*zeta3 - 9*z^4*(-37 + 27*zeta3) + 8*z*(-293 + 54*zeta3) + z^5*(82 + 54*zeta3) + 4*z^3*(-476 + 135*zeta3)))))/(216*(-1 + y)^2*y*z^2*(-1 + y + z)^2) + (MH2*H[0, z]*(360*(-1 + z)^4*z^2*(1 - z + z^2) + 2*y^6*(-386 + 99*Pi^2*(-1 + z)^2 + 54*zeta3 - 4*z*(41 + 27*zeta3) + z^2*(262 + 54*zeta3)) + 6*y^5*(-1 + z)*(-386 + 3*Pi^2*(33 - 64*z + 31*z^2) + 54*zeta3 - 4*z*(41 + 27*zeta3) + z^2*(262 + 54*zeta3)) + y^2*(-1 + z)^2*(3*Pi^2*(198 - 612*z + 855*z^2 - 530*z^3 + 144*z^4) + 2*z*(2306 - 540*zeta3) + 6*(-397 + 54*zeta3) + 6*z^4*(371 + 54*zeta3) + 12*z^2*(-91 + 135*zeta3) - 4*z^3*(1043 + 270*zeta3)) + y^4*(-1 + z)^2*(-3926 + 9*Pi^2*(110 - 204*z + 95*z^2) + 540*zeta3 - 4*z*(59 + 270*zeta3) + z^2*(3346 + 540*zeta3)) + y*(-1 + z)^3*(3*Pi^2*(66 - 120*z + 165*z^2 - 100*z^3 + 44*z^4) + 4*(-193 + z*(161 - 54*zeta3) + 27*zeta3 + z^4*(113 + 27*zeta3) - z^3*(343 + 54*zeta3) + z^2*(60 + 81*zeta3))) + y^3*(-1 + z)^2*(3*Pi^2*(-330 + 918*z - 855*z^2 + 265*z^3) + 4*(-1 + z)*(-998 + z*(292 - 270*zeta3) + 135*zeta3 + z^2*(1018 + 135*zeta3)))))/(216*y^2*(-1 + z)^2*z*(-1 + y + z)^2) + (MH2*H[1 - z, y]*(180*y^8 + 180*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(720 + z^2*(4571 - 552*Pi^2 - 216*zeta3) + 2*z*(-1781 + 114*Pi^2 + 54*zeta3)) - y^7*(540 + z*(-1214 + 165*Pi^2 + 54*zeta3)) + y^2*z^2*(1888 - 6*Pi^2*(66 - 129*z + 255*z^2 - 202*z^3 + 92*z^4) + z^4*(4571 - 216*zeta3) - 108*zeta3 + 12*z*(-598 + 27*zeta3) - 24*z^2*(-566 + 27*zeta3) + 2*z^3*(-6199 + 270*zeta3)) - 2*y^4*(-90 + z*(1646 - 129*Pi^2 - 54*zeta3) + z^4*(-6439 + 600*Pi^2 + 270*zeta3) - 2*z^3*(-5701 + 624*Pi^2 + 270*zeta3) + z^2*(-6792 + 765*Pi^2 + 324*zeta3)) - y^5*(540 + 3*z*(-1634 + 129*Pi^2 + 54*zeta3) - 2*z^2*(-6199 + 606*Pi^2 + 270*zeta3) + z^3*(-9976 + 987*Pi^2 + 432*zeta3)) + y*z^3*(-3*Pi^2*(66 - 86*z + 129*z^2 - 76*z^3 + 55*z^4) - 2*(-562 + z*(1646 - 54*zeta3) + z^3*(1781 - 54*zeta3) + 27*zeta3 + 3*z^2*(-817 + 27*zeta3) + z^4*(-607 + 27*zeta3))) + y^3*z*(-3*Pi^2*(66 - 258*z + 762*z^2 - 832*z^3 + 329*z^4) + 2*(562 + z^2*(9546 - 486*zeta3) + z^4*(4988 - 216*zeta3) - 27*zeta3 + 6*z*(-598 + 27*zeta3) + 2*z^3*(-5701 + 270*zeta3)))))/(108*y^2*z^2*(-1 + y + z)*(y + z)^2) + (MH2*H[1, z]*(180*y^8 + 180*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(720 + z^2*(4571 - 816*Pi^2 - 216*zeta3) + 2*z*(-1781 + 180*Pi^2 + 54*zeta3)) - y^7*(540 + z*(-1214 + 231*Pi^2 + 54*zeta3)) + y^2*z^2*(1888 - 6*Pi^2*(55 - 136*z + 276*z^2 - 223*z^3 + 88*z^4) + z^4*(4571 - 216*zeta3) - 108*zeta3 + 12*z*(-598 + 27*zeta3) - 24*z^2*(-566 + 27*zeta3) + 2*z^3*(-6199 + 270*zeta3)) - 2*y^4*(-90 + z^3*(11402 - 1593*Pi^2 - 540*zeta3) - 2*z*(-823 + 75*Pi^2 + 27*zeta3) + 12*z^2*(-566 + 78*Pi^2 + 27*zeta3) + z^4*(-6439 + 795*Pi^2 + 270*zeta3)) - y^5*(540 + 3*z*(-1634 + 165*Pi^2 + 54*zeta3) - 2*z^2*(-6199 + 846*Pi^2 + 270*zeta3) + z^3*(-9976 + 1425*Pi^2 + 432*zeta3)) + y*z^3*(-3*Pi^2*(55 - 86*z + 129*z^2 - 76*z^3 + 44*z^4) - 2*(-562 + z*(1646 - 54*zeta3) + z^3*(1781 - 54*zeta3) + 27*zeta3 + 3*z^2*(-817 + 27*zeta3) + z^4*(-607 + 27*zeta3))) + y^3*z*(-3*Pi^2*(55 - 286*z + 882*z^2 - 988*z^3 + 382*z^4) + 2*(562 + z^2*(9546 - 486*zeta3) + z^4*(4988 - 216*zeta3) - 27*zeta3 + 6*z*(-598 + 27*zeta3) + 2*z^3*(-5701 + 270*zeta3)))))/(108*y^2*z^2*(-1 + y + z)*(y + z)^2) - (MH2*(-((-1 + z)^3*z*(3399*Pi^4*(1 - z + z^2)^2 + 20*Pi^2*(2747 - 5449*z + 8184*z^2 - 5482*z^3 + 2747*z^4) + 80*(1321 + 81*zeta3 + z^2*(3581 + 243*zeta3 - 1728*zeta3) + z^4*(1231 + 81*zeta3 - 774*zeta3) - 2*z^3*(1231 + 81*zeta3 - 666*zeta3) - 2*z*(1175 + 81*zeta3 - 486*zeta3) - 378*zeta3))) + y*(-1 + z)^2*(3399*Pi^4*(1 - 8*z + 20*z^2 - 28*z^3 + 20*z^4 - 8*z^5 + z^6) + 20*Pi^2*(2747 - 21886*z + 54682*z^2 - 76274*z^3 + 54466*z^4 - 21676*z^5 + 2747*z^6) + 80*(1321 + 81*zeta3 + 2*z^4*(11914 + 891*zeta3 - 6822*zeta3) + 2*z^2*(12055 + 891*zeta3 - 5346*zeta3) + z^6*(943 + 81*zeta3 - 774*zeta3) - 8*z^5*(1123 + 81*zeta3 - 747*zeta3) - 36*z^3*(941 + 72*zeta3 - 478*zeta3) - 24*z*(416 + 27*zeta3 - 144*zeta3) - 378*zeta3)) + y^8*(54940*Pi^2*(-1 + z) + 3399*Pi^4*(-1 + z) + 80*(-1231 - 81*zeta3 + z*(943 + 81*zeta3 - 774*zeta3) + 774*zeta3)) + 5*y^7*(-1 + z)*(3399*Pi^4*(-1 + z) + Pi^2*(-54892 + 53788*z) + 16*(-6155 - 405*zeta3 + 5*z*(943 + 81*zeta3 - 774*zeta3) + 3654*zeta3)) + y^3*(-1 + z)*(3399*Pi^4*(-12 + 64*z - 135*z^2 + 135*z^3 - 64*z^4 + 12*z^5) + 20*Pi^2*(-32772 + 174752*z - 367491*z^2 + 366309*z^3 - 173024*z^4 + 32214*z^5) + 80*(-14594 - 972*zeta3 + z^3*(156353 + 13365*zeta3 - 93960*zeta3) + z*(77486 + 5832*zeta3 - 36270*zeta3) - 8*z^4*(8572 + 729*zeta3 - 5922*zeta3) - 15*z^2*(10799 + 891*zeta3 - 5760*zeta3) + 12*z^5*(943 + 81*zeta3 - 774*zeta3) + 5778*zeta3)) + 2*y^5*(-1 + z)*(3399*Pi^4*(-9 + 29*z - 29*z^2 + 9*z^3) + 20*Pi^2*(-24597 + 78844*z - 78361*z^2 + 24258*z^3) + 80*(-10855 - 729*zeta3 + z*(34403 + 2673*zeta3 - 19773*zeta3) + 9*z^3*(943 + 81*zeta3 - 774*zeta3) + 5463*zeta3 + z^2*(-31459 - 2673*zeta3 + 21366*zeta3))) + y^6*(3399*Pi^4*(-12 + 37*z - 37*z^2 + 12*z^3) + 20*Pi^2*(-32871 + 100565*z - 99908*z^2 + 32214*z^3) + 80*(-14660 - 972*zeta3 + z*(42739 + 3159*zeta3 - 26370*zeta3) + 12*z^3*(943 + 81*zeta3 - 774*zeta3) + 8046*zeta3 + z^2*(-39107 - 3159*zeta3 + 27612*zeta3))) + y^4*(-1 + z)*(3399*Pi^4*(18 - 78*z + 121*z^2 - 78*z^3 + 18*z^4) + 20*Pi^2*(49128 - 212568*z + 328343*z^2 - 210990*z^3 + 48516*z^4) + 80*(z^2*(141055 + 11907*zeta3 - 83664*zeta3) - 6*z^3*(13979 + 1215*zeta3 - 9612*zeta3) + 6*(3596 + 243*zeta3 - 1635*zeta3) + 18*z^4*(943 + 81*zeta3 - 774*zeta3) + z*(-94114 - 7290*zeta3 + 48942*zeta3))) + y^2*(-1 + z)*(3399*Pi^4*(5 - 32*z + 84*z^2 - 115*z^3 + 84*z^4 - 32*z^5 + 5*z^6) + 20*Pi^2*(13690 - 87511*z + 229281*z^2 - 312962*z^3 + 227949*z^4 - 86461*z^5 + 13447*z^6) + 80*(6313 + 405*zeta3 + 6*z^4*(16222 + 1323*zeta3 - 9756*zeta3) + 6*z^2*(16939 + 1323*zeta3 - 8100*zeta3) - 2*z*(19543 + 1377*zeta3 - 7938*zeta3) - 6*z^5*(5732 + 459*zeta3 - 3957*zeta3) + 5*z^6*(943 + 81*zeta3 - 774*zeta3) - 2106*zeta3 + z^3*(-137837 - 11259*zeta3 + 74070*zeta3)))))/(8640*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)^3*(y + z)));



==> AuxFiles/H/Hggg_Hard_R2.m <==
(* LO *)
M0M0 = (-2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v));

(* NLO *)
M0M1 = (-3*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + ((2*I)*MH2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) + (3*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) + (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - ((2*I)*MH2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) + (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(u*v*(-1 + u + v)) + (5*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(H[0, 1, v] + H[1, 0, v]))/(u*v*(-1 + u + v)) + (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Nc*H[0, u]*((16*I)*Pi^3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 9*Pi^2*(2 + u^4 - 5*v + 7*v^2 - 6*v^3 + 2*v^4 + u^3*(-5 + 4*v) + u^2*(7 - 13*v + 7*v^2) + u*(-5 + 12*v - 14*v^2 + 6*v^3)) - 54*(2 + u^4 - 5*v + 7*v^2 - 6*v^3 + 2*v^4 + u^3*(-5 + 4*v) + u^2*(7 - 13*v + 7*v^2) + u*(-5 + 12*v - 14*v^2 + 6*v^3))*zeta2 - 16*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]))/(16*Pi^2*u*v*(-1 + u + v)) + (MH2*Nc*H[1, v]*(-9*Pi^2*(1 + 2*u^3 + 2*u^2*(-1 + v) + u*(-1 + v)^2 + v^2) - (16*I)*Pi^3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 54*(1 + 2*u^3 + 2*u^2*(-1 + v) + u*(-1 + v)^2 + v^2)*zeta2 + 16*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]))/(16*Pi^2*u*v*(-1 + u + v)) + (MH2*Nc*H[1 - v, u]*(-9*Pi^2*(1 + 2*u^3 + 2*u^2*(-1 + v) + u*(-1 + v)^2 + v^2) - (16*I)*Pi^3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 54*(1 + 2*u^3 + 2*u^2*(-1 + v) + u*(-1 + v)^2 + v^2)*zeta2 + 16*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]))/(16*Pi^2*u*v*(-1 + u + v)) + (MH2*Nc*H[0, v]*((-16*I)*Pi^3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 9*Pi^2*(3 + 3*u^4 - 5*v + 8*v^2 - 6*v^3 + 2*v^4 + u^3*(-6 + 7*v) + u^2*(9 - 17*v + 11*v^2) + u*(-6 + 14*v - 16*v^2 + 7*v^3)) + 54*(3 + 3*u^4 - 5*v + 8*v^2 - 6*v^3 + 2*v^4 + u^3*(-6 + 7*v) + u^2*(9 - 17*v + 11*v^2) + u*(-6 + 14*v - 16*v^2 + 7*v^3))*zeta2 + 48*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]))/(16*Pi^2*u*v*(-1 + u + v)) - (MH2*(8*Nf*Pi^2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + Nc*(16*Pi^4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - (27*I)*Pi^3*(3 + u^4 - 5*v + 8*v^2 - 6*v^3 + 2*v^4 + u^3*(-3 + 4*v) + u^2*(5 - 11*v + 7*v^2) + u*(-4 + 10*v - 13*v^2 + 6*v^3)) - 324*(3 + 3*u^4 + 6*u^3*(-1 + v) - 6*v + 7*v^2 - 4*v^3 + v^4 + u^2*(9 - 12*v + 7*v^2) + 2*u*(-3 + 6*v - 5*v^2 + 2*v^3))*zeta2 + (162*I)*Pi*(3 + u^4 - 5*v + 8*v^2 - 6*v^3 + 2*v^4 + u^3*(-3 + 4*v) + u^2*(5 - 11*v + 7*v^2) + u*(-4 + 10*v - 13*v^2 + 6*v^3))*zeta2 + 2*Pi^2*(9*v^4*(3 + 20*zeta2) + 9*(9 + 20*zeta2) + 9*u^4*(9 + 20*zeta2) + 18*u^3*(-1 + v)*(9 + 20*zeta2) - 18*v*(9 + 20*zeta2) - 8*v^3*(13 + 45*zeta2) + 5*v^2*(37 + 108*zeta2) + u^2*(27*(9 + 20*zeta2) + 5*v^2*(37 + 108*zeta2) - 8*v*(41 + 135*zeta2)) + 2*u*(-1 + v)*(9*(9 + 20*zeta2) + 4*v^2*(13 + 45*zeta2) - v*(83 + 360*zeta2)))) + 3*Nc*((-16*I)*Pi^3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 9*Pi^2*(3 + 3*u^4 - 5*v + 8*v^2 - 6*v^3 + 2*v^4 + u^3*(-6 + 7*v) + u^2*(9 - 17*v + 11*v^2) + u*(-6 + 14*v - 16*v^2 + 7*v^3)) - 54*(3 + 3*u^4 - 5*v + 8*v^2 - 6*v^3 + 2*v^4 + u^3*(-6 + 7*v) + u^2*(9 - 17*v + 11*v^2) + u*(-6 + 14*v - 16*v^2 + 7*v^3))*zeta2)*Log[muSqOMH2] - 72*Nc*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^2))/(48*Pi^2*u*v*(-1 + u + v));

(* NNLO *)
M1M1 = -1/18*(Nf^2*(u^4 + 2*u^3*(-1 + v) + (-1 + v)^2 - u*(2 - 3*v + v^2) + u^2*(3 - 3*v + v^2)))/(u*v*(-1 + u + v)) + ((3*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(2*u*v*(-1 + u + v)) - (9*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(2*u*v*(-1 + u + v)) - (3*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(2*u*v*(-1 + u + v)) - (3*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(2*u*v*(-1 + u + v)))*Log[muSqOMH2]^3 - (9*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^4)/(8*u*v*(-1 + u + v)) + Nc*Nf*((8*u^4 + 16*u^3*(-1 + v) + (-1 + v)*(-8 + 8*v + 3*v^2*(5*Pi^2 + 8*zeta2)) - u^2*(-24 + 3*v*(8 + 5*Pi^2 + 8*zeta2) + v^2*(-8 + 15*Pi^2 + 24*zeta2)) - u*(-1 + v)*(-16 + 3*v^2*(5*Pi^2 + 8*zeta2) + v*(8 + 15*Pi^2 + 24*zeta2)))/(72*u*v*(-1 + u + v)) + ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[0, u])/(9*u*v*(-1 + u + v)) - ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[0, v])/(3*u*v*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[0, u]*H[0, v])/(2*u*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[0, v]*H[1, u])/(3*u*(-1 + u + v)) - ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[1, v])/(9*u*v*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[0, u]*H[1, v])/(6*u*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[1, u]*H[1, v])/(3*u*(-1 + u + v)) - ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(9*u*v*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, v]*H[1 - v, u])/(2*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1, v]*H[1 - v, u])/(6*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, v]*H[v, u])/(3*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, 0, u])/(6*u*(-1 + u + v)) + (5*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, 0, v])/(6*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, 1, v])/(6*u*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[0, 1 - v, u])/(6*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1, 0, v])/(6*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1, 1, v])/(6*u*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[1, 1 - v, u])/(3*u*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[1 - v, 0, u])/(6*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1 - v, 1 - v, u])/(6*u*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[v, 0, u])/(3*u*(-1 + u + v)) + (-1/3*((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(Pi^2 - 6*zeta2))/(u*v*(-1 + u + v)) + ((u + (-1 + v)*v - u*v^2 - u^2*(1 + v))*H[0, u])/(6*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, v])/(2*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1, v])/(6*u*(-1 + u + v)) + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1 - v, u])/(6*u*(-1 + u + v)))*Log[muSqOMH2] + ((-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*Log[muSqOMH2]^2)/(4*u*(-1 + u + v))) + Nc^2*(-1/12*((37*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 6*(v^3*(1 - 16*zeta2) + 8*zeta2 + 8*u^4*zeta2 + 16*u^3*(-1 + v)*zeta2 - 16*v*zeta2 + 8*v^4*zeta2 + v^2*(-1 + 24*zeta2) + u*(-1 + v)*(16*zeta2 + v^2*(-1 + 16*zeta2) - v*(1 + 32*zeta2)) + u^2*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2))))*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) - ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[0, v]*H[1, u])/(6*u*v*(-1 + u + v)) - ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[0, u]*H[1, v])/(12*u*v*(-1 + u + v)) - ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[1, u]*H[1, v])/(6*u*v*(-1 + u + v)) + ((37*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 6*(v^3*(1 - 16*zeta2) + 8*zeta2 + 8*u^4*zeta2 + 16*u^3*(-1 + v)*zeta2 - 16*v*zeta2 + 8*v^4*zeta2 + v^2*(-1 + 24*zeta2) + u*(-1 + v)*(16*zeta2 + v^2*(-1 + 16*zeta2) - v*(1 + 32*zeta2)) + u^2*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2))))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[0, v]*H[v, u])/(6*u*v*(-1 + u + v)) - (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 0, u])/(12*u*v*(-1 + u + v)) + ((75*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(5 - 48*zeta2) + 24*zeta2 + 24*u^4*zeta2 + 48*u^3*(-1 + v)*zeta2 - 48*v*zeta2 + 24*v^4*zeta2 + v^2*(-5 + 72*zeta2) + u*(-1 + v)*(48*zeta2 + v^2*(-5 + 48*zeta2) - v*(5 + 96*zeta2)) + u^2*(72*zeta2 + v^2*(-5 + 72*zeta2) - v*(5 + 144*zeta2))))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (23*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) - (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[0, 1 - v, u])/(12*u*v*(-1 + u + v)) + (23*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(u*v*(-1 + u + v)) + (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) - (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (4*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, 1, v])/(12*u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[1, 1 - v, u])/(6*u*v*(-1 + u + v)) + (22*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (10*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (10*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) - ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[1 - v, 0, u])/(12*u*v*(-1 + u + v)) + (23*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 7*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1 - v, 1 - v, u])/(12*u*v*(-1 + u + v)) - (23*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - ((3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(v^3*(1 - 24*zeta2) + 12*zeta2 + 12*u^4*zeta2 + 24*u^3*(-1 + v)*zeta2 - 24*v*zeta2 + 12*v^4*zeta2 + v^2*(-1 + 36*zeta2) + u*(-1 + v)*(24*zeta2 + v^2*(-1 + 24*zeta2) - v*(1 + 48*zeta2)) + u^2*(36*zeta2 + v^2*(-1 + 36*zeta2) - v*(1 + 72*zeta2))))*H[v, 0, u])/(6*u*v*(-1 + u + v)) + (22*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) - (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 0, u])/(u*v*(-1 + u + v)) + (45*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (30*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (45*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (30*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (14*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (14*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (14*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (14*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 1 - v, u])/(u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) + (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) - (14*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (75*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (15*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1, v])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (15*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 0, v])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1, v])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, 0, u])/(u*v*(-1 + u + v)) - (15*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 0, v])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1, v])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 0, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 1, v])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (15*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1, v])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 0, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 1, v])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 0, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 1, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 0, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1, v])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (6*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 15*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(8*u*v*(-1 + u + v)) + (15*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(2*u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) + (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) - (15*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(2*u*v*(-1 + u + v)) - (33*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(2*u*v*(-1 + u + v)) + (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(2*u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)))*Log[muSqOMH2]^2 + Log[muSqOMH2]*(((2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) - 31*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, u])/(12*u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 23*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, v])/(4*u*v*(-1 + u + v)) - (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 31*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, v])/(12*u*v*(-1 + u + v)) + ((-2*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 31*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(u*v*(-1 + u + v)) + (23*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (23*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (12*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (7*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (9*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (8*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(u*v*(-1 + u + v)) - (45*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (11*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (5*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (3*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(6*u*v*(-1 + u + v))) - ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(18*u*v*(-1 + u + v)) + ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(6*u*v*(-1 + u + v)) + ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(18*u*v*(-1 + u + v)) + ((u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*(11*Pi^2 - 66*zeta2 + 252*zeta3 - 252*zeta3))/(18*u*v*(-1 + u + v)) + (-1257*Pi^4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 60*Pi^2*(120*zeta2 + 120*u^4*zeta2 + 240*u^3*(-1 + v)*zeta2 - 240*v*zeta2 + 120*v^4*zeta2 - v^3*(1 + 240*zeta2) + v^2*(1 + 360*zeta2) + u*(-1 + v)*(v + 240*zeta2 - 480*v*zeta2 + v^2*(1 + 240*zeta2)) + u^2*(v + 360*zeta2 - 720*v*zeta2 + v^2*(1 + 360*zeta2))) - 16*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 + u^2*(v^2*(1 - 6*zeta2 + 3996*zeta2^2 + 1134*zeta3 - 4860*zeta4 - 1134*zeta3) - 3*v*(1 + 2*zeta2 + 2664*zeta2^2 + 1008*zeta3 - 3240*zeta4 - 1008*zeta3) + 3*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 - 378*zeta3)) + v^2*(1 - 6*zeta2 + 3996*zeta2^2 + 1134*zeta3 - 4860*zeta4 - 1134*zeta3) + u*(-1 + v)*(2 + 2664*zeta2^2 + 756*zeta3 - 3240*zeta4 + 6*v^2*(-zeta2 + 444*zeta2^2 + 18*(7*zeta3 - 30*zeta4 - 7*zeta3)) - v*(1 + 6*zeta2 + 5328*zeta2^2 + 2268*zeta3 - 6480*zeta4 - 2268*zeta3) - 756*zeta3) + u^4*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 - 378*zeta3) + 2*u^3*(-1 + v)*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 - 378*zeta3) + 18*v^4*(74*zeta2^2 + 21*zeta3 - 90*zeta4 - 21*zeta3) - 378*zeta3 + v*(-2 - 2664*zeta2^2 - 756*zeta3 + 3240*zeta4 + 756*zeta3) + 6*v^3*(zeta2 - 444*zeta2^2 + 18*(-7*zeta3 + 30*zeta4 + 7*zeta3))))/(288*u*v*(-1 + u + v)));

M0M2 = ((MH2*Nc*(11*Nc - 2*Nf)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(12*u*v*(-1 + u + v)) - (((3*I)/4)*MH2*Nc^2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v)) + (3*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(4*u*v*(-1 + u + v)) - (9*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) - (3*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(4*u*v*(-1 + u + v)) - (3*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(4*u*v*(-1 + u + v)))*Log[muSqOMH2]^3 - (9*MH2*Nc^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^4)/(16*u*v*(-1 + u + v)) + Nf^2*(((I/18)*MH2*Pi*(1 + v^2))/v + (5*MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)))/(54*u*(-1 + u + v)) + (MH2*(u^2 + v^2)*H[0, u])/(18*u*v) + (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, v])/(18*u*(-1 + u + v)) + (MH2*(1 + u^2 + 2*u*(-1 + v) - 2*v + 2*v^2)*H[1, v])/(18*v*(-1 + u + v)) + (MH2*(1 + u^2 + 2*u*(-1 + v) - 2*v + 2*v^2)*H[1 - v, u])/(18*v*(-1 + u + v)) + (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*Log[muSqOMH2])/(18*u*(-1 + u + v))) + (Nf*(-1/72*(MH2*(8*Pi^2*u^10*(-1 + v) + 48*Pi^2*u^9*(-1 + v)^2 + 3*(-1 + v)^3*v*(-69 + v*(138 - 96*zeta3) + v^3*(139 - 96*zeta3) + 48*zeta3 + 16*v^2*(-13 + 9*zeta3) + v^4*(-67 + 48*zeta3)) - u*(-1 + v)^2*(9*(-19 + 16*zeta3) - 12*v*(-129 + Pi^2 + 96*zeta3) + v^6*(-201 + 16*Pi^2 + 144*zeta3) - 12*v^3*(-471 + 4*Pi^2 + 336*zeta3) + 6*v^2*(-662 + 5*Pi^2 + 480*zeta3) - 2*v^5*(-819 + 32*Pi^2 + 576*zeta3) + v^4*(-4092 + 82*Pi^2 + 2880*zeta3)) + u^7*(-1 + v)*(4*Pi^2*(-31 + 100*v - 120*v^2 + 50*v^3) - 45*(19 - 23*v - 16*zeta3 + 16*v*zeta3)) + u^8*(8*Pi^2*(-14 + 43*v - 45*v^2 + 16*v^3) - 9*(19 - 23*v - 16*zeta3 + 16*v*zeta3)) + 2*u^5*(-1 + v)*(Pi^2*(32 - 67*v + 68*v^2 + 88*v^3 - 184*v^4 + 64*v^5) - 3*(513 + v^2*(1901 - 1392*zeta3) - 432*zeta3 + v^3*(-623 + 432*zeta3) + 3*v*(-589 + 464*zeta3))) + u^6*(2*Pi^2*(-21 + 142*v - 377*v^2 + 532*v^3 - 376*v^4 + 100*v^5) - 3*(684 + v^2*(2413 - 1776*zeta3) - 576*zeta3 + 48*v*(-47 + 37*zeta3) + v^3*(-829 + 576*zeta3))) + u^3*(-1 + v)*(Pi^2*(54 - 264*v + 594*v^2 - 978*v^3 + 892*v^4 - 304*v^5 + 8*v^7) - 3*(-1 + v)*(-684 + v*(3192 - 2496*zeta3) + v^3*(3506 - 2496*zeta3) + 576*zeta3 + v^4*(-826 + 576*zeta3) + v^2*(-5323 + 3984*zeta3))) + u^2*(-1 + v)*(2*Pi^2*(-6 + 48*v - 123*v^2 + 224*v^3 - 307*v^4 + 221*v^5 - 64*v^6 + 4*v^7) - 3*(-285 + v^3*(7532 - 5520*zeta3) + v^5*(2183 - 1536*zeta3) + 240*zeta3 + 20*v^6*(-17 + 12*zeta3) - 3*v*(-657 + 512*zeta3) + v^4*(-5629 + 4032*zeta3) + v^2*(-5365 + 4032*zeta3))) + u^4*(-1 + v)*(2*Pi^2*(-48 + 170*v - 343*v^2 + 392*v^3 - 120*v^4 - 60*v^5 + 24*v^6) - 3*(v^3*(5210 - 3744*zeta3) + 54*(-19 + 16*zeta3) - 96*v*(-49 + 39*zeta3) + 2*v^4*(-623 + 432*zeta3) + v^2*(-7687 + 5808*zeta3)))))/((-1 + u)*u*(-1 + v)*v*(-1 + u + v)^3*(u + v)) + (MH2*(2*u^7 + u^6*(-7 + 10*v) + u^5*(6 - 24*v + 22*v^2) + u^4*(8 - 3*v - 31*v^2 + 28*v^3) + u^3*(-19 + 68*v - 56*v^2 - 15*v^3 + 22*v^4) + 4*v*(-3 + 9*v - 13*v^2 + 11*v^3 - 5*v^4 + v^5) + u^2*(18 - 90*v + 156*v^2 - 99*v^3 + 6*v^4 + 10*v^5) + u*(-6 + 54*v - 123*v^2 + 140*v^3 - 72*v^4 + 11*v^5 + 2*v^6))*H[0, u])/(12*v*(-1 + u + v)^2*(u + v)^2) + (MH2*(2*(-1 + v)^4*v^3*(1 - v + v^2) + 2*u^10*(-3 + 7*v - 2*v^2 + v^3) + 10*u^9*(3 - 10*v + 9*v^2 - 3*v^3 + v^4) + u*(-1 + v)^3*v^2*(-4 + 18*v - 17*v^2 + 11*v^3 + v^4) + u^8*(-72 + 326*v - 475*v^2 + 270*v^3 - 83*v^4 + 22*v^5) + u^3*(-1 + v)^3*(-6 + 82*v - 211*v^2 + 235*v^3 - 34*v^4 - 23*v^5 + v^6) - u^2*(-1 + v)^2*v*(-14 + 62*v - 132*v^2 + 126*v^3 - 43*v^4 - 14*v^5 + 6*v^6) + 4*u^7*(27 - 158*v + 321*v^2 - 280*v^3 + 113*v^4 - 30*v^5 + 7*v^6) + u^4*(-1 + v)^2*(-30 + 266*v - 722*v^2 + 791*v^3 - 265*v^4 - v^5 - 4*v^6 + 2*v^7) + u^6*(-108 + 784*v - 2065*v^2 + 2501*v^3 - 1454*v^4 + 427*v^5 - 101*v^6 + 22*v^7) + u^5*(72 - 632*v + 2065*v^2 - 3240*v^3 + 2569*v^4 - 995*v^5 + 198*v^6 - 47*v^7 + 10*v^8))*H[0, v])/(12*(-1 + u)^2*u^2*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2) - (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, u]*H[0, v])/(6*v*(-1 + u + v)^3) - (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[0, v]*H[1, u])/(6*u^3*v) + (MH2*(2*u^7 + u^6*(-7 + 4*v) + u^5*(6 - 6*v + 4*v^2) + u^2*(-6 + 3*v + 8*v^2 - 6*v^3) + u^3*(3 + 4*v - 8*v^2 + v^3) + 2*(-1 + 2*v - 2*v^2 + v^3) + u*(7 - 6*v + 4*v^2 + v^3) + u^4*(-3 + 3*v - 4*v^2 + 2*v^3))*H[1, v])/(12*(-1 + u)^2*u^2*v) - (MH2*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[0, u]*H[1, v])/(6*v) - (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[1, u]*H[1, v])/(6*u^3*v) + (MH2*(2*u^7 + u^6*(-7 + 4*v) + u^5*(6 - 6*v + 4*v^2) + u^2*(-6 + 3*v + 8*v^2 - 6*v^3) + u^3*(3 + 4*v - 8*v^2 + v^3) + 2*(-1 + 2*v - 2*v^2 + v^3) + u*(7 - 6*v + 4*v^2 + v^3) + u^4*(-3 + 3*v - 4*v^2 + 2*v^3))*H[1 - v, u])/(12*(-1 + u)^2*u^2*v) + (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[0, v]*H[1 - v, u])/(6*u^3*v) + (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, v]*H[v, u])/(6*v*(-1 + u + v)^3) + I*(-1/12*(MH2*Pi*(2*u^10*(3 + v) + 2*(-1 + v)^3*v^2*(1 - v + v^2) + 10*u^9*(-3 + 2*v + v^2) + u^8*(61 - 122*v + 33*v^2 + 22*v^3) + 4*u^7*(-16 + 63*v - 65*v^2 + 11*v^3 + 7*v^4) + u^6*(29 - 247*v + 536*v^2 - 385*v^3 + 51*v^4 + 22*v^5) + u*v*(-4 + 21*v - 42*v^2 + 37*v^3 - 11*v^4 - 8*v^5 + 7*v^6) + u^5*(11 + 86*v - 501*v^2 + 747*v^3 - 398*v^4 + 45*v^5 + 10*v^6) + u^2*(-2 + 30*v - 70*v^2 + 33*v^3 + 80*v^4 - 133*v^5 + 86*v^6 - 18*v^7) + u^4*(-22 + 59*v + 181*v^2 - 628*v^3 + 661*v^4 - 269*v^5 + 26*v^6 + 2*v^7) + u^3*(11 - 76*v + 52*v^2 + 207*v^3 - 433*v^4 + 338*v^5 - 106*v^6 + 7*v^7)))/((-1 + u)^2*u^2*v*(-1 + u + v)^2*(u + v)^2) + (MH2*Pi*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[0, u])/(6*v) - (MH2*Pi*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, v])/(6*v*(-1 + u + v)^3) + (MH2*Pi*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[1, u])/(6*u^3*v) - (MH2*Pi*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[1, v])/(6*v) - (MH2*Pi*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[1 - v, u])/(6*v) - (MH2*Pi*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[v, u])/(6*v*(-1 + u + v)^3)) + (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, 0, v])/(6*v*(-1 + u + v)^3) - (MH2*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[0, 1 - v, u])/(6*v) + (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(2 - 3*v + v^2)*(1 - v + v^2)^2 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-2 + 9*v - 13*v^2 + 7*v^3) + u^3*(-10 + 12*v + 2*v^2 - 18*v^3 + 11*v^4) + u^2*(18 - 45*v + 50*v^2 - 24*v^3 - 3*v^4 + 5*v^5) + u*(-14 + 42*v - 65*v^2 + 56*v^3 - 27*v^4 + 4*v^5 + v^6))*H[1, 0, v])/(6*v*(-1 + u + v)^3) - (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[1, 1 - v, u])/(6*u^3*v) - (MH2*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[1 - v, 0, u])/(6*v) - (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[v, 0, u])/(6*v*(-1 + u + v)^3) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2])/(2*u*v*(-1 + u + v))))/Nc + Nc*Nf*((MH2*(396*u^8 - 2*u^7*(637 + 18*Pi^2 - 990*v) + u^6*(3600 - 6154*v + 4356*v^2 - 15*Pi^2*(-9 + 13*v)) - 2*(-1 + v)*v^2*(-38 + 76*v - 153*v^2 + 115*v^3 - 38*v^4 + 18*Pi^2*(1 - v + v^2)^2) + u^5*(-3*Pi^2*(81 - 236*v + 165*v^2) + 2*(-2558 + 7561*v - 6339*v^2 + 2772*v^3)) + u^4*(-3*Pi^2*(-81 + 375*v - 544*v^2 + 252*v^3) + 2*(1859 - 9040*v + 12638*v^2 - 7101*v^3 + 2178*v^4)) + u*v*(856 - 2340*v + 2590*v^2 - 1124*v^3 + 218*v^4 - 124*v^5 - 9*Pi^2*(-8 + 39*v - 86*v^2 + 106*v^3 - 68*v^4 + 21*v^5)) + u^3*(-3*Pi^2*(45 - 300*v + 705*v^2 - 692*v^3 + 248*v^4) + 2*(-696 + 5471*v - 11504*v^2 + 10208*v^3 - 4446*v^4 + 990*v^5)) + u^2*(-9*Pi^2*(-4 + 42*v - 139*v^2 + 223*v^3 - 169*v^4 + 53*v^5) + 2*(232 - 1980*v + 5136*v^2 - 5852*v^3 + 3593*v^4 - 1344*v^5 + 198*v^6)))*H[0, u])/(216*u*v*(-1 + u + v)^2*(u + v)^2) + (MH2*(132*(-1 + v)^4*v^3*(1 - v + v^2) + 4*u^10*(20 + 3*Pi^2*(-1 + v)^2 - v - 91*v^2 + 33*v^3) + u^9*(-1 + v)*(Pi^2*(78 - 157*v + 79*v^2) + 20*(20 - v - 91*v^2 + 33*v^3)) + 2*u^6*(720 - 1040*v - 7657*v^2 + 26685*v^3 - 34864*v^4 + 21763*v^5 - 6411*v^6 + 726*v^7 + 2*Pi^2*(-1 + v)^2*(90 - 403*v + 637*v^2 - 427*v^3 + 100*v^4)) + u*(-1 + v)^3*v^2*(3*Pi^2*(4 - 11*v + 18*v^2 - 13*v^3 + 8*v^4) - 2*(182 - 694*v + 1039*v^2 - 791*v^3 + 227*v^4)) + u^7*(-1 + v)*(Pi^2*(360 - 1503*v + 2318*v^2 - 1559*v^3 + 384*v^4) + 8*(180 - 69*v - 1276*v^2 + 2402*v^3 - 1312*v^4 + 231*v^5)) + u^8*(3*Pi^2*(-1 + v)^2*(74 - 152*v + 77*v^2) + 2*(480 - 684*v - 2311*v^2 + 5612*v^3 - 3667*v^4 + 726*v^5)) - u^2*(-1 + v)^2*v*(2*(2 + 904*v - 3806*v^2 + 6340*v^3 - 5277*v^4 + 2122*v^5 - 322*v^6) + 3*Pi^2*(8 - 56*v + 146*v^2 - 207*v^3 + 168*v^4 - 81*v^5 + 16*v^6)) + u^3*(-1 + v)^2*(-80 + 260*v + 5222*v^2 - 19240*v^3 + 26026*v^4 - 16358*v^5 + 4624*v^6 - 454*v^7 + 3*Pi^2*(-4 + 67*v - 279*v^2 + 540*v^3 - 569*v^4 + 334*v^5 - 99*v^6 + 8*v^7)) + u^4*(-1 + v)^2*(Pi^2*(78 - 708*v + 2109*v^2 - 3046*v^3 + 2299*v^4 - 864*v^5 + 117*v^6) + 2*(200 - 284*v - 5596*v^2 + 15777*v^3 - 16149*v^4 + 7097*v^5 - 1340*v^6 + 66*v^7)) + u^5*(-1 + v)*(Pi^2*(222 - 1599*v + 4409*v^2 - 6175*v^3 + 4669*v^4 - 1799*v^5 + 273*v^6) + 2*(480 - 516*v - 8173*v^2 + 24727*v^3 - 28572*v^4 + 15253*v^5 - 3763*v^6 + 330*v^7)))*H[0, v])/(72*(-1 + u)^2*u^2*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2) - (MH2*(22*u^8 + 110*u^7*(-1 + v) + u^6*(286 - 504*v + 242*v^2) + 2*u^5*(-229 + 590*v - 502*v^2 + 154*v^3) - (-1 + v)^2*(20 - 40*v + 57*v^2 - 37*v^3 + 20*v^4) + u^4*(474 - 1505*v + 1961*v^2 - 1116*v^3 + 242*v^4) + u^3*(-238 + 891*v - 1664*v^2 + 1615*v^3 - 714*v^4 + 110*v^5) + u*(80 - 273*v + 450*v^2 - 340*v^3 + 62*v^4 + 49*v^5 - 28*v^6) + u^2*(-14 + 21*v + 196*v^2 - 632*v^3 + 617*v^4 - 236*v^5 + 22*v^6))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)^3) + (MH2*Pi^2*(14*u^4 + 4*u^3*(-7 + 8*v) + u^2*(45 - 96*v + 48*v^2) + u*(-31 + 96*v - 96*v^2 + 32*v^3) + 4*(5 - 8*v + 12*v^2 - 8*v^3 + 4*v^4))*H[1, u])/(36*u*v*(-1 + u + v)) - (MH2*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[0, v]*H[1, u])/(18*u^3*v*(-1 + u + v)) + (MH2*(198*u^8 + u^7*(-947 - 12*Pi^2 + 594*v) + 198*(-1 + v)^2*(1 - v + v^2) + u^6*(2885 + Pi^2*(39 - 15*v) - 2776*v + 792*v^2) + u*(-947 + 2776*v - 3498*v^2 + 2236*v^3 - 605*v^4) + u^3*(-5953 + 18*Pi^2*(-2 + v)*(-1 + v)^2 + 12505*v - 9708*v^2 + 3738*v^3 - 605*v^4) + u^2*(2885 - 9*Pi^2*(-1 + v)^3 - 7421*v + 7443*v^2 - 3738*v^3 + 814*v^4) + u^5*(-5953 + 7421*v - 3498*v^2 + 594*v^3 - 6*Pi^2*(10 - 11*v + 3*v^2)) + u^4*(7634 - 12505*v + 7443*v^2 - 2236*v^3 + 198*v^4 + Pi^2*(60 - 114*v + 63*v^2 - 9*v^3)))*H[1, v])/(108*(-1 + u)^2*u^2*v*(-1 + u + v)) - (MH2*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + 4*u^4*(109 - 147*v + 66*v^2) + 2*u^3*(-271 + 529*v - 357*v^2 + 99*v^3) + u*(-38 + 69*v - 120*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(92 - 233*v + 259*v^2 - 136*v^3 + 22*v^4))*H[0, u]*H[1, v])/(36*u*v*(-1 + u + v)) - (MH2*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[1, u]*H[1, v])/(18*u^3*v*(-1 + u + v)) + (MH2*(198*u^8 + u^7*(-947 + 594*v) + 198*(-1 + v)^2*(1 - v + v^2) + u^6*(2885 + 9*Pi^2*(-1 + v) - 2776*v + 792*v^2) + u^5*(-5953 + 7421*v - 3498*v^2 + 594*v^3 + 9*Pi^2*(3 - 4*v + v^2)) + u^4*(7634 - 12505*v + 7443*v^2 - 2236*v^3 + 198*v^4 + Pi^2*(-33 + 63*v - 36*v^2 + 6*v^3)) - u*(947 - 2776*v + 3498*v^2 - 2236*v^3 + 605*v^4 + 6*Pi^2*(1 + v^4)) + u^2*(2885 - 7421*v + 7443*v^2 - 3738*v^3 + 814*v^4 + 6*Pi^2*(1 + 3*v - 3*v^2 + v^3 + 2*v^4)) - u^3*(5953 - 12505*v + 9708*v^2 - 3738*v^3 + 605*v^4 + 3*Pi^2*(-5 + 18*v - 15*v^2 + 4*v^3 + 2*v^4)))*H[1 - v, u])/(108*(-1 + u)^2*u^2*v*(-1 + u + v)) + (MH2*(22*u^8 + 66*u^7*(-1 + v) + 22*(-1 + v)^2*(1 - v + v^2) + 4*u^6*(33 - 49*v + 22*v^2) + 2*u^5*(-90 + 163*v - 119*v^2 + 33*v^3) + u^3*(-180 + 215*v - 40*v^2 + 33*v^3 - 28*v^4) + u^2*(132 - 326*v + 221*v^2 - 33*v^3 - 20*v^4) - 2*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) + u^4*(164 - 215*v + 221*v^2 - 136*v^3 + 22*v^4))*H[0, v]*H[1 - v, u])/(12*u^3*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[1, v]*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (MH2*Pi^2*(16 + 16*u^4 - 23*v + 36*v^2 - 23*v^3 + 16*v^4 + u^3*(-23 + 24*v) + u^2*(36 - 69*v + 36*v^2) + u*(-23 + 72*v - 69*v^2 + 24*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MH2*(33*u^8 + 165*u^7*(-1 + v) + u^6*(439 - 756*v + 363*v^2) + u^5*(-727 + 1807*v - 1506*v^2 + 462*v^3) - 2*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(791 - 2410*v + 3008*v^2 - 1674*v^3 + 363*v^4) + u^3*(-457 + 1629*v - 2772*v^2 + 2500*v^3 - 1071*v^4 + 165*v^5) + u*(80 - 251*v + 375*v^2 - 210*v^3 - 61*v^4 + 109*v^5 - 42*v^6) + u^2*(59 - 264*v + 732*v^2 - 1224*v^3 + 989*v^4 - 354*v^5 + 33*v^6))*H[0, v]*H[v, u])/(18*u*v*(-1 + u + v)^3) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[0, 0, u])/(36*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(409 - 756*v + 363*v^2) + 2*u^5*(-607 + 1687*v - 1506*v^2 + 462*v^3) - (-1 + v)^2*(100 - 200*v + 279*v^2 - 179*v^3 + 100*v^4) + u^4*(1102 - 3851*v + 5545*v^2 - 3348*v^3 + 726*v^4) + u^3*(-314 + 1431*v - 3744*v^2 + 4427*v^3 - 2142*v^4 + 330*v^5) + u*(400 - 1471*v + 2550*v^2 - 2184*v^3 + 802*v^4 - 13*v^5 - 84*v^6) + u^2*(-362 + 1299*v - 1254*v^2 - 684*v^3 + 1525*v^4 - 708*v^5 + 66*v^6))*H[0, 0, v])/(36*u*v*(-1 + u + v)^3) + (MH2*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1 - v, u]*H[0, 0, v])/(12*u*v) + (MH2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 - 46*v + 63*v^2 - 37*v^3 + 20*v^4 + u^3*(-40 + 46*v) + 3*u^2*(20 - 45*v + 21*v^2) + u*(-40 + 135*v - 120*v^2 + 37*v^3))*H[0, 1, v])/(36*u*v*(-1 + u + v)) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MH2*(6*u^4 + u^3*(-21 + 16*v) + 6*u^2*(5 - 8*v + 4*v^2) + u*(-21 + 48*v - 48*v^2 + 16*v^3) + 2*(3 - 8*v + 12*v^2 - 8*v^3 + 4*v^4))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(2 + 2*u^4 - 11*v + 15*v^2 - 10*v^3 + u^3*(-13 + 11*v) + 3*u^2*(6 - 12*v + 5*v^2) + u*(-13 + 36*v - 36*v^2 + 10*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + 4*u^4*(109 - 147*v + 66*v^2) + 2*u^3*(-271 + 529*v - 357*v^2 + 99*v^3) + u*(-38 + 69*v - 120*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(92 - 233*v + 259*v^2 - 136*v^3 + 22*v^4))*H[0, 1 - v, u])/(36*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(10*u^4 + u^3*(-29 + 27*v) + 16*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-32 + 87*v - 87*v^2 + 29*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (MH2*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(449 - 756*v + 363*v^2) + 2*u^5*(-845 + 1850*v - 1506*v^2 + 462*v^3) - (-1 + v)^2*(20 - 34*v + 45*v^2 - 31*v^3 + 20*v^4) + u^4*(1850 - 5563*v + 6191*v^2 - 3348*v^3 + 726*v^4) + u^3*(-1150 + 4449*v - 6696*v^2 + 5209*v^3 - 2142*v^4 + 330*v^5) + u*(-76 + 241*v - 402*v^2 + 468*v^3 - 442*v^4 + 295*v^5 - 84*v^6) + u^2*(386 - 1719*v + 3174*v^2 - 3336*v^3 + 2135*v^4 - 708*v^5 + 66*v^6))*H[1, 0, v])/(36*u*v*(-1 + u + v)^3) + (MH2*(3*u^3*(-1 + v) + 6*u^2*(-1 + v)^2 + 5*u*(-1 + v)^3 + 4*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(2 + 5*u - 6*u^2 + 5*u^3 + 2*u^4)*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(12*u^4 + 21*u^3*(-1 + v) + 33*u^2*(-1 + v)^2 + 22*u*(-1 + v)^3 + 2*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (MH2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[1, 1, v])/(36*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MH2*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[1, 1 - v, u])/(18*u^3*v*(-1 + u + v)) + (MH2*(2 + 5*u - 6*u^2 + 5*u^3 + 2*u^4)*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + 4*u^4*(109 - 147*v + 66*v^2) + 2*u^3*(-271 + 529*v - 357*v^2 + 99*v^3) + u*(-38 + 69*v - 120*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(92 - 233*v + 259*v^2 - 136*v^3 + 22*v^4))*H[1 - v, 0, u])/(36*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MH2*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[1 - v, 1 - v, u])/(36*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[0, v]*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) - (MH2*(33*u^8 + 165*u^7*(-1 + v) + u^6*(439 - 756*v + 363*v^2) + u^5*(-727 + 1807*v - 1506*v^2 + 462*v^3) - 2*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(791 - 2410*v + 3008*v^2 - 1674*v^3 + 363*v^4) + u^3*(-457 + 1629*v - 2772*v^2 + 2500*v^3 - 1071*v^4 + 165*v^5) + u*(80 - 251*v + 375*v^2 - 210*v^3 - 61*v^4 + 109*v^5 - 42*v^6) + u^2*(59 - 264*v + 732*v^2 - 1224*v^3 + 989*v^4 - 354*v^5 + 33*v^6))*H[v, 0, u])/(18*u*v*(-1 + u + v)^3) + (MH2*(8 + 2*u^4 - 16*v + 21*v^2 - 13*v^3 + 2*v^4 + u^3*(-13 + 8*v) + 3*u^2*(7 - 13*v + 4*v^2) + u*(-16 + 42*v - 39*v^2 + 8*v^3))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[0, v]*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) + (MH2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) + I*((MH2*Pi*(4*u^10*(116 + 9*Pi^2 - 99*v) + u^9*(2320 + 189*Pi^2 - 1980*v)*(-1 + v) - 396*(-1 + v)^3*v^2*(1 - v + v^2) + 2*u*(-1 + v)*v*(-396 + (2491 + 24*Pi^2)*v - (5072 + 57*Pi^2)*v^2 + (5556 + 81*Pi^2)*v^3 - 2*(1573 + 27*Pi^2)*v^4 + (763 + 18*Pi^2)*v^5) + u^2*(396 - 4*(1447 + 24*Pi^2)*v + (28156 + 555*Pi^2)*v^2 - 2*(30614 + 687*Pi^2)*v^3 + 56*(1274 + 33*Pi^2)*v^4 - 8*(5732 + 165*Pi^2)*v^5 + (15628 + 483*Pi^2)*v^6 - 4*(565 + 18*Pi^2)*v^7) + u^8*(6966 - 18400*v + 15102*v^2 - 4356*v^3 + 9*Pi^2*(53 - 118*v + 53*v^2)) + 2*u^7*(-1 + v)*(Pi^2*(372 - 969*v + 372*v^2) + 4*(1743 - 4235*v + 2841*v^2 - 693*v^3)) + 2*u^6*(8775 - 39260*v + 63966*v^2 - 46010*v^3 + 15885*v^4 - 2178*v^5 + 3*Pi^2*(128 - 643*v + 1053*v^2 - 642*v^3 + 126*v^4)) + u^5*(-1 + v)*(3*Pi^2*(177 - 958*v + 1703*v^2 - 952*v^3 + 165*v^4) - 2*(-6795 + 33332*v - 55006*v^2 + 33926*v^3 - 9981*v^4 + 990*v^5)) + u^4*(6544 - 51476*v + 150550*v^2 - 204976*v^3 + 140974*v^4 - 50180*v^5 + 8704*v^6 - 396*v^7 + 3*Pi^2*(77 - 628*v + 1938*v^2 - 2800*v^3 + 1910*v^4 - 590*v^5 + 65*v^6)) + u^3*(-1 + v)*(3*Pi^2*(16 - 192*v + 625*v^2 - 960*v^3 + 609*v^4 - 166*v^5 + 12*v^6) + 2*(1033 - 9672*v + 30877*v^2 - 40808*v^3 + 24847*v^4 - 7296*v^5 + 763*v^6))))/(216*(-1 + u)^2*u^2*v*(-1 + u + v)^2*(u + v)^2) + (MH2*Pi*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + 4*u^4*(109 - 147*v + 66*v^2) + 2*u^3*(-271 + 529*v - 357*v^2 + 99*v^3) + u*(-38 + 69*v - 120*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(92 - 233*v + 259*v^2 - 136*v^3 + 22*v^4))*H[0, u])/(36*u*v*(-1 + u + v)) - (MH2*Pi*(66*u^8 + 330*u^7*(-1 + v) + 2*u^6*(449 - 756*v + 363*v^2) + 2*u^5*(-767 + 1847*v - 1506*v^2 + 462*v^3) - (-1 + v)^2*(20 - 46*v + 63*v^2 - 37*v^3 + 20*v^4) + u^4*(1742 - 5137*v + 6179*v^2 - 3348*v^3 + 726*v^4) + u^3*(-1114 + 3849*v - 6144*v^2 + 5209*v^3 - 2142*v^4 + 330*v^5) + u*(80 - 197*v + 198*v^2 + 132*v^3 - 430*v^4 + 301*v^5 - 84*v^6) + u^2*(278 - 1113*v + 2340*v^2 - 3048*v^3 + 2147*v^4 - 708*v^5 + 66*v^6))*H[0, v])/(36*u*v*(-1 + u + v)^3) - (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[1, u])/(18*u^3*v*(-1 + u + v)) + (MH2*Pi*(6 + 4*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-5 + 8*v) + 3*u^2*(3 - 8*v + 4*v^2) + u*(-6 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + 4*u^4*(109 - 147*v + 66*v^2) + 2*u^3*(-271 + 529*v - 357*v^2 + 99*v^3) + u*(-38 + 69*v - 120*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(92 - 233*v + 259*v^2 - 136*v^3 + 22*v^4))*H[1, v])/(36*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(-20 + 66*u^6 + 198*u^5*(-1 + v) + 40*v - 57*v^2 + 37*v^3 - 20*v^4 + 4*u^4*(109 - 147*v + 66*v^2) + 2*u^3*(-271 + 529*v - 357*v^2 + 99*v^3) + u*(-38 + 69*v - 120*v^2 + 173*v^3 - 84*v^4) + 3*u^2*(92 - 233*v + 259*v^2 - 136*v^3 + 22*v^4))*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (MH2*Pi*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*Pi*(33*u^8 + 165*u^7*(-1 + v) + u^6*(439 - 756*v + 363*v^2) + u^5*(-727 + 1807*v - 1506*v^2 + 462*v^3) - 2*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(791 - 2410*v + 3008*v^2 - 1674*v^3 + 363*v^4) + u^3*(-457 + 1629*v - 2772*v^2 + 2500*v^3 - 1071*v^4 + 165*v^5) + u*(80 - 251*v + 375*v^2 - 210*v^3 - 61*v^4 + 109*v^5 - 42*v^6) + u^2*(59 - 264*v + 732*v^2 - 1224*v^3 + 989*v^4 - 354*v^5 + 33*v^6))*H[v, u])/(18*u*v*(-1 + u + v)^3) + (MH2*Pi*(-8*u^4 + u^3*(1 - 8*v) - 3*v + 3*u^2*(1 - 4*v)*v + v^3 - 8*v^4 + u*(-3 + 3*v^2 - 8*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1, v]*H[v, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(4 - 4*u^4 - 11*v + 15*v^2 - 10*v^3 + 2*v^4 + u^3*(-7 + 3*v) + 6*u^2*(2 - 3*v + v^2) + u*(-11 + 21*v - 21*v^2 + 5*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, 1, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*Pi*(10*u^4 + u^3*(-29 + 27*v) + 16*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-32 + 87*v - 87*v^2 + 29*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(4 - 2*u^4 - 11*v + 15*v^2 - 10*v^3 + 2*v^4 + u^3*(-5 + 3*v) + 3*u^2*(3 - 6*v + 2*v^2) + u*(-8 + 21*v - 21*v^2 + 5*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MH2*Pi*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v))) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(3*u*v*(-1 + u + v)) - (MH2*(28 + 16*u^4 - 56*v + 81*v^2 - 53*v^3 + 22*v^4 + u^3*(-50 + 43*v) + 3*u^2*(26 - 49*v + 22*v^2) + u*(-56 + 153*v - 150*v^2 + 45*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, 0, 1, v])/(12*u*v) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(4 + 2*u^4 + 5*u^3*(-2 + v) - 5*v + 6*v^2 - 3*v^3 + 3*u^2*(5 - 7*v + 2*v^2) + u*(-11 + 21*v - 18*v^2 + 3*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(3*u*v*(-1 + u + v)) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[0, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(10*u^4 + u^3*(-29 + 27*v) + 16*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-32 + 87*v - 87*v^2 + 29*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, 0, 0, v])/(12*u*v) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, 0, 1, v])/(12*u*v) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*(10*u^4 + 17*u^3*(-1 + v) + 24*u^2*(-1 + v)^2 + 15*u*(-1 + v)^3 + 6*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(3*u*v*(-1 + u + v)) + (MH2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) + (MH2*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(10 + 10*u^4 - 13*v + 21*v^2 - 14*v^3 + 12*v^4 + u^3*(-11 + 13*v) + 3*u^2*(6 - 12*v + 7*v^2) + u*(-11 + 36*v - 36*v^2 + 14*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1 - v, v, 0, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + ((MH2*(40 + 40*u^4 + 80*u^3*(-1 + v) - 80*v + 107*v^2 - 67*v^3 + 40*v^4 + u^2*(120 - 253*v + 107*v^2) + u*(-80 + 253*v - 240*v^2 + 67*v^3) + 22*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)))/(36*u*v*(-1 + u + v)) + (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[0, u])/(36*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[0, v])/(12*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[1, v])/(36*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3))*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) + I*(-1/36*(MH2*Pi*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3)))/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(3*u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v))) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(3*u*v*(-1 + u + v)))*Log[muSqOMH2] + (((-1/6*I)*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(20 - 41*v + 19*v^2) + u*(-40 + 123*v - 120*v^2 + 37*v^3)))/(24*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)))*Log[muSqOMH2]^2 - (MH2*(528*Pi^2*u^10*(-1 + v) + 3168*Pi^2*u^9*(-1 + v)^2 + u^8*(2230 + Pi^2*(-9574 + 27478*v - 26352*v^2 + 8448*v^3) + 468*zeta3 + 612*zeta3 - 2*v*(1583 + 234*zeta3 + 306*zeta3)) + 2*u*(-1 + v)^2*(-1115 + Pi^2*(-205 + 1424*v - 3302*v^2 + 4300*v^3 - 2273*v^4 + 419*v^5 + 131*v^6) - 234*zeta3 - 90*zeta3 - v^6*(1781 + 378*zeta3 + 162*zeta3) + 4*v*(2815 + 468*zeta3 + 180*zeta3) - 8*v^4*(3833 + 657*zeta3 + 324*zeta3) - 4*v^2*(7645 + 1116*zeta3 + 585*zeta3) + 2*v^5*(6475 + 1332*zeta3 + 594*zeta3) + 4*v^3*(10873 + 1638*zeta3 + 900*zeta3)) + 2*u^7*(-1 + v)*(5575 + Pi^2*(-9337 + 25129*v - 22320*v^2 + 6600*v^3) + 1170*zeta3 + 1206*zeta3 - v*(7915 + 1170*zeta3 + 1386*zeta3)) + 4*u^5*(-1 + v)*(Pi^2*(-4695 + 21781*v - 39430*v^2 + 34470*v^3 - 14280*v^4 + 2112*v^5) + 9*(1115 + 234*zeta3 + 138*zeta3) - 9*v*(4397 + 682*zeta3 + 596*zeta3) - v^3*(13741 + 2322*zeta3 + 1926*zeta3) + v^2*(44215 + 6354*zeta3 + 6048*zeta3)) + u^6*(Pi^2*(-24000 + 109573*v - 197938*v^2 + 176445*v^3 - 77280*v^4 + 13200*v^5) + 24*(1115 + 234*zeta3 + 180*zeta3) - 36*v*(2688 + 463*zeta3 + 431*zeta3) - 2*v^3*(18743 + 2916*zeta3 + 2916*zeta3) + 2*v^2*(54215 + 8442*zeta3 + 8514*zeta3)) + 2*u^3*(-1 + v)*(Pi^2*(312 + 2780*v - 14745*v^2 + 32364*v^3 - 36011*v^4 + 19800*v^5 - 4752*v^6 + 264*v^7) + 12*(1115 + 234*zeta3 + 99*zeta3) - 12*v*(7153 + 1140*zeta3 + 723*zeta3) + 12*v^4*(8266 + 1338*zeta3 + 951*zeta3) - 2*v^5*(9289 + 1836*zeta3 + 1080*zeta3) - 3*v^3*(69853 + 9666*zeta3 + 7914*zeta3) + v^2*(201401 + 27486*zeta3 + 22158*zeta3)) + 2*u^4*(-1 + v)*(Pi^2*(3534 - 23247*v + 57914*v^2 - 74004*v^3 + 49341*v^4 - 15624*v^5 + 1584*v^6) - 18*(1115 + 234*zeta3 + 114*zeta3) + 36*v*(2928 + 453*zeta3 + 344*zeta3) - 6*v^4*(4529 + 834*zeta3 + 582*zeta3) + 2*v^3*(60527 + 8910*zeta3 + 7578*zeta3) - v^2*(181829 + 24858*zeta3 + 22374*zeta3)) + (-1 + v)^3*v*(Pi^2*(410 - 856*v + 1245*v^2 - 799*v^3 + 410*v^4) + 2*(1583 + 234*zeta3 + 90*zeta3 - 3*v^3*(971 + 192*zeta3 + 60*zeta3) - 2*v*(1583 + 234*zeta3 + 90*zeta3) + v^4*(1781 + 378*zeta3 + 162*zeta3) + v^2*(4496 + 810*zeta3 + 270*zeta3))) - u^2*(-1 + v)*(Pi^2*(1582 - 6709*v + 12567*v^2 - 8117*v^3 - 8259*v^4 + 14669*v^5 - 7379*v^6 + 1200*v^7) + 2*(5*(1115 + 234*zeta3 + 90*zeta3) + 6*v^6*(1376 + 285*zeta3 + 141*zeta3) + 27*v^2*(4621 + 660*zeta3 + 432*zeta3) + 9*v^4*(14515 + 2244*zeta3 + 1468*zeta3) - 6*v^3*(29686 + 4143*zeta3 + 2943*zeta3) - v*(42809 + 7164*zeta3 + 3528*zeta3) - v^5*(50089 + 9252*zeta3 + 5148*zeta3)))))/(432*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)^3*(u + v))) + Nc^2*((MH2*(-360*u^8 + 2*u^7*(226 + 99*Pi^2 - 900*v + 54*zeta3) + 2*(-1 + v)*v^2*(-386 + 99*Pi^2*(1 - v + v^2)^2 + v*(772 - 108*zeta3) + v^3*(805 - 108*zeta3) + 54*zeta3 + 3*v^2*(-397 + 54*zeta3) + v^4*(-386 + 54*zeta3)) + u^5*(4072 - 5040*v^3 + 3*Pi^2*(405 - 1262*v + 921*v^2) + 540*zeta3 + 48*v^2*(119 + 27*zeta3) - 16*v*(539 + 108*zeta3)) + 2*u^6*(-1980*v^2 + Pi^2*(-351 + 543*v) - 3*(371 + 54*zeta3) + 2*v*(682 + 135*zeta3)) + 2*u*v*(9*Pi^2*(-22 + 105*v - 232*v^2 + 287*v^3 - 184*v^4 + 57*v^5) + 2*(-82 + v^2*(1904 - 540*zeta3) - 54*zeta3 + 5*v^5*(-148 + 27*zeta3) + 9*v*(-37 + 27*zeta3) - 8*v^4*(-293 + 54*zeta3) + v^3*(-3286 + 675*zeta3))) + u^3*(3*Pi^2*(234 - 1542*v + 3729*v^2 - 3752*v^3 + 1355*v^4) - 4*(-393 + 450*v^5 - 81*zeta3 - 9*v^4*(-17 + 54*zeta3) - 10*v^2*(118 + 135*zeta3) + 4*v*(433 + 135*zeta3) + 2*v^3*(-328 + 675*zeta3))) + u^2*(9*Pi^2*(-22 + 222*v - 733*v^2 + 1195*v^3 - 913*v^4 + 287*v^5) - 2*(262 + 180*v^6 + v^3*(5704 - 2700*zeta3) + v^5*(2004 - 648*zeta3) + 54*zeta3 - 18*v*(71 + 27*zeta3) + 54*v^2*(-1 + 30*zeta3) + v^4*(-6349 + 2052*zeta3))) + u^4*(3*Pi^2*(-405 + 1941*v - 2947*v^2 + 1395*v^3) - 2*(1673 + 1980*v^4 + 270*zeta3 - 54*v^3*(43 + 18*zeta3) - 2*v*(2762 + 675*zeta3) + v^2*(4739 + 2052*zeta3))))*H[0, u])/(216*u*v*(-1 + u + v)^2*(u + v)^2) - (MH2*(120*(-1 + v)^4*v^3*(1 - v + v^2) + 2*u^10*(33*Pi^2*(-1 + v)^2 + 2*(-91 + 30*v^3 + v*(272 - 54*zeta3) + 27*zeta3 + v^2*(-259 + 27*zeta3))) + 2*u^9*(-1 + v)*(Pi^2*(201 - 416*v + 215*v^2) + 10*(-91 + 30*v^3 + v*(272 - 54*zeta3) + 27*zeta3 + v^2*(-259 + 27*zeta3))) + u*(-1 + v)^3*v^2*(3*Pi^2*(22 - 56*v + 99*v^2 - 76*v^3 + 44*v^4) + 2*(-518 + 54*zeta3 - 4*v*(-334 + 27*zeta3) - 3*v^3*(-511 + 36*zeta3) + v^4*(-632 + 54*zeta3) + v^2*(-2111 + 162*zeta3))) + u^4*(-1 + v)^2*(Pi^2*(402 - 3570*v + 11235*v^2 - 17266*v^3 + 13252*v^4 - 4878*v^5 + 648*v^6) + 2*(-910 + 60*v^7 + v^3*(70940 - 9180*zeta3) + v^5*(22454 - 2160*zeta3) + 270*zeta3 + 3*v^6*(-1103 + 90*zeta3) - 15*v*(-667 + 144*zeta3) + 34*v^4*(-1724 + 189*zeta3) + 14*v^2*(-2876 + 459*zeta3))) + u^7*(-1 + v)*(Pi^2*(1710 - 7740*v + 12551*v^2 - 8624*v^3 + 2103*v^4) + 8*(210*v^5 + v*(5015 - 1080*zeta3) - 45*v^3*(-199 + 24*zeta3) + 9*(-91 + 27*zeta3) + v^4*(-2888 + 243*zeta3) + 3*v^2*(-3427 + 558*zeta3))) + u^3*(-1 + v)^2*(3*Pi^2*(-22 + 346*v - 1449*v^2 + 2979*v^3 - 3272*v^4 + 1912*v^5 - 552*v^6 + 44*v^7) + 2*(-1 + v)*(-182 + v^3*(25831 - 3024*zeta3) + v*(3084 - 648*zeta3) + v^5*(6891 - 648*zeta3) + 54*zeta3 + v^6*(-632 + 54*zeta3) + 27*v^4*(-737 + 74*zeta3) + 3*v^2*(-4631 + 666*zeta3))) - u^2*(-1 + v)^2*v*(3*Pi^2*(44 - 290*v + 776*v^2 - 1161*v^3 + 966*v^4 - 456*v^5 + 88*v^6) + 2*(-544 + v*(4222 - 594*zeta3) + v^5*(6499 - 594*zeta3) + 108*zeta3 + 4*v^6*(-286 + 27*zeta3) + 9*v^2*(-1363 + 156*zeta3) + 2*v^4*(-7495 + 702*zeta3) - 2*v^3*(-9308 + 945*zeta3))) + u^8*(3*Pi^2*(-1 + v)^2*(362 - 818*v + 419*v^2) + 2*(660*v^5 + v^3*(21255 - 2700*zeta3) + 24*(-91 + 27*zeta3) - 25*v*(-473 + 108*zeta3) + v^4*(-7673 + 648*zeta3) + 3*v^2*(-7897 + 1368*zeta3))) + u^6*(Pi^2*(-1 + v)^2*(1710 - 8308*v + 14158*v^2 - 9646*v^3 + 2209*v^4) + 2*(660*v^7 + v^3*(161473 - 24192*zeta3) + v*(29194 - 6588*zeta3) + v^5*(64489 - 6588*zeta3) + 36*(-91 + 27*zeta3) + 12*v^6*(-1075 + 81*zeta3) + 27*v^4*(-5265 + 656*zeta3) + 3*v^2*(-32527 + 5904*zeta3))) + u^5*(-1 + v)*(Pi^2*(1086 - 8052*v + 23552*v^2 - 34552*v^3 + 26629*v^4 - 10178*v^5 + 1515*v^6) + 2*(300*v^7 + v^3*(129575 - 18144*zeta3) + v*(21152 - 4644*zeta3) + v^5*(46789 - 4644*zeta3) + 24*(-91 + 27*zeta3) + v^6*(-8306 + 648*zeta3) + v^4*(-111185 + 13068*zeta3) + v^2*(-76429 + 13068*zeta3))))*H[0, v])/(72*(-1 + u)^2*u^2*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2) + ((-57*MH2*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*MH2*(20*u^8 + 100*u^7*(-1 + v) + u^6*(181 - 495*v + 220*v^2) + 4*u^5*(-19 + 226*v - 265*v^2 + 70*v^3) - (-1 + v)^2*(134 - 268*v + 399*v^2 - 265*v^3 + 134*v^4) + u^4*(-311 - 145*v + 1558*v^2 - 1260*v^3 + 220*v^4) + 2*u^3*(397 - 1032*v + 476*v^2 + 545*v^3 - 435*v^4 + 50*v^5) + u*(536 - 2061*v + 3762*v^2 - 3573*v^3 + 1692*v^4 - 306*v^5 - 50*v^6) + u^2*(-890 + 3225*v - 4457*v^2 + 2180*v^3 + 83*v^4 - 325*v^5 + 20*v^6)))*H[0, u]*H[0, v])/(24*u*v*(-1 + u + v)^3) + (MH2*(60*u^8 + 180*u^7*(-1 + v) + 60*(-1 + v)^2*(1 - v + v^2) + u^6*(257 - 33*Pi^2 - 645*v + 240*v^2) + u^5*(-358 - 66*Pi^2*(-1 + v) + 910*v - 870*v^2 + 180*v^3) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + u^4*(174 - 99*Pi^2*(-1 + v)^2 + 81*v + 414*v^2 - 555*v^3 + 60*v^4) - u^3*(358 + 66*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(257 - 910*v + 414*v^2 + 149*v^3 - 268*v^4 - 33*Pi^2*(1 - v + v^2)^2))*H[0, v]*H[1, u])/(36*u^3*v*(-1 + u + v)) - (MH2*(180*u^8 + 180*(-1 + v)^2*(1 - v + v^2) + u^7*(-1214 - 66*Pi^2 + 540*v + 54*zeta3) + u^5*(-9976 + 540*v^3 + Pi^2*(-357 + 390*v - 99*v^2) + v*(12398 - 540*zeta3) + 432*zeta3 + 6*v^2*(-817 + 27*zeta3)) - 2*u^4*(-6439 - 90*v^4 + 3*Pi^2*(-55 + 100*v - 51*v^2 + 6*v^3) + v*(11402 - 540*zeta3) + v^3*(1646 - 54*zeta3) + 270*zeta3 + 12*v^2*(-566 + 27*zeta3)) + 2*u*(-607 + v^3*(1646 - 54*zeta3) + v*(1781 - 54*zeta3) + 27*zeta3 + 3*v^2*(-817 + 27*zeta3) + v^4*(-562 + 27*zeta3)) + u^6*(4571 + Pi^2*(228 - 96*v) + 720*v^2 - 216*zeta3 + 2*v*(-1781 + 54*zeta3)) + u^2*(4571 - 36*Pi^2*(-1 + v)^3 - 216*zeta3 + 12*v^3*(-598 + 27*zeta3) - 24*v^2*(-566 + 27*zeta3) - 4*v^4*(-472 + 27*zeta3) + 2*v*(-6199 + 270*zeta3)) + u^3*(9*Pi^2*(-1 + v)^2*(-19 + 8*v) + 2*(-4988 + v*(11402 - 540*zeta3) + 216*zeta3 - 6*v^3*(-598 + 27*zeta3) + v^4*(-562 + 27*zeta3) + 6*v^2*(-1591 + 81*zeta3))))*H[1, v])/(108*(-1 + u)^2*u^2*v*(-1 + u + v)) + (MH2*(-81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-134 + 60*u^6 + 180*u^5*(-1 + v) + 268*v - 399*v^2 + 265*v^3 - 134*v^4 + u^4*(391 - 645*v + 240*v^2) + 2*u^3*(-241 + 586*v - 435*v^2 + 90*v^3) + u^2*(87 - 369*v + 807*v^2 - 555*v^3 + 60*v^4) - 2*u*(-62 + 231*v - 186*v^2 - 58*v^3 + 75*v^4)))*H[0, u]*H[1, v])/(72*u*v*(-1 + u + v)) + (MH2*(60*u^8 + 180*u^7*(-1 + v) + 60*(-1 + v)^2*(1 - v + v^2) + u^6*(257 - 57*Pi^2 - 645*v + 240*v^2) - 2*u^5*(179 + 57*Pi^2*(-1 + v) - 455*v + 435*v^2 - 90*v^3) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + 3*u^4*(58 - 57*Pi^2*(-1 + v)^2 + 27*v + 138*v^2 - 185*v^3 + 20*v^4) - u^3*(358 + 114*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(257 - 910*v + 414*v^2 + 149*v^3 - 268*v^4 - 57*Pi^2*(1 - v + v^2)^2))*H[1, u]*H[1, v])/(36*u^3*v*(-1 + u + v)) + (MH2*(-40*u^8 - 120*u^7*(-1 + v) + u^6*(-82 + 25*Pi^2 + 430*v - 160*v^2) - 40*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(30 + 25*Pi^2*(-1 + v) - 212*v + 290*v^2 - 60*v^3) + u^4*(152 + 75*Pi^2*(-1 + v)^2 - 600*v - 6*v^2 + 370*v^3 - 40*v^4) + 10*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + 2*u^3*(30 + 25*Pi^2*(-1 + v)^3 + 300*v - 516*v^2 + 138*v^3 + 50*v^4) + u^2*(-82 + 424*v - 6*v^2 - 276*v^3 + 268*v^4 + 25*Pi^2*(1 - v + v^2)^2))*H[0, v]*H[1 - v, u])/(24*u^3*v*(-1 + u + v)) + (MH2*(33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[1, v]*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (MH2*Pi^2*(88 + 88*u^4 - 140*v + 225*v^2 - 140*v^3 + 88*v^4 + 4*u^3*(-35 + 33*v) + 3*u^2*(75 - 140*v + 66*v^2) + 2*u*(-70 + 225*v - 210*v^2 + 66*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MH2*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-677 + 1485*v - 660*v^2) + u^5*(764 - 3242*v + 3180*v^2 - 840*v^3) + u^4*(-139 + 2564*v - 5719*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(67 - 134*v + 198*v^2 - 131*v^3 + 67*v^4) + u^3*(-1042 + 2187*v + 1116*v^2 - 4565*v^3 + 2610*v^4 - 300*v^5) + u^2*(1598 - 5664*v + 7365*v^2 - 2568*v^3 - 1288*v^4 + 975*v^5 - 60*v^6) + u*(-1072 + 4042*v - 7266*v^2 + 6699*v^3 - 2944*v^4 + 391*v^5 + 150*v^6) + 81*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, v]*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + (MH2*(81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[0, 0, u])/(72*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(6*u*v*(-1 + u + v)) + (MH2*(261*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 2*(60*u^8 + 300*u^7*(-1 + v) + 55*u^6*(5 - 27*v + 12*v^2) + 2*u^5*(422 + 817*v - 1590*v^2 + 420*v^3) + u^4*(-3077 + 3877*v + 2512*v^2 - 3780*v^3 + 660*v^4) - (-1 + v)^2*(670 - 1340*v + 1989*v^2 - 1319*v^3 + 670*v^4) + 2*u^3*(2531 - 7137*v + 5472*v^2 + 286*v^3 - 1305*v^4 + 150*v^5) + u*(2680 - 10483*v + 19326*v^2 - 18723*v^3 + 9340*v^4 - 1990*v^5 - 150*v^6) + u^2*(-4814 + 17751*v - 25473*v^2 + 14592*v^3 - 1901*v^4 - 975*v^5 + 60*v^6)))*H[0, 0, v])/(72*u*v*(-1 + u + v)^3) - (MH2*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1 - v, u]*H[0, 0, v])/(12*u*v) - (MH2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (23*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, v]*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + (MH2*(81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 - 274*v + 405*v^2 - 265*v^3 + 134*v^4 + u^3*(-268 + 274*v) + u^2*(402 - 819*v + 405*v^2) + u*(-268 + 819*v - 804*v^2 + 265*v^3)))*H[0, 1, v])/(72*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(33*u^4 + 2*u^3*(-51 + 44*v) + 6*u^2*(23 - 44*v + 22*v^2) + 2*u*(-51 + 132*v - 132*v^2 + 44*v^3) + 11*(3 - 8*v + 12*v^2 - 8*v^3 + 4*v^4))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MH2*(11 + 11*u^4 - 56*v + 69*v^2 - 46*v^3 + u^3*(-58 + 56*v) + 3*u^2*(24 - 48*v + 23*v^2) + 2*u*(-29 + 72*v - 72*v^2 + 23*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MH2*(-81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-134 + 60*u^6 + 180*u^5*(-1 + v) + 268*v - 399*v^2 + 265*v^3 - 134*v^4 + u^4*(391 - 645*v + 240*v^2) + 2*u^3*(-241 + 586*v - 435*v^2 + 90*v^3) + u^2*(87 - 369*v + 807*v^2 - 555*v^3 + 60*v^4) - 2*u*(-62 + 231*v - 186*v^2 - 58*v^3 + 75*v^4)))*H[0, 1 - v, u])/(72*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(3*u*v*(-1 + u + v)) - (MH2*(55*u^4 + 2*u^3*(-73 + 72*v) + 88*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 4*u*(-44 + 123*v - 123*v^2 + 41*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) + (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, v]*H[1, 0, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (MH2*(81*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 2*(60*u^8 + 300*u^7*(-1 + v) + u^6*(811 - 1485*v + 660*v^2) + 4*u^5*(-397 + 946*v - 795*v^2 + 210*v^3) - (-1 + v)^2*(134 - 262*v + 387*v^2 - 259*v^3 + 134*v^4) + u^4*(1673 - 5485*v + 6806*v^2 - 3780*v^3 + 660*v^4) + u^3*(-766 + 3324*v - 6168*v^2 + 5914*v^3 - 2610*v^4 + 300*v^5) + u*(248 - 1121*v + 2214*v^2 - 2097*v^3 + 764*v^4 + 142*v^5 - 150*v^6) + u^2*(-64 + 153*v + 459*v^2 - 2034*v^3 + 2357*v^4 - 975*v^5 + 60*v^6)))*H[1, 0, v])/(72*u*v*(-1 + u + v)^3) - (MH2*(12*u^3*(-1 + v) + 33*u^2*(-1 + v)^2 + 32*u*(-1 + v)^3 + 22*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(11 + 14*u - 6*u^2 + 14*u^3 + 11*u^4)*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(66*u^4 + 120*u^3*(-1 + v) + 195*u^2*(-1 + v)^2 + 130*u*(-1 + v)^3 + 11*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(3*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) + (MH2*(81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[1, 1, v])/(72*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(6*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(6*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (MH2*(60*u^8 + 180*u^7*(-1 + v) + 60*(-1 + v)^2*(1 - v + v^2) + u^6*(257 - 57*Pi^2 - 645*v + 240*v^2) - 2*u^5*(179 + 57*Pi^2*(-1 + v) - 455*v + 435*v^2 - 90*v^3) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + 3*u^4*(58 - 57*Pi^2*(-1 + v)^2 + 27*v + 138*v^2 - 185*v^3 + 20*v^4) - u^3*(358 + 114*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(257 - 910*v + 414*v^2 + 149*v^3 - 268*v^4 - 57*Pi^2*(1 - v + v^2)^2))*H[1, 1 - v, u])/(36*u^3*v*(-1 + u + v)) - (MH2*(11 + 14*u - 6*u^2 + 14*u^3 + 11*u^4)*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(-81*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-134 + 60*u^6 + 180*u^5*(-1 + v) + 268*v - 399*v^2 + 265*v^3 - 134*v^4 + u^4*(391 - 645*v + 240*v^2) + 2*u^3*(-241 + 586*v - 435*v^2 + 90*v^3) + u^2*(87 - 369*v + 807*v^2 - 555*v^3 + 60*v^4) - 2*u*(-62 + 231*v - 186*v^2 - 58*v^3 + 75*v^4)))*H[1 - v, 0, u])/(72*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) - (MH2*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (MH2*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (MH2*(33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[1 - v, 1 - v, u])/(72*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[0, v]*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MH2*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-677 + 1485*v - 660*v^2) + u^5*(764 - 3242*v + 3180*v^2 - 840*v^3) + u^4*(-139 + 2564*v - 5719*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(67 - 134*v + 198*v^2 - 131*v^3 + 67*v^4) + u^3*(-1042 + 2187*v + 1116*v^2 - 4565*v^3 + 2610*v^4 - 300*v^5) + u^2*(1598 - 5664*v + 7365*v^2 - 2568*v^3 - 1288*v^4 + 975*v^5 - 60*v^6) + u*(-1072 + 4042*v - 7266*v^2 + 6699*v^3 - 2944*v^4 + 391*v^5 + 150*v^6) + 81*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, 0, u])/(36*u*v*(-1 + u + v)^3) - (MH2*(44 + 11*u^4 - 88*v + 102*v^2 - 58*v^3 + 11*v^4 + u^3*(-58 + 44*v) + 6*u^2*(17 - 29*v + 11*v^2) + 2*u*(-44 + 102*v - 87*v^2 + 22*v^3))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[0, v]*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(3*u*v*(-1 + u + v)) - (MH2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(6*u*v*(-1 + u + v)) + (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*(154 + 88*u^4 - 308*v + 432*v^2 - 278*v^3 + 121*v^4 + 8*u^3*(-31 + 29*v) + u^2*(402 - 768*v + 363*v^2) + u*(-308 + 828*v - 798*v^2 + 252*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) + (45*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (37*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, 0, 1, v])/(12*u*v) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(6*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (MH2*(22 + 11*u^4 - 32*v + 33*v^2 - 12*v^3 + u^3*(-46 + 32*v) + 3*u^2*(23 - 34*v + 11*v^2) + 2*u*(-28 + 51*v - 36*v^2 + 6*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, 1, v])/(u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(6*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) + (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*(55*u^4 + 2*u^3*(-73 + 72*v) + 88*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 4*u*(-44 + 123*v - 123*v^2 + 41*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, 0, 0, v])/(12*u*v) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, 0, 1, v])/(12*u*v) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, 1, v])/(u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(55*u^4 + 98*u^3*(-1 + v) + 132*u^2*(-1 + v)^2 + 78*u*(-1 + v)^3 + 33*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (13*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(6*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 1, v])/(u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(6*u*v*(-1 + u + v)) - (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (MH2*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1 - v, v, 0, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) + (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 0, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) + (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 1 - v, 0, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, v, u])/(u*v*(-1 + u + v)) + I*(-1/216*(MH2*Pi*(-360*(-1 + v)^3*v^2*(1 - v + v^2) + 2*u^10*(262 + 99*Pi^2 - 180*v + 54*zeta3) + 2*u^9*(-1 + v)*(1310 + 513*Pi^2 - 900*v + 270*zeta3) + 2*u*(-1 + v)*v*(-360 + 2*v*(1157 + 66*Pi^2 + 27*zeta3) + v^5*(964 + 99*Pi^2 + 54*zeta3) - 2*v^4*(1756 + 135*Pi^2 + 54*zeta3) + 3*v^3*(1954 + 135*Pi^2 + 54*zeta3) - 2*v^2*(2521 + 150*Pi^2 + 54*zeta3)) + u^8*(7014 - 3960*v^3 + 9*Pi^2*(287 - 622*v + 287*v^2) + 1296*zeta3 + 6*v^2*(2603 + 216*zeta3) - 4*v*(4999 + 702*zeta3)) + u^5*(-1 + v)*(-1800*v^5 + 3*Pi^2*(987 - 5080*v + 8606*v^2 - 5020*v^3 + 921*v^4) + 48*(187 + 27*zeta3) + 12*v^4*(1945 + 108*zeta3) - 8*v*(8099 + 837*zeta3) + 8*v^2*(15535 + 1431*zeta3) - 4*v^3*(20761 + 1674*zeta3)) - 2*u^2*(-180 + 4*v*(563 + 66*Pi^2 + 27*zeta3) + 2*v^7*(784 + 99*Pi^2 + 54*zeta3) + 4*v^5*(6911 + 840*Pi^2 + 351*zeta3) - v^6*(10193 + 1281*Pi^2 + 594*zeta3) - v^2*(13109 + 1506*Pi^2 + 594*zeta3) + 2*v^3*(16027 + 1788*Pi^2 + 702*zeta3) - v^4*(40262 + 4677*Pi^2 + 1890*zeta3)) + u^4*(3490 - 360*v^7 + 3*Pi^2*(428 - 3418*v + 10101*v^2 - 14266*v^3 + 9875*v^4 - 3182*v^5 + 362*v^6) + 540*zeta3 + 2*v^6*(5201 + 270*zeta3) - 40*v^3*(5857 + 459*zeta3) - 8*v^5*(7969 + 540*zeta3) - 4*v*(10817 + 1080*zeta3) + 4*v^2*(38866 + 3213*zeta3) + 4*v^4*(43249 + 3213*zeta3)) + u^7*(-1 + v)*(15*Pi^2*(271 - 662*v + 271*v^2) - 8*(630*v^3 - 3*(514 + 81*zeta3) - 3*v^2*(1048 + 81*zeta3) + v*(4718 + 594*zeta3))) + u^3*(-1 + v)*(3*Pi^2*(88 - 1056*v + 3289*v^2 - 4830*v^3 + 3147*v^4 - 904*v^5 + 66*v^6) + 4*(293 + 27*zeta3 - 27*v^5*(181 + 12*zeta3) - 18*v*(211 + 18*zeta3) + v^6*(482 + 27*zeta3) + v^4*(15665 + 999*zeta3) + v^2*(16124 + 999*zeta3) - v^3*(23533 + 1512*zeta3))) + u^6*(3*Pi^2*(1417 - 6758*v + 10818*v^2 - 6738*v^3 + 1395*v^4) - 4*(990*v^5 - 27*(127 + 18*zeta3) - 18*v^4*(488 + 27*zeta3) - 6*v^2*(5881 + 621*zeta3) + 2*v*(9653 + 1161*zeta3) + v^3*(26623 + 2322*zeta3)))))/((-1 + u)^2*u^2*v*(-1 + u + v)^2*(u + v)^2) + (MH2*Pi*(45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 2*(-134 + 60*u^6 + 180*u^5*(-1 + v) + 268*v - 399*v^2 + 265*v^3 - 134*v^4 + u^4*(391 - 645*v + 240*v^2) + 2*u^3*(-241 + 586*v - 435*v^2 + 90*v^3) + u^2*(87 - 369*v + 807*v^2 - 555*v^3 + 60*v^4) - 2*u*(-62 + 231*v - 186*v^2 - 58*v^3 + 75*v^4)))*H[0, u])/(72*u*v*(-1 + u + v)) + ((-45*MH2*Pi^3*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*MH2*Pi*(60*u^8 + 300*u^7*(-1 + v) + u^6*(811 - 1485*v + 660*v^2) + 2*u^5*(-650 + 1889*v - 1590*v^2 + 420*v^3) - (-1 + v)^2*(134 - 274*v + 405*v^2 - 265*v^3 + 134*v^4) + u^4*(1211 - 4705*v + 6794*v^2 - 3780*v^3 + 660*v^4) + 2*u^3*(-149 + 912*v - 2568*v^2 + 2957*v^3 - 1305*v^4 + 150*v^5) + u*(536 - 1913*v + 3294*v^2 - 2727*v^3 + 812*v^4 + 148*v^5 - 150*v^6) + u^2*(-526 + 1659*v - 1359*v^2 - 1452*v^3 + 2369*v^4 - 975*v^5 + 60*v^6)))*H[0, v])/(72*u*v*(-1 + u + v)^3) + (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(-60*u^8 - 180*u^7*(-1 + v) + u^6*(-257 + 45*Pi^2 + 645*v - 240*v^2) - 60*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(179 + 45*Pi^2*(-1 + v) - 455*v + 435*v^2 - 90*v^3) + 3*u^4*(-58 + 45*Pi^2*(-1 + v)^2 - 27*v - 138*v^2 + 185*v^3 - 20*v^4) + 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + u^3*(358 + 90*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(-257 + 910*v - 414*v^2 - 149*v^3 + 268*v^4 + 45*Pi^2*(1 - v + v^2)^2))*H[1, u])/(36*u^3*v*(-1 + u + v)) - (MH2*Pi*(22*u^4 + 4*u^3*(-8 + 11*v) + 3*u^2*(21 - 44*v + 22*v^2) + 2*u*(-21 + 66*v - 66*v^2 + 22*v^3) + 11*(3 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(-45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-134 + 60*u^6 + 180*u^5*(-1 + v) + 268*v - 399*v^2 + 265*v^3 - 134*v^4 + u^4*(391 - 645*v + 240*v^2) + 2*u^3*(-241 + 586*v - 435*v^2 + 90*v^3) + u^2*(87 - 369*v + 807*v^2 - 555*v^3 + 60*v^4) - 2*u*(-62 + 231*v - 186*v^2 - 58*v^3 + 75*v^4)))*H[1, v])/(72*u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(6*u*v*(-1 + u + v)) - (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(-45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(-134 + 60*u^6 + 180*u^5*(-1 + v) + 268*v - 399*v^2 + 265*v^3 - 134*v^4 + u^4*(391 - 645*v + 240*v^2) + 2*u^3*(-241 + 586*v - 435*v^2 + 90*v^3) + u^2*(87 - 369*v + 807*v^2 - 555*v^3 + 60*v^4) - 2*u*(-62 + 231*v - 186*v^2 - 58*v^3 + 75*v^4)))*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (MH2*Pi*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) - (MH2*Pi*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-677 + 1485*v - 660*v^2) + u^5*(764 - 3242*v + 3180*v^2 - 840*v^3) + u^4*(-139 + 2564*v - 5719*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(67 - 134*v + 198*v^2 - 131*v^3 + 67*v^4) + u^3*(-1042 + 2187*v + 1116*v^2 - 4565*v^3 + 2610*v^4 - 300*v^5) + u^2*(1598 - 5664*v + 7365*v^2 - 2568*v^3 - 1288*v^4 + 975*v^5 - 60*v^6) + u*(-1072 + 4042*v - 7266*v^2 + 6699*v^3 - 2944*v^4 + 391*v^5 + 150*v^6) + 45*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MH2*Pi*(44*u^4 + 4*u^3*(-7 + 11*v) + 3*u^2*(9 - 28*v + 22*v^2) + 2*u*(6 + 27*v - 42*v^2 + 22*v^3) + v*(12 + 27*v - 28*v^2 + 44*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1, v]*H[v, u])/(12*u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) + (7*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(-22 + 22*u^4 + 56*v - 69*v^2 + 46*v^3 - 11*v^4 - 4*u^3*(-4 + 3*v) + u^2*(-39 + 72*v - 33*v^2) - 2*u*(-28 + 51*v - 51*v^2 + 16*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) + (7*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, 1, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(55*u^4 + 2*u^3*(-73 + 72*v) + 88*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 4*u*(-44 + 123*v - 123*v^2 + 41*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 0, u])/(12*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(-22 + 11*u^4 + 56*v - 69*v^2 + 46*v^3 - 11*v^4 - 2*u^3*(-7 + 6*v) + u^2*(-36 + 72*v - 33*v^2) - 2*u*(-22 + 51*v - 51*v^2 + 16*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(55 + 55*u^4 - 76*v + 129*v^2 - 86*v^3 + 66*v^4 + u^3*(-74 + 76*v) + 3*u^2*(42 - 84*v + 43*v^2) + u*(-74 + 252*v - 252*v^2 + 86*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1 - v, v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, u])/(u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) + (15*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (7*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (7*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, u])/(u*v*(-1 + u + v)) + (7*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, u])/(u*v*(-1 + u + v))) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, u])/(2*u*v*(-1 + u + v)) - (75*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, 0, u])/(u*v*(-1 + u + v)) - (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, 0, u])/(u*v*(-1 + u + v)) - (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1, v])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, 1, v])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1, v])/(2*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, 0, u])/(u*v*(-1 + u + v)) + (-1/36*(MH2*(-182 + 364*v - 557*v^2 + 375*v^3 - 182*v^4 + 121*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 54*zeta3 - 108*v*zeta3 + 162*v^2*zeta3 - 108*v^3*zeta3 + 54*v^4*zeta3 + 2*u^4*(-91 + 27*zeta3) + 4*u^3*(-1 + v)*(-91 + 27*zeta3) + u*(-1 + v)*(v*(717 - 216*zeta3) + 4*(-91 + 27*zeta3) + 3*v^2*(-125 + 36*zeta3)) + u^2*(v*(1081 - 324*zeta3) + 6*(-91 + 27*zeta3) + v^2*(-557 + 162*zeta3))))/(u*v*(-1 + u + v)) - (MH2*(9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[0, u])/(72*u*v*(-1 + u + v)) + (MH2*(33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[0, v])/(24*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(2*u*v*(-1 + u + v)) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) + (MH2*(9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[1, v])/(72*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(6*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (MH2*(9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3)))*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) - (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) - (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(6*u*v*(-1 + u + v)) + (23*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) + (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (23*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(2*u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(6*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(6*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + I*((MH2*Pi*(45*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3))))/(72*u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(2*u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v))) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, u])/(2*u*v*(-1 + u + v)) - (45*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(2*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(2*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(2*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 0, v])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, v])/(2*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(2*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1 - v, u])/(2*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)))*Log[muSqOMH2] + ((MH2*(57*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(134 + 134*u^4 + 268*u^3*(-1 + v) - 268*v + 399*v^2 - 265*v^3 + 134*v^4 + u^2*(402 - 807*v + 399*v^2) + u*(-268 + 807*v - 804*v^2 + 265*v^3))))/(48*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(12*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) + (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(4*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(2*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(12*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(4*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(2*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (15*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(4*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(4*u*v*(-1 + u + v)) - (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(2*u*v*(-1 + u + v)) + I*((11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(4*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(4*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(4*u*v*(-1 + u + v)) + (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(2*u*v*(-1 + u + v))) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(4*u*v*(-1 + u + v)) - (33*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(4*u*v*(-1 + u + v)) - (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(4*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(4*u*v*(-1 + u + v)) - (9*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(4*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(4*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(2*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(4*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(4*u*v*(-1 + u + v)) + (3*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(2*u*v*(-1 + u + v)))*Log[muSqOMH2]^2 - (MH2*H[1, u]*(Pi^2*(77*u^4 + 22*u^3*(-7 + 8*v) + 3*u^2*(87 - 176*v + 88*v^2) + 8*u*(-23 + 66*v - 66*v^2 + 22*v^3) + 22*(5 - 8*v + 12*v^2 - 8*v^3 + 4*v^4)) + 144*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*zeta3))/(36*u*v*(-1 + u + v)) - (MH2*H[1 - v, u]*(180*u^8 + 180*(-1 + v)^2*(1 - v + v^2) - 33*Pi^2*u*(1 + v^4) + 2*u^7*(-607 + 270*v + 27*zeta3 - 216*zeta3) + u^6*(4571 + 36*Pi^2*(-1 + v) + 720*v^2 - 216*zeta3 + 2*v*(-1781 + 54*zeta3 - 432*zeta3) + 1728*zeta3) + 2*u*(-607 + 27*zeta3 + 3*v^2*(-817 + 27*zeta3 - 216*zeta3) + v^4*(-562 + 27*zeta3 - 216*zeta3) - 216*zeta3 + v^3*(1646 - 54*zeta3 + 432*zeta3) + v*(1781 - 54*zeta3 + 432*zeta3)) + u^2*(4571 + 6*Pi^2*(10 + 3*v - 3*v^2 + v^3 + 11*v^4) - 216*zeta3 + 2*v*(-6199 + 270*zeta3 - 2160*zeta3) + 12*v^3*(-598 + 27*zeta3 - 216*zeta3) - 24*v^2*(-566 + 27*zeta3 - 216*zeta3) + 1728*zeta3 + v^4*(1888 - 108*zeta3 + 864*zeta3)) + 2*u^4*(6439 + 90*v^4 + 3*Pi^2*(-10 + 15*v - 6*v^2 + v^3) - 270*zeta3 + 2*v*(-5701 + 270*zeta3 - 2160*zeta3) + 2*v^3*(-823 + 27*zeta3 - 216*zeta3) + 2160*zeta3 + v^2*(6792 - 324*zeta3 + 2592*zeta3)) + u^5*(540*v^3 + 9*Pi^2*(9 - 10*v + v^2) + 8*(-1247 + 54*zeta3 - 432*zeta3) + 6*v^2*(-817 + 27*zeta3 - 216*zeta3) + v*(12398 - 540*zeta3 + 4320*zeta3)) - u^3*(3*Pi^2*(4 + 18*v - 15*v^2 + 4*v^3 + 11*v^4) + 2*(4988 - 216*zeta3 + 2*v*(-5701 + 270*zeta3 - 2160*zeta3) + 6*v^3*(-598 + 27*zeta3 - 216*zeta3) + 1728*zeta3 + v^4*(562 - 27*zeta3 + 216*zeta3) + v^2*(9546 - 486*zeta3 + 3888*zeta3)))))/(108*(-1 + u)^2*u^2*v*(-1 + u + v)) + (MH2*(9600*Pi^2*u^10*(-1 + v) + 57600*Pi^2*u^9*(-1 + v)^2 + u^8*(-3399*Pi^4*(-1 + v) + 20*Pi^2*(-7213 + 24373*v - 24840*v^2 + 7680*v^3) + 40*(1886 - 1089*zeta3 + v*(-2462 + 1089*zeta3 - 1683*zeta3) + 1683*zeta3)) - 5*u^7*(-1 + v)*(3399*Pi^4*(-1 + v) - 4*Pi^2*(-9377 + 42653*v - 45000*v^2 + 12000*v^3) - 8*(9430 - 5445*zeta3 + v*(-12310 + 5445*zeta3 - 7623*zeta3) + 7119*zeta3)) + (-1 + v)^3*v*(3399*Pi^4*(1 - v + v^2)^2 + 20*Pi^2*(2747 - 5530*v + 8256*v^2 - 5473*v^3 + 2747*v^4) - 40*(-2462 + 1089*zeta3 + v^2*(-7162 + 2187*zeta3 - 1485*zeta3) + v^4*(-2642 + 297*zeta3 - 891*zeta3) - 495*zeta3 + v*(4924 - 2178*zeta3 + 990*zeta3) + v^3*(4700 - 1098*zeta3 + 990*zeta3))) - u*(-1 + v)^2*(3399*Pi^4*(1 - 8*v + 20*v^2 - 28*v^3 + 20*v^4 - 8*v^5 + v^6) + 20*Pi^2*(2747 - 21148*v + 51814*v^2 - 71534*v^3 + 48418*v^4 - 17638*v^5 + 1547*v^6) - 40*(-1886 + 1089*zeta3 + 4*v^4*(-12055 + 3195*zeta3 - 3078*zeta3) + 4*v^2*(-11914 + 5013*zeta3 - 2853*zeta3) + v^6*(-2642 + 297*zeta3 - 891*zeta3) - 36*v^3*(-1882 + 631*zeta3 - 469*zeta3) - 24*v^5*(-832 + 141*zeta3 - 252*zeta3) - 495*zeta3 + v*(17968 - 8712*zeta3 + 3960*zeta3))) - 2*u^5*(-1 + v)*(3399*Pi^4*(-9 + 29*v - 29*v^2 + 9*v^3) - 20*Pi^2*(7644 - 8041*v - 35822*v^2 + 63795*v^3 - 31560*v^4 + 3840*v^5) - 40*(16974 - 9801*zeta3 + v*(-62918 + 30285*zeta3 - 29745*zeta3) + v^3*(-21710 + 7641*zeta3 - 9621*zeta3) + 8289*zeta3 + v^2*(68806 - 28125*zeta3 + 31077*zeta3))) + u^6*(-3399*Pi^4*(-12 + 37*v - 37*v^2 + 12*v^3) + 20*Pi^2*(-2238 + 48292*v - 148039*v^2 + 169665*v^3 - 79680*v^4 + 12000*v^5) + 40*(22632 - 13068*zeta3 + v*(-78214 + 39645*zeta3 - 45099*zeta3) + 4*v^3*(-7330 + 2997*zeta3 - 3888*zeta3) + 13824*zeta3 + v^2*(85478 - 38565*zeta3 + 46827*zeta3))) - u^4*(-1 + v)*(3399*Pi^4*(18 - 78*v + 121*v^2 - 78*v^3 + 18*v^4) - 20*Pi^2*(-29184 + 106050*v - 105755*v^2 - 28908*v^3 + 87648*v^4 - 36360*v^5 + 2880*v^6) - 40*(5*v^2*(-56422 + 23157*zeta3 - 21987*zeta3) + 6*v^4*(-7192 + 2055*zeta3 - 2715*zeta3) + 18*(-1886 + 1089*zeta3 - 735*zeta3) + v*(167748 - 81054*zeta3 + 66654*zeta3) + v^3*(188228 - 65934*zeta3 + 71694*zeta3))) - u^2*(-1 + v)*(3399*Pi^4*(5 - 32*v + 84*v^2 - 115*v^3 + 84*v^4 - 32*v^5 + 5*v^6) + 20*Pi^2*(12871 - 77245*v + 195033*v^2 - 253070*v^3 + 162441*v^4 - 43855*v^5 - 782*v^6 + 1680*v^7) - 40*(-9430 + 5445*zeta3 + 12*v^4*(-16939 + 5067*zeta3 - 4962*zeta3) + 12*v^2*(-16222 + 6885*zeta3 - 4617*zeta3) + v^6*(-12626 + 1989*zeta3 - 4167*zeta3) - 24*v*(-2866 + 1425*zeta3 - 768*zeta3) - 2475*zeta3 + v^5*(78172 - 17856*zeta3 + 23940*zeta3) + v^3*(275674 - 99099*zeta3 + 80109*zeta3))) + u^3*(-1 + v)*(-3399*Pi^4*(-12 + 64*v - 135*v^2 + 135*v^3 - 64*v^4 + 12*v^5) + 20*Pi^2*(26346 - 128384*v + 245829*v^2 - 194787*v^3 + 33476*v^4 + 28932*v^5 - 11880*v^6 + 480*v^7) + 40*(22632 - 13068*zeta3 + 15*v^3*(-21598 + 7641*zeta3 - 7215*zeta3) + 8*v*(-17144 + 8388*zeta3 - 5661*zeta3) + 4*v^5*(-7297 + 1593*zeta3 - 2484*zeta3) + 7020*zeta3 + v^4*(154972 - 45288*zeta3 + 51588*zeta3) + v^2*(312706 - 129735*zeta3 + 105345*zeta3)))))/(8640*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)^3*(u + v)));



==> AuxFiles/H/Hggg_IR_R1.m <==
(* LO *)
M0M0 = (-2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z));

(* NLO *)
M0M1 = (MH2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(6*y*z*(-1 + y + z)) + (MH2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(6*y*z*(-1 + y + z)) + (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(y*z*(-1 + y + z)) - (MH2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(6*y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(y*z*(-1 + y + z)) - (MH2*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1, z] + H[1, 0, z]))/(y*z*(-1 + y + z)) - (MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(y*z*(-1 + y + z)) + (2*MH2*Nc*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(-(Nf*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))) + (6*I)*Nf*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + Nc*(-y + y^2 - z + y^2*z + z^2 + y*z^2 - (33*I)*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)) - 3*(11*Nc - 2*Nf)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]))/(6*y*z*(-1 + y + z));

(* NNLO *)
M1M1 = Nf^2*(-1/18*(MH2*(y^4 + 2*y^3*(-1 + z) + (-1 + z)^2*z^2 + y*z*(1 - 3*z + 2*z^2) + y^2*(1 - 3*z + 3*z^2) + 9*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(y*z*(-1 + y + z)) + (MH2*(6 + 6*y^4 - 11*z + 17*z^2 - 12*z^3 + 6*z^4 + 3*y^3*(-4 + 3*z) + y^2*(17 - 43*z + 12*z^2) + y*(-11 + 42*z - 43*z^2 + 9*z^3))*H[0, x])/(18*y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, y])/(18*y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[0, z])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(9*y*z*(-1 + y + z)) + (MH2*(2*y^4 + y^3*(-4 + 3*z) + 2*(1 - z + z^2)^2 + 2*y^2*(3 - 7*z + 2*z^2) + y*(-4 + 14*z - 14*z^2 + 3*z^3))*H[1, z])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z])/(9*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(9*y*z*(-1 + y + z)) + (MH2*(2*y^4 + y^3*(-4 + 3*z) + 2*(1 - z + z^2)^2 + 2*y^2*(3 - 7*z + 2*z^2) + y*(-4 + 14*z - 14*z^2 + 3*z^3))*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, y])/(9*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(9*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x])/(9*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(9*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(9*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(9*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(9*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(9*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(9*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + ((MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)))/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(3*y*z*(-1 + y + z)))*Log[muSqOMH2] - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]^2)/(2*y*z*(-1 + y + z))) + Nc*Nf*((MH2*(4*(y^4 + 2*y^3*(-1 + z) + (-1 + z)^2*z^2 + y*z*(1 - 3*z + 2*z^2) + y^2*(1 - 3*z + 3*z^2)) + 3*Pi^2*(62 + 62*y^4 + 124*y^3*(-1 + z) - 125*z + 187*z^2 - 124*z^3 + 62*z^4 + y^2*(187 - 359*z + 186*z^2) + y*(-125 + 360*z - 359*z^2 + 124*z^3))))/(36*y*z*(-1 + y + z)) - (MH2*(4*(33 + 4*Pi^2)*y^6 + y^5*(-264 + 423*z + 32*Pi^2*(-1 + 2*z)) + z^2*(132 - 251*z + 383*z^2 - 264*z^3 + 132*z^4 + 16*Pi^2*(1 - z + z^2)^2) + y^4*(383 - 1495*z + 672*z^2 + 16*Pi^2*(3 - 10*z + 8*z^2)) + y^3*(-251 + 1720*z - 3093*z^2 + 762*z^3 + 32*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + y*z*(264 - 753*z + 1720*z^2 - 1495*z^3 + 423*z^4 + 32*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(132 - 753*z + 2602*z^2 - 3093*z^3 + 672*z^4 + 16*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, x])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(13*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) - 4*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y])/(36*y*z*(-1 + y + z)) - (MH2*(4 + 4*y^4 - 7*z + 11*z^2 - 8*z^3 + 4*z^4 + y^3*(-8 + 9*z) + y^2*(11 - 41*z + 14*z^2) + y*(-7 + 40*z - 41*z^2 + 9*z^3))*H[0, x]*H[0, y])/(6*y*z*(-1 + y + z)) + (MH2*(13*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) - 4*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, z])/(36*y*z*(-1 + y + z)) - (MH2*(4 + 4*y^4 - 7*z + 11*z^2 - 8*z^3 + 4*z^4 + y^3*(-8 + 9*z) + y^2*(11 - 41*z + 14*z^2) + y*(-7 + 40*z - 41*z^2 + 9*z^3))*H[0, x]*H[0, z])/(6*y*z*(-1 + y + z)) + (MH2*(22 + 22*y^4 + 44*y^3*(-1 + z) - 47*z + 69*z^2 - 44*z^3 + 22*z^4 + 3*y^2*(23 - 43*z + 22*z^2) + y*(-47 + 132*z - 129*z^2 + 44*z^3))*H[0, y]*H[0, z])/(18*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[0, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, y])/(6*y*z*(-1 + y + z)) - (MH2*(4*(11 + Pi^2)*y^6 + 4*(11 + Pi^2)*z^2*(1 - z + z^2)^2 + y^5*(-88 + 141*z + 8*Pi^2*(-1 + 2*z)) + 2*y^4*(66 - 247*z + 112*z^2 + 2*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-44 + 291*z - 509*z^2 + 127*z^3 + 4*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + y*z*(88 - 264*z + 582*z^2 - 494*z^3 + 141*z^4 + 8*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + 2*y^2*(22 - 132*z + 438*z^2 - 509*z^3 + 112*z^4 + 2*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1, z])/(12*y*z*(-1 + y + z)*(y + z)^2) - (MH2*(16*y^4 + y^3*(-32 + 35*z) + 16*(1 - z + z^2)^2 + 6*y^2*(8 - 15*z + 9*z^2) + y*(-32 + 90*z - 90*z^2 + 35*z^3))*H[0, x]*H[1, z])/(18*y*z*(-1 + y + z)) - (MH2*(34*y^4 + y^3*(-68 + 71*z) + 34*(1 - z + z^2)^2 + 6*y^2*(17 - 42*z + 18*z^2) + y*(-68 + 252*z - 252*z^2 + 71*z^3))*H[0, y]*H[1, z])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[1, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, x])/(6*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, x])/(6*y*z*(-1 + y + z)) - (MH2*(2*(22 + Pi^2)*y^6 + 2*(22 + Pi^2)*z^2*(1 - z + z^2)^2 + y^5*(-88 + 141*z + Pi^2*(-4 + 8*z)) + 2*y^4*(66 - 247*z + 112*z^2 + Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-44 + 291*z - 509*z^2 + 127*z^3 + 2*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + y*z*(88 - 264*z + 582*z^2 - 494*z^3 + 141*z^4 + 4*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + 2*y^2*(22 - 132*z + 438*z^2 - 509*z^3 + 112*z^4 + Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1 - z, y])/(12*y*z*(-1 + y + z)*(y + z)^2) - (MH2*(16*y^4 + y^3*(-32 + 35*z) + 16*(1 - z + z^2)^2 + 6*y^2*(8 - 15*z + 9*z^2) + y*(-32 + 90*z - 90*z^2 + 35*z^3))*H[0, x]*H[1 - z, y])/(18*y*z*(-1 + y + z)) - (MH2*(34*y^4 + y^3*(-68 + 71*z) + 34*(1 - z + z^2)^2 + 6*y^2*(17 - 42*z + 18*z^2) + y*(-68 + 252*z - 252*z^2 + 71*z^3))*H[0, z]*H[1 - z, y])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(16*y^4 + y^3*(-32 + 35*z) + 16*(1 - z + z^2)^2 + 6*y^2*(8 - 15*z + 9*z^2) + y*(-32 + 90*z - 90*z^2 + 35*z^3))*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (MH2*(58*y^4 + y^3*(-116 + 131*z) + 58*(1 - z + z^2)^2 + 6*y^2*(29 - 53*z + 34*z^2) + y*(-116 + 318*z - 318*z^2 + 131*z^3))*H[0, 0, x])/(18*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, x])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, x])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, x])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, x])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(9*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(9*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (MH2*(2*y^4 + y^2*(6 - 72*z) + y^3*(-4 + z) + 2*(1 - z + z^2)^2 + y*(-4 + 72*z - 72*z^2 + z^3))*H[0, 1, z])/(18*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(34*y^4 + y^3*(-68 + 71*z) + 34*(1 - z + z^2)^2 + 6*y^2*(17 - 42*z + 18*z^2) + y*(-68 + 252*z - 252*z^2 + 71*z^3))*H[0, 1 - z, y])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(3*y*z*(-1 + y + z)) - (MH2*(6 + 6*y^4 + 12*y^3*(-1 + z) - 11*z + 17*z^2 - 12*z^3 + 6*z^4 + y^2*(17 - 55*z + 18*z^2) + y*(-11 + 54*z - 55*z^2 + 12*z^3))*H[1, 0, x])/(3*y*z*(-1 + y + z)) + (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2))*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, x]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(34 + 34*y^4 - 62*z + 96*z^2 - 68*z^3 + 34*z^4 + y^3*(-68 + 71*z) + 6*y^2*(16 - 43*z + 18*z^2) + y*(-62 + 252*z - 258*z^2 + 71*z^3))*H[1, 0, z])/(18*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, x]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (MH2*(16*y^4 + y^3*(-32 + 35*z) + 16*(1 - z + z^2)^2 + 6*y^2*(8 - 15*z + 9*z^2) + y*(-32 + 90*z - 90*z^2 + 35*z^3))*H[1, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - y, 0, x])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, x])/(y*z*(-1 + y + z)) - (MH2*(34*y^4 + y^3*(-68 + 71*z) + 34*(1 - z + z^2)^2 + 6*y^2*(17 - 42*z + 18*z^2) + y*(-68 + 252*z - 252*z^2 + 71*z^3))*H[1 - z, 0, y])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(16*y^4 + y^3*(-32 + 35*z) + 16*(1 - z + z^2)^2 + 6*y^2*(8 - 15*z + 9*z^2) + y*(-32 + 90*z - 90*z^2 + 35*z^3))*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, x])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, x])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 1, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, x])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + ((MH2*(-13*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(12*y*z*(-1 + y + z)) + (MH2*(5*y^4 + y^3*(-10 + 13*z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 8*z + 7*z^2) + y*(-10 + 24*z - 24*z^2 + 13*z^3))*H[0, x])/(3*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y])/(3*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(y*z*(-1 + y + z)) + (MH2*(16*y^4 + y^3*(-32 + 35*z) + 16*(1 - z + z^2)^2 + 6*y^2*(8 - 15*z + 9*z^2) + y*(-32 + 90*z - 90*z^2 + 35*z^3))*H[1, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z])/(3*y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(3*y*z*(-1 + y + z)) + (MH2*(16*y^4 + y^3*(-32 + 35*z) + 16*(1 - z + z^2)^2 + 6*y^2*(8 - 15*z + 9*z^2) + y*(-32 + 90*z - 90*z^2 + 35*z^3))*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x])/(3*y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)))*Log[muSqOMH2] + ((11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(2*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(y*z*(-1 + y + z)))*Log[muSqOMH2]^2) + Nc^2*((MH2*((22 - 6*Pi^2)*y^6 + y^5*(-44 + Pi^2*(12 - 24*z) + 89*z) + z^2*(22 - 43*z + 65*z^2 - 44*z^3 + 22*z^4 - 6*Pi^2*(1 - z + z^2)^2) + y^4*(65 - 288*z + 180*z^2 - 6*Pi^2*(3 - 10*z + 8*z^2)) + y^3*(-43 + 329*z - 656*z^2 + 226*z^3 - 12*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + y*z*(44 - 129*z + 329*z^2 - 288*z^3 + 89*z^4 - 12*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(22 - 129*z + 540*z^2 - 656*z^3 + 180*z^4 - 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, x]*H[0, y])/(6*y*z*(-1 + y + z)*(y + z)^2) + (MH2*((22 - 6*Pi^2)*y^6 + y^5*(-44 + Pi^2*(12 - 24*z) + 89*z) + z^2*(22 - 43*z + 65*z^2 - 44*z^3 + 22*z^4 - 6*Pi^2*(1 - z + z^2)^2) + y^4*(65 - 288*z + 180*z^2 - 6*Pi^2*(3 - 10*z + 8*z^2)) + y^3*(-43 + 329*z - 656*z^2 + 226*z^3 - 12*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + y*z*(44 - 129*z + 329*z^2 - 288*z^3 + 89*z^4 - 12*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(22 - 129*z + 540*z^2 - 656*z^3 + 180*z^4 - 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, x]*H[0, z])/(6*y*z*(-1 + y + z)*(y + z)^2) - (MH2*(121 + 121*y^4 + 242*y^3*(-1 + z) - 248*z + 369*z^2 - 242*z^3 + 121*z^4 + y^2*(369 - 720*z + 363*z^2) + y*(-248 + 726*z - 720*z^2 + 242*z^3) + 30*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y]*H[0, z])/(36*y*z*(-1 + y + z)) - (MH2*(23*y^4 + 46*y^3*(-1 + z) + 23*(1 - z + z^2)^2 + 3*y^2*(23 - 58*z + 23*z^2) + 2*y*(-23 + 87*z - 87*z^2 + 23*z^3))*H[0, x]*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1, x])/(y*z*(-1 + y + z)) - (5*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, x])/(6*y*z*(-1 + y + z)) - (5*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, x])/(6*y*z*(-1 + y + z)) + (MH2*Pi^2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1, y])/(12*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, y])/(6*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, y])/(3*y*z*(-1 + y + z)) + (MH2*((55 + 6*Pi^2)*y^6 + (55 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-55 + 113*z + 6*Pi^2*(-1 + 2*z)) + y^4*(165 - 358*z + 464*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-55 + 234*z - 298*z^2 + 293*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(55 - 165*z + 234*z^2 - 179*z^3 + 113*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(55 - 330*z + 678*z^2 - 596*z^3 + 464*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, x]*H[1, z])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*((253 + 42*Pi^2)*y^6 + (253 + 42*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-253 + 509*z + 42*Pi^2*(-1 + 2*z)) + y^4*(759 - 2932*z + 2048*z^2 + 42*Pi^2*(3 - 10*z + 8*z^2)) + y^3*(-506 + 3438*z - 6338*z^2 + 2566*z^3 + 84*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(253 - 759*z + 1719*z^2 - 1466*z^3 + 509*z^4 + 42*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(253 - 1518*z + 5430*z^2 - 6338*z^3 + 2048*z^4 + 42*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, y]*H[1, z])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, x]*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - x, y])/(2*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, y])/(3*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - x, y])/(6*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, x]*H[1 - x, y])/(2*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - x, z])/(2*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - x, z])/(6*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, x]*H[1 - x, z])/(2*y*z*(-1 + y + z)) + (11*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, x])/(12*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - y, z])/(2*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - y, z])/(6*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - y, z])/(3*y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, y]*H[1 - y, z])/(2*y*z*(-1 + y + z)) + (11*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, x])/(12*y*z*(-1 + y + z)) + (MH2*((55 + 6*Pi^2)*y^6 + (55 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-55 + 113*z + 6*Pi^2*(-1 + 2*z)) + y^4*(165 - 358*z + 464*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-55 + 234*z - 298*z^2 + 293*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(55 - 165*z + 234*z^2 - 179*z^3 + 113*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(55 - 330*z + 678*z^2 - 596*z^3 + 464*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, x]*H[1 - z, y])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*((253 + 42*Pi^2)*y^6 + (253 + 42*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-253 + 509*z + 42*Pi^2*(-1 + 2*z)) + y^4*(759 - 2932*z + 2048*z^2 + 42*Pi^2*(3 - 10*z + 8*z^2)) + y^3*(-506 + 3438*z - 6338*z^2 + 2566*z^3 + 84*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(253 - 759*z + 1719*z^2 - 1466*z^3 + 509*z^4 + 42*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(253 - 1518*z + 5430*z^2 - 6338*z^3 + 2048*z^4 + 42*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, z]*H[1 - z, y])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, x]*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*((-55 + 6*Pi^2)*y^6 + (-55 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(55 - 113*z + 6*Pi^2*(-1 + 2*z)) + y^4*(-165 + 358*z - 464*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(55 - 234*z + 298*z^2 - 293*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(-55 + 165*z - 234*z^2 + 179*z^3 - 113*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(-55 + 330*z - 678*z^2 + 596*z^3 - 464*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)*(y + z)^2) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (MH2*(Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 11*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3)))*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, x]*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (MH2*((-77 + 36*Pi^2)*y^6 + (-77 + 36*Pi^2)*z^2*(1 - z + z^2)^2 + y^5*(154 - 323*z + 72*Pi^2*(-1 + 2*z)) + y^4*(-231 + 290*z - 676*z^2 + 36*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(77 - 222*z + 140*z^2 - 430*z^3 + 36*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + y*z*(-154 + 462*z - 444*z^2 + 290*z^3 - 323*z^4 + 72*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(-77 + 462*z - 606*z^2 + 280*z^3 - 676*z^4 + 36*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, 0, x])/(18*y*z*(-1 + y + z)*(y + z)^2) - (MH2*(4*y^4 + 8*y^3*(-1 + z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 23*z + 4*z^2) + y*(-8 + 69*z - 69*z^2 + 8*z^3))*H[0, y]*H[0, 0, x])/(3*y*z*(-1 + y + z)) - (MH2*(4*y^4 + 8*y^3*(-1 + z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 23*z + 4*z^2) + y*(-8 + 69*z - 69*z^2 + 8*z^3))*H[0, z]*H[0, 0, x])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z]*H[0, 0, x])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, x])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z]*H[0, 0, x])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, x])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y]*H[0, 0, x])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y]*H[0, 0, x])/(y*z*(-1 + y + z)) - (MH2*(121 + 42*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(36*y*z*(-1 + y + z)) - (MH2*(4*y^4 + 8*y^3*(-1 + z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 23*z + 4*z^2) + y*(-8 + 69*z - 69*z^2 + 8*z^3))*H[0, x]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[0, 0, y])/(y*z*(-1 + y + z)) + (MH2*(7*y^4 + 14*y^3*(-1 + z) + 7*(1 - z + z^2)^2 + 3*y^2*(7 + z + 7*z^2) + y*(-14 - 3*z + 3*z^2 + 14*z^3))*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[0, 0, y])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(121 + 42*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(36*y*z*(-1 + y + z)) - (MH2*(4*y^4 + 8*y^3*(-1 + z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 23*z + 4*z^2) + y*(-8 + 69*z - 69*z^2 + 8*z^3))*H[0, x]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(7*y^4 + 14*y^3*(-1 + z) + 7*(1 - z + z^2)^2 + 3*y^2*(7 + z + 7*z^2) + y*(-14 - 3*z + 3*z^2 + 14*z^3))*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[0, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, x])/(3*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, y])/(3*y*z*(-1 + y + z)) + (MH2*((-143 + 6*Pi^2)*y^6 + (-143 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(143 - 283*z + 6*Pi^2*(-1 + 2*z)) + y^4*(-429 + 2216*z - 1120*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(143 - 1251*z + 2573*z^2 - 697*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(-143 + 429*z - 1251*z^2 + 1108*z^3 - 283*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(-143 + 858*z - 4074*z^2 + 5146*z^3 - 1120*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, 1, z])/(36*y*z*(-1 + y + z)*(y + z)^2) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, x]*H[0, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, y]*H[0, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(13*y^4 + 26*y^3*(-1 + z) + 13*(1 - z + z^2)^2 + y^2*(39 - 51*z + 39*z^2) + y*(-26 + 51*z - 51*z^2 + 26*z^3))*H[1 - z, y]*H[0, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[z, y]*H[0, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[0, 1, z])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - x, y])/(3*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - x, z])/(3*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - y, z])/(3*y*z*(-1 + y + z)) + (MH2*((253 + 42*Pi^2)*y^6 + (253 + 42*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-253 + 509*z + 42*Pi^2*(-1 + 2*z)) + y^4*(759 - 2932*z + 2048*z^2 + 42*Pi^2*(3 - 10*z + 8*z^2)) + y^3*(-506 + 3438*z - 6338*z^2 + 2566*z^3 + 84*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(253 - 759*z + 1719*z^2 - 1466*z^3 + 509*z^4 + 42*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(253 - 1518*z + 5430*z^2 - 6338*z^3 + 2048*z^4 + 42*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, 1 - z, y])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, x]*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, z]*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1, z]*H[0, z, y])/(3*y*z*(-1 + y + z)) + (MH2*(33 + 33*y^4 + 66*y^3*(-1 + z) - 65*z + 98*z^2 - 66*z^3 + 33*z^4 + y^2*(98 - 298*z + 99*z^2) + y*(-65 + 297*z - 298*z^2 + 66*z^3) - 4*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, x])/(3*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, y]*H[1, 0, x])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, z]*H[1, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z]*H[1, 0, x])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - x, y]*H[1, 0, x])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - x, y]*H[1, 0, x])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - x, z]*H[1, 0, x])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - x, z]*H[1, 0, x])/(y*z*(-1 + y + z)) - (7*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, x])/(y*z*(-1 + y + z)) - (7*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - x, y]*H[1, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - x, z]*H[1, 0, x])/(y*z*(-1 + y + z)) - (MH2*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2) + 5*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, y])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 0, y])/(6*y*z*(-1 + y + z)) - (MH2*(20*y^4 + 40*y^3*(-1 + z) + 20*(1 - z + z^2)^2 + 3*y^2*(20 - 49*z + 20*z^2) + y*(-40 + 147*z - 147*z^2 + 40*z^3))*H[0, z]*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, x]*H[1, 0, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - y, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - y, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - y, z]*H[1, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MH2*((253 + 6*Pi^2)*y^6 + 2*y^5*(-253 + 509*z + 6*Pi^2*(-1 + 2*z)) + z^2*(253 - 494*z + 747*z^2 - 506*z^3 + 253*z^4 + 6*Pi^2*(1 - z + z^2)^2) + y^4*(747 - 2944*z + 2048*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-247 + 1707*z - 3187*z^2 + 1283*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(253 - 741*z + 1707*z^2 - 1472*z^3 + 509*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(253 - 1482*z + 5406*z^2 - 6374*z^3 + 2048*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1, 0, z])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(8*y^4 + 16*y^3*(-1 + z) + 8*(1 - z + z^2)^2 + 3*y^2*(8 - 13*z + 8*z^2) + y*(-16 + 39*z - 39*z^2 + 16*z^3))*H[0, x]*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, x]*H[1, 0, z])/(2*y*z*(-1 + y + z)) + (MH2*(29*y^4 + 58*y^3*(-1 + z) + 29*(1 - z + z^2)^2 + 3*y^2*(29 - 76*z + 29*z^2) + y*(-58 + 228*z - 228*z^2 + 58*z^3))*H[1 - z, y]*H[1, 0, z])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[z, y]*H[1, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[1, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x]*H[1, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, x])/(y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, y])/(2*y*z*(-1 + y + z)) + (MH2*((-55 + 6*Pi^2)*y^6 + (-55 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(55 - 113*z + 6*Pi^2*(-1 + 2*z)) + y^4*(-165 + 358*z - 464*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(55 - 234*z + 298*z^2 - 293*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(-55 + 165*z - 234*z^2 + 179*z^3 - 113*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(-55 + 330*z - 678*z^2 + 596*z^3 - 464*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1, 1, z])/(12*y*z*(-1 + y + z)*(y + z)^2) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 1, z])/(6*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, z])/(2*y*z*(-1 + y + z)) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 0, y])/(3*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, x]*H[1 - x, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[1 - x, 0, y])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[1 - x, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x]*H[1 - x, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 0, z])/(3*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, x]*H[1 - x, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[1 - x, 0, z])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[1 - x, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x]*H[1 - x, 0, z])/(y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1 - x, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1 - x, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - y, 0, x])/(2*y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 0, z])/(3*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, y]*H[1 - y, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[1 - y, 0, z])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1 - y, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1 - y, 0, z])/(y*z*(-1 + y + z)) - (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 1 - y, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, x])/(2*y*z*(-1 + y + z)) + (MH2*((253 + 42*Pi^2)*y^6 + (253 + 42*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-253 + 509*z + 42*Pi^2*(-1 + 2*z)) + y^4*(759 - 2932*z + 2048*z^2 + 42*Pi^2*(3 - 10*z + 8*z^2)) + y^3*(-506 + 3438*z - 6338*z^2 + 2566*z^3 + 84*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(253 - 759*z + 1719*z^2 - 1466*z^3 + 509*z^4 + 42*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(253 - 1518*z + 5430*z^2 - 6338*z^3 + 2048*z^4 + 42*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1 - z, 0, y])/(36*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, x]*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (MH2*(14*y^4 + 28*y^3*(-1 + z) + 14*(1 - z + z^2)^2 + y^2*(42 - 93*z + 42*z^2) + y*(-28 + 93*z - 93*z^2 + 28*z^3))*H[0, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (MH2*((-55 + 6*Pi^2)*y^6 + (-55 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(55 - 113*z + 6*Pi^2*(-1 + 2*z)) + y^4*(-165 + 358*z - 464*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(55 - 234*z + 298*z^2 - 293*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(-55 + 165*z - 234*z^2 + 179*z^3 - 113*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(-55 + 330*z - 678*z^2 + 596*z^3 - 464*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1 - z, 1 - z, y])/(12*y*z*(-1 + y + z)*(y + z)^2) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1, z]*H[z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 11*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3)))*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, x]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (33*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, x])/(2*y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 0, x])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 0, x])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, 0, y])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 0, y])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, 0, z])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(7*y^4 + 14*y^3*(-1 + z) + 7*(1 - z + z^2)^2 + 3*y^2*(7 + z + 7*z^2) + y*(-14 - 3*z + 3*z^2 + 14*z^3))*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 2*y*(-1 + z)*(1 + z)^2 + (1 - z + z^2)^2 + y^2*(3 + 2*z + 3*z^2))*H[0, 1, 0, x])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, x])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, y]*H[0, 1, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, z]*H[0, 1, 0, x])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[0, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(13*y^4 + 26*y^3*(-1 + z) + 13*(1 - z + z^2)^2 + y^2*(39 - 51*z + 39*z^2) + y*(-26 + 51*z - 51*z^2 + 26*z^3))*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1 - x, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1 - x, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1 - y, 0, z])/(y*z*(-1 + y + z)) + (MH2*(7*y^4 + 14*y^3*(-1 + z) + 7*(1 - z + z^2)^2 + 3*y^2*(7 + z + 7*z^2) + y*(-14 - 3*z + 3*z^2 + 14*z^3))*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[0, z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + (1 - z + z^2)^2 + 3*y^2*(1 + 8*z + z^2) + 2*y*(-1 - 12*z + 12*z^2 + z^3))*H[1, 0, 0, x])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, x])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, x])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, y]*H[1, 0, 0, x])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, z]*H[1, 0, 0, x])/(y*z*(-1 + y + z)) - (22*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1, 0, 0, z])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(13*y^4 + 26*y^3*(-1 + z) + 13*(1 - z + z^2)^2 + y^2*(39 - 51*z + 39*z^2) + y*(-26 + 51*z - 51*z^2 + 26*z^3))*H[1, 0, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1, 1, 0, x])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, x])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1, 0, x])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, y]*H[1, 1, 0, x])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, z]*H[1, 1, 0, x])/(y*z*(-1 + y + z)) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1, 1, 0, y])/(2*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 1, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, z]*H[1, 1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(31*y^4 + 62*y^3*(-1 + z) + 31*(1 - z + z^2)^2 + 3*y^2*(31 - 71*z + 31*z^2) + y*(-62 + 213*z - 213*z^2 + 62*z^3))*H[1, 1, 0, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, z])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 1, z])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 0, 0, y])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - x, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - x, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - x, 1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - x, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - y, 0, 0, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 1, 0, x])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 3*z + z^2) + (1 - z + z^2)^2 + y*(-2 + 9*z - 9*z^2 + 2*z^3))*H[1 - y, 1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - y, 1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - y, 1, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(y*z*(-1 + y + z)) + (MH2*(7*y^4 + 14*y^3*(-1 + z) + 7*(1 - z + z^2)^2 + 3*y^2*(7 + z + 7*z^2) + y*(-14 - 3*z + 3*z^2 + 14*z^3))*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, x])/(2*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, y])/(2*y*z*(-1 + y + z)) - (MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, y])/(2*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1, z])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, x])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (16*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, x])/(y*z*(-1 + y + z)) - (7*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, x])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - x, 1, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - x, 1, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - y, 1, 0, z])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (18*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, x])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(y*z*(-1 + y + z)) - (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, x])/(y*z*(-1 + y + z)) - (8*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 1, z])/(y*z*(-1 + y + z)) - (18*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, x])/(y*z*(-1 + y + z)) - (13*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 1, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, x])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, y])/(y*z*(-1 + y + z)) + (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 0, 1, 0, z])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1 - x, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1 - x, 1, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 0, 1, 0, z])/(y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 1 - y, 1, 0, z])/(y*z*(-1 + y + z)) - (9*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 0, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (-1/8*(MH2*(121 + 16*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, x])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(y*z*(-1 + y + z)))*Log[muSqOMH2]^2 + (MH2*H[1, z]*(y^6*(121 + 28*Pi^2 - 72*zeta3) + z^2*(1 - z + z^2)^2*(121 + 28*Pi^2 - 72*zeta3) + y^5*(-242 + 56*Pi^2*(-1 + 2*z) + z*(457 - 288*zeta3) + 144*zeta3) + y^4*(363 + Pi^2*(84 - 298*z + 224*z^2) + z^2*(872 - 576*zeta3) - 216*zeta3 + 6*z*(-281 + 120*zeta3)) + y*z*(314 + 2*Pi^2*(28 - 84*z + 177*z^2 - 149*z^3 + 56*z^4) + z^2*(2000 - 864*zeta3) + z^4*(457 - 288*zeta3) - 144*zeta3 + 6*z*(-145 + 72*zeta3) + 6*z^3*(-281 + 120*zeta3)) + 2*y^3*(-121 + Pi^2*(-28 + 177*z - 307*z^2 + 140*z^3) + 72*zeta3 - 8*z^3*(-67 + 45*zeta3) - 8*z*(-125 + 54*zeta3) + 2*z^2*(-893 + 360*zeta3)) + y^2*(121 + 2*Pi^2*(14 - 84*z + 270*z^2 - 307*z^3 + 112*z^4) + z^2*(2998 - 1296*zeta3) + z^4*(872 - 576*zeta3) - 72*zeta3 + 6*z*(-145 + 72*zeta3) + 4*z^3*(-893 + 360*zeta3))))/(12*y*z*(-1 + y + z)*(y + z)^2) + (MH2*H[1 - z, y]*(y^6*(121 + 17*Pi^2 - 72*zeta3) + z^2*(1 - z + z^2)^2*(121 + 17*Pi^2 - 72*zeta3) + y^5*(-242 + 34*Pi^2*(-1 + 2*z) + z*(457 - 288*zeta3) + 144*zeta3) + y^4*(363 + Pi^2*(51 - 188*z + 136*z^2) + z^2*(872 - 576*zeta3) - 216*zeta3 + 6*z*(-281 + 120*zeta3)) + y*z*(314 + 2*Pi^2*(17 - 51*z + 111*z^2 - 94*z^3 + 34*z^4) + z^2*(2000 - 864*zeta3) + z^4*(457 - 288*zeta3) - 144*zeta3 + 6*z*(-145 + 72*zeta3) + 6*z^3*(-281 + 120*zeta3)) + 2*y^3*(-121 + Pi^2*(-17 + 111*z - 197*z^2 + 85*z^3) + 72*zeta3 - 8*z^3*(-67 + 45*zeta3) - 8*z*(-125 + 54*zeta3) + 2*z^2*(-893 + 360*zeta3)) + y^2*(121 + Pi^2*(17 - 102*z + 342*z^2 - 394*z^3 + 136*z^4) + z^2*(2998 - 1296*zeta3) + z^4*(872 - 576*zeta3) - 72*zeta3 + 6*z*(-145 + 72*zeta3) + 4*z^3*(-893 + 360*zeta3))))/(12*y*z*(-1 + y + z)*(y + z)^2) - (MH2*H[0, y]*(-11*z + 11*z^2 + 2*Pi^2*(4*y^4 + 8*y^3*(-1 + z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 23*z + 4*z^2) + y*(-8 + 69*z - 69*z^2 + 8*z^3)) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 504*y^4*(zeta3 - zeta3) + 1008*y^3*(-1 + z)*(zeta3 - zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)*(11 + 1008*zeta3 + 1008*z^2*(zeta3 - zeta3) - 1008*zeta3 + z*(11 - 2016*zeta3 + 2016*zeta3)) + y^2*(11 + 1512*zeta3 + 1512*z^2*(zeta3 - zeta3) - 1512*zeta3 + z*(11 - 3024*zeta3 + 3024*zeta3))))/(36*y*z*(-1 + y + z)) - (MH2*H[0, z]*(-11*z + 11*z^2 + 2*Pi^2*(4*y^4 + 8*y^3*(-1 + z) + 4*(1 - z + z^2)^2 + 3*y^2*(4 - 23*z + 4*z^2) + y*(-8 + 69*z - 69*z^2 + 8*z^3)) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 504*y^4*(zeta3 - zeta3) + 1008*y^3*(-1 + z)*(zeta3 - zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)*(11 + 1008*zeta3 + 1008*z^2*(zeta3 - zeta3) - 1008*zeta3 + z*(11 - 2016*zeta3 + 2016*zeta3)) + y^2*(11 + 1512*zeta3 + 1512*z^2*(zeta3 - zeta3) - 1512*zeta3 + z*(11 - 3024*zeta3 + 3024*zeta3))))/(36*y*z*(-1 + y + z)) + (MH2*H[0, x]*(y^6*(363 + 40*Pi^2 - 504*zeta3 + 288*zeta3) + y^4*(1078 + 8*Pi^2*(15 - 32*z + 40*z^2) - 1512*zeta3 + z*(-5069 + 5040*zeta3 - 2880*zeta3) - 24*z^2*(-109 + 168*zeta3 - 96*zeta3) + 864*zeta3) + y^5*(80*Pi^2*(-1 + 2*z) - 3*(242 - 336*zeta3 + z*(-457 + 672*zeta3 - 384*zeta3) + 192*zeta3)) + z^2*(363 + 40*Pi^2*(1 - z + z^2)^2 - 504*zeta3 + z*(-715 + 1008*zeta3 - 576*zeta3) + 6*z^3*(-121 + 168*zeta3 - 96*zeta3) + 288*zeta3 + z^4*(363 - 504*zeta3 + 288*zeta3) + z^2*(1078 - 1512*zeta3 + 864*zeta3)) + y^3*(-715 + 16*Pi^2*(-5 + 21*z - 23*z^2 + 25*z^3) + 1008*zeta3 + 3*z^2*(-3583 + 3360*zeta3 - 1920*zeta3) - 48*z^3*(-67 + 105*zeta3 - 60*zeta3) - 576*zeta3 + z*(5978 - 6048*zeta3 + 3456*zeta3)) + y*z*(942 + 16*Pi^2*(5 - 15*z + 21*z^2 - 16*z^3 + 10*z^4) - 1008*zeta3 + z^3*(-5069 + 5040*zeta3 - 2880*zeta3) + 3*z*(-859 + 1008*zeta3 - 576*zeta3) - 3*z^4*(-457 + 672*zeta3 - 384*zeta3) + 576*zeta3 + z^2*(5978 - 6048*zeta3 + 3456*zeta3)) + y^2*(363 + 8*Pi^2*(5 - 30*z + 54*z^2 - 46*z^3 + 40*z^4) - 504*zeta3 + 3*z^3*(-3583 + 3360*zeta3 - 1920*zeta3) + 3*z*(-859 + 1008*zeta3 - 576*zeta3) - 24*z^4*(-109 + 168*zeta3 - 96*zeta3) + 288*zeta3 + z^2*(8972 - 9072*zeta3 + 5184*zeta3))))/(36*y*z*(-1 + y + z)*(y + z)^2) - (MH2*(27*Pi^4*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) + 15*Pi^2*(319 + 319*y^4 + 638*y^3*(-1 + z) - 640*z + 959*z^2 - 638*z^3 + 319*z^4 + y^2*(959 - 1780*z + 957*z^2) + 2*y*(-320 + 891*z - 890*z^2 + 319*z^3)) + 20*(z^2*(1 + 1134*zeta3 - 1134*zeta3) + y^4*(1 + 378*zeta3 - 378*zeta3) + 2*y^3*(-1 + z)*(1 + 378*zeta3 - 378*zeta3) + z^4*(1 + 378*zeta3 - 378*zeta3) + 378*(zeta3 - zeta3) - 756*z*(zeta3 - zeta3) + z^3*(-2 - 756*zeta3 + 756*zeta3) + y*(-1 + z)*(z^2*(2 + 756*zeta3 - 756*zeta3) + 756*(zeta3 - zeta3) + z*(-1 - 2268*zeta3 + 2268*zeta3)) + y^2*(1 + 1134*zeta3 + 3*z^2*(1 + 378*zeta3 - 378*zeta3) - 1134*zeta3 + z*(-3 - 3024*zeta3 + 3024*zeta3)))))/(360*y*z*(-1 + y + z)) + Log[muSqOMH2]*((MH2*((11 + 32*Pi^2)*y^6 + (11 + 32*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-11 + 16*z + 32*Pi^2*(-1 + 2*z)) + y^4*(33 - 494*z + 40*z^2 + 32*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-11 + 258*z - 614*z^2 + 19*z^3 + 32*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(11 - 33*z + 258*z^2 - 247*z^3 + 16*z^4 + 32*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(11 - 66*z + 822*z^2 - 1228*z^3 + 40*z^4 + 32*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[0, x])/(12*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(121 + 20*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(12*y*z*(-1 + y + z)) + (MH2*(25*y^4 + 50*y^3*(-1 + z) + 25*(1 - z + z^2)^2 + 3*y^2*(25 - 86*z + 25*z^2) + y*(-50 + 258*z - 258*z^2 + 50*z^3))*H[0, x]*H[0, y])/(6*y*z*(-1 + y + z)) + (MH2*(121 + 20*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(12*y*z*(-1 + y + z)) + (MH2*(25*y^4 + 50*y^3*(-1 + z) + 25*(1 - z + z^2)^2 + 3*y^2*(25 - 86*z + 25*z^2) + y*(-50 + 258*z - 258*z^2 + 50*z^3))*H[0, x]*H[0, z])/(6*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(2*y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[0, z])/(y*z*(-1 + y + z)) + (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, x])/(y*z*(-1 + y + z)) + (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, y])/(y*z*(-1 + y + z)) - (MH2*((55 + 6*Pi^2)*y^6 + (55 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-55 + 113*z + 6*Pi^2*(-1 + 2*z)) + y^4*(165 - 358*z + 464*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-55 + 234*z - 298*z^2 + 293*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(55 - 165*z + 234*z^2 - 179*z^3 + 113*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(55 - 330*z + 678*z^2 - 596*z^3 + 464*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1, z])/(6*y*z*(-1 + y + z)*(y + z)^2) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[0, y]*H[1, z])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, y]*H[1, z])/(y*z*(-1 + y + z)) + (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, y])/(y*z*(-1 + y + z)) + (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, z])/(y*z*(-1 + y + z)) + (MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, z])/(y*z*(-1 + y + z)) - (MH2*((55 + 6*Pi^2)*y^6 + (55 + 6*Pi^2)*z^2*(1 - z + z^2)^2 + 2*y^5*(-55 + 113*z + 6*Pi^2*(-1 + 2*z)) + y^4*(165 - 358*z + 464*z^2 + 6*Pi^2*(3 - 10*z + 8*z^2)) + 2*y^3*(-55 + 234*z - 298*z^2 + 293*z^3 + 6*Pi^2*(-1 + 6*z - 10*z^2 + 5*z^3)) + 2*y*z*(55 - 165*z + 234*z^2 - 179*z^3 + 113*z^4 + 6*Pi^2*(1 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)) + y^2*(55 - 330*z + 678*z^2 - 596*z^3 + 464*z^4 + 6*Pi^2*(1 - 6*z + 18*z^2 - 20*z^3 + 8*z^4)))*H[1 - z, y])/(6*y*z*(-1 + y + z)*(y + z)^2) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[0, z]*H[1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, z]*H[1 - z, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, z]*H[z, y])/(y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, x])/(3*y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, x])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, x])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, y])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 0, z])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(y*z*(-1 + y + z)) + (2*MH2*(13*y^4 + 26*y^3*(-1 + z) + 13*(1 - z + z^2)^2 + y^2*(39 - 51*z + 39*z^2) + y*(-26 + 51*z - 51*z^2 + 26*z^3))*H[0, 1, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(1 - 14*z + z^2) + (1 - z + z^2)^2 + 2*y*(-1 + 21*z - 21*z^2 + z^3))*H[1, 0, x])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, x])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, x])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, y]*H[1, 0, x])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, z]*H[1, 0, x])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(29*y^4 + 58*y^3*(-1 + z) + 29*(1 - z + z^2)^2 + 3*y^2*(29 - 76*z + 29*z^2) + y*(-58 + 228*z - 228*z^2 + 58*z^3))*H[1, 0, z])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 0, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - x, 0, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1 - y, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*(2*y^4 + 4*y^3*(-1 + z) + 2*(1 - z + z^2)^2 + 3*y^2*(2 + 5*z + 2*z^2) + y*(-4 - 15*z + 15*z^2 + 4*z^3))*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(5*y^4 + 10*y^3*(-1 + z) + 5*(1 - z + z^2)^2 + 3*y^2*(5 - 4*z + 5*z^2) + 2*y*(-5 + 6*z - 6*z^2 + 5*z^3))*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, x]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (16*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, x])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (20*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, x])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, x])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1, 0, y])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - x, 1, 0, z])/(y*z*(-1 + y + z)) + (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - y, 1, 0, z])/(y*z*(-1 + y + z)) + (10*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (6*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (12*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(-11*z + 11*z^2 + Pi^2*(13*y^4 + 26*y^3*(-1 + z) + 13*(1 - z + z^2)^2 + 3*y^2*(13 - 50*z + 13*z^2) + 2*y*(-13 + 75*z - 75*z^2 + 13*z^3)) + 504*zeta3 - 1008*z*zeta3 + 1512*z^2*zeta3 - 1008*z^3*zeta3 + 504*z^4*zeta3 + 504*y^4*(zeta3 - zeta3) + 1008*y^3*(-1 + z)*(zeta3 - zeta3) - 504*zeta3 + 1008*z*zeta3 - 1512*z^2*zeta3 + 1008*z^3*zeta3 - 504*z^4*zeta3 + y*(-1 + z)*(11 + 1008*zeta3 + 1008*z^2*(zeta3 - zeta3) - 1008*zeta3 + z*(11 - 2016*zeta3 + 2016*zeta3)) + y^2*(11 + 1512*zeta3 + 1512*z^2*(zeta3 - zeta3) - 1512*zeta3 + z*(11 - 3024*zeta3 + 3024*zeta3))))/(12*y*z*(-1 + y + z))));

M0M2 = Nf^2*((MH2*(20*((-1 + z)*z + y^2*(1 + z) + y*(-1 + z^2)) + 87*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(216*y*z*(-1 + y + z)) + (MH2*(20 + 20*y^4 - 31*z + 51*z^2 - 40*z^3 + 20*z^4 + y^3*(-40 + 34*z) + 3*y^2*(19 - 39*z + 18*z^2) + y*(-37 + 114*z - 123*z^2 + 40*z^3))*H[0, y])/(108*y*z*(-1 + y + z)) + (MH2*(20 + 20*y^4 + 40*y^3*(-1 + z) - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + 3*y^2*(17 - 41*z + 18*z^2) + y*(-31 + 114*z - 117*z^2 + 34*z^3))*H[0, z])/(108*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(18*y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y^3*(-40 + 46*z) + 3*y^2*(19 - 45*z + 24*z^2) + y*(-37 + 132*z - 135*z^2 + 46*z^3))*H[1, z])/(108*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(18*y*z*(-1 + y + z)) - (MH2*(20 + 20*y^4 - 37*z + 57*z^2 - 40*z^3 + 20*z^4 + y^3*(-40 + 46*z) + 3*y^2*(19 - 45*z + 24*z^2) + y*(-37 + 132*z - 135*z^2 + 46*z^3))*H[1 - z, y])/(108*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + I*((-5*MH2*Pi*(4 + 4*y^4 + 8*y^3*(-1 + z) - 7*z + 11*z^2 - 8*z^3 + 4*z^4 + y^2*(11 - 25*z + 12*z^2) + y*(-7 + 24*z - 25*z^2 + 8*z^3)))/(36*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z))) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(18*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(18*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(18*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + ((((-5*I)/6)*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) - (5*MH2*(4 + 4*y^4 + 8*y^3*(-1 + z) - 7*z + 11*z^2 - 8*z^3 + 4*z^4 + y^2*(11 - 25*z + 12*z^2) + y*(-7 + 24*z - 25*z^2 + 8*z^3)))/(36*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z)))*Log[muSqOMH2] - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]^2)/(12*y*z*(-1 + y + z))) + (Nf*(((-1/2*I)*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (MH2*(-2*y^7 + y^6*(10 - 7*z) + y^5*(-22 + 24*z - 6*z^2) + y^4*(28 - 31*z - 3*z^2 + 8*z^3) + y^3*(-22 + 15*z + 56*z^2 - 68*z^3 + 19*z^4) + 4*z*(1 - 5*z + 11*z^2 - 13*z^3 + 9*z^4 - 3*z^5) + y^2*(10 + 6*z - 99*z^2 + 156*z^3 - 90*z^4 + 18*z^5) + y*(-2 - 11*z + 72*z^2 - 140*z^3 + 123*z^4 - 54*z^5 + 6*z^6))*H[0, y])/(12*(-1 + y)^2*z^2*(-1 + y + z)^2) + (MH2*(6*y^6*(-2 + z) + 4*y^3*(-1 + z)^3*(-11 + 2*z) + y^4*(-1 + z)^2*(-52 + 19*z) + 18*y^5*(2 - 3*z + z^2) - 2*(-1 + z)^4*z*(1 - z + z^2) - y^2*(-1 + z)^2*(20 - 32*z + 15*z^2 + 6*z^3) - y*(-1 + z)^3*(4 + z - 3*z^2 + 7*z^3))*H[0, z])/(12*y^2*(-1 + z)^2*(-1 + y + z)^2) + (MH2*(3 + 2*y^4 + 7*y^3*(-1 + z) - 11*z + 13*z^2 - 7*z^3 + 2*z^4 + y^2*(13 - 21*z + 9*z^2) + y*(-11 + 28*z - 21*z^2 + 7*z^3))*H[0, y]*H[0, z])/(6*(-1 + y + z)^3) - (MH2*(2*y^7 + y^6*(-4 + 7*z) + y^5*(4 - 6*z + 6*z^2) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + y^4*(-2 + 4*z - 3*z^2 + 3*z^3) + y^3*z*(1 - 8*z + 4*z^2 + 3*z^3) + y^2*z^2*(6 - 8*z - 3*z^2 + 6*z^3) + y*z^3*(1 + 4*z - 6*z^2 + 7*z^3))*H[1, z])/(12*y^2*z^2*(y + z)^2) + (MH2*(-2*y^2 - y^4 - 2*y^3*(-1 + z) + y*(1 + z - 3*z^2 + z^3) + z*(-2 + 4*z - z^2 + 2*z^3))*H[0, y]*H[1, z])/(6*z^3) - (MH2*(2*y^7 + y^6*(-4 + 7*z) + y^5*(4 - 6*z + 6*z^2) + 2*z^4*(-1 + 2*z - 2*z^2 + z^3) + y^4*(-2 + 4*z - 3*z^2 + 3*z^3) + y^3*z*(1 - 8*z + 4*z^2 + 3*z^3) + y^2*z^2*(6 - 8*z - 3*z^2 + 6*z^3) + y*z^3*(1 + 4*z - 6*z^2 + 7*z^3))*H[1 - z, y])/(12*y^2*z^2*(y + z)^2) + (MH2*(2*y^4 + y^2*(4 - 3*z) + y^3*(-1 + z) + y*(-2 + z - 2*z^3) - z*(-1 + 2*z - 2*z^2 + z^3))*H[0, z]*H[1 - z, y])/(6*y^3) + (MH2*(2*y^5 + y^7 + 2*y^6*(-1 + z) + y^2*z^3*(-4 + 3*z) + y^3*z*(2 - 4*z + 2*z^2 - 3*z^3) + z^4*(-1 + 2*z - 2*z^2 + z^3) + y*z^3*(2 - z + 2*z^3) - y^4*(1 + z - 3*z^2 + 3*z^3))*H[1, z]*H[z, y])/(6*y^3*z^3) + (MH2*(2*y^2 + y^4 + 2*y^3*(-1 + z) + z*(2 - 4*z + z^2 - 2*z^3) - y*(1 + z - 3*z^2 + z^3))*H[0, 1, z])/(6*z^3) + (MH2*(-2*y^2 - y^4 - 2*y^3*(-1 + z) + y*(1 + z - 3*z^2 + z^3) + z*(-2 + 4*z - z^2 + 2*z^3))*H[0, 1 - z, y])/(6*z^3) + (MH2*(y^7 + 5*y^6*(-1 + z) + 2*(1 - 2*z)^2*(-1 + z)*z + y^5*(11 - 18*z + 9*z^2) + 2*y^4*(-7 + 13*z - 9*z^2 + 4*z^3) + y*(1 + 4*z - 27*z^2 + 34*z^3 - 9*z^4) + y^2*(-5 + 3*z + 24*z^2 - 24*z^3 + 3*z^4) + y^3*(11 - 18*z + 2*z^2 - 2*z^3 + 4*z^4))*H[1, 0, y])/(6*z^3*(-1 + y + z)^3) + (MH2*(3 + 2*y^4 + 7*y^3*(-1 + z) - 11*z + 13*z^2 - 7*z^3 + 2*z^4 + y^2*(13 - 21*z + 9*z^2) + y*(-11 + 28*z - 21*z^2 + 7*z^3))*H[1, 0, z])/(6*(-1 + y + z)^3) + (MH2*(-2*y^2 - y^4 - 2*y^3*(-1 + z) + y*(1 + z - 3*z^2 + z^3) + z*(-2 + 4*z - z^2 + 2*z^3))*H[1 - z, 0, y])/(6*z^3) + (MH2*(2*y^5 + y^7 + 2*y^6*(-1 + z) + y^2*z^3*(-4 + 3*z) + y^3*z*(2 - 4*z + 2*z^2 - 3*z^3) + z^4*(-1 + 2*z - 2*z^2 + z^3) + y*z^3*(2 - z + 2*z^3) - y^4*(1 + z - 3*z^2 + 3*z^3))*H[z, 1 - z, y])/(6*y^3*z^3) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2])/(2*y*z*(-1 + y + z)) + (MH2*(9*y^8*(23 - 16*zeta3 + z*(-19 + 16*zeta3)) - 3*(-1 + z)^3*z*(-67 + z^3*(138 - 96*zeta3) + z*(139 - 96*zeta3) + 48*zeta3 + 16*z^2*(-13 + 9*zeta3) + z^4*(-69 + 48*zeta3)) + y^7*(-1 + z)*(1035 - 720*zeta3 + z*(-855 + 4*Pi^2 + 720*zeta3)) + y*(-1 + z)^2*(9*z^6*(-19 + 16*zeta3) + 3*(-67 + 48*zeta3) - 18*z*(-91 + 64*zeta3) - 4*z^5*(-387 + Pi^2 + 288*zeta3) + 6*z^2*(-682 + Pi^2 + 480*zeta3) - 4*z^3*(-1413 + 4*Pi^2 + 1008*zeta3) + 2*z^4*(-1986 + 5*Pi^2 + 1440*zeta3)) + 3*y^6*(829 - 576*zeta3 + 6*z^3*(-114 + Pi^2 + 96*zeta3) - 12*z^2*(-188 + Pi^2 + 148*zeta3) + z*(-2413 + 6*Pi^2 + 1776*zeta3)) + 2*y^5*(-1 + z)*(1869 + z^2*(5301 - 37*Pi^2 - 4176*zeta3) - 1296*zeta3 + z^3*(-1539 + 16*Pi^2 + 1296*zeta3) + z*(-5703 + 20*Pi^2 + 4176*zeta3)) + y^4*(-1 + z)*(6*(-623 + 432*zeta3) - 6*z*(-2605 + 8*Pi^2 + 1872*zeta3) + z^4*(-3078 + 32*Pi^2 + 2592*zeta3) - 4*z^3*(-3528 + 29*Pi^2 + 2808*zeta3) + 3*z^2*(-7687 + 46*Pi^2 + 5808*zeta3)) + y^2*(-1 + z)*(z^5*(5913 - 32*Pi^2 - 4608*zeta3) + z*(6549 - 6*Pi^2 - 4608*zeta3) + 60*(-17 + 12*zeta3) + z^6*(-855 + 4*Pi^2 + 720*zeta3) - 4*z^3*(-5649 + 26*Pi^2 + 4140*zeta3) + z^2*(-16887 + 50*Pi^2 + 12096*zeta3) + z^4*(-16095 + 82*Pi^2 + 12096*zeta3)) + y^3*(-1 + z)*(2478 - 1728*zeta3 + 18*z^5*(-114 + Pi^2 + 96*zeta3) - 9*z^2*(-2943 + 14*Pi^2 + 2160*zeta3) + 4*z*(-3249 + 7*Pi^2 + 2304*zeta3) - 4*z^4*(-2907 + 22*Pi^2 + 2304*zeta3) + z^3*(-25545 + 166*Pi^2 + 19440*zeta3))))/(72*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)^3*(y + z))))/Nc + Nc*Nf*((MH2*(-396*y^8 + y^7*(1980 + (-1762 + 27*Pi^2)*z) + 2*y^6*(-2178 + (4297 - 63*Pi^2)*z + 12*(-211 + 3*Pi^2)*z^2) + y^5*(5544 + 9*(-2055 + 31*Pi^2)*z + (22969 - 360*Pi^2)*z^2 + 4*(-1889 + 27*Pi^2)*z^3) + 2*y^4*(-2178 - 15*(-761 + 13*Pi^2)*z + (-21949 + 405*Pi^2)*z^2 + (15179 - 261*Pi^2)*z^3 + (-3079 + 51*Pi^2)*z^4) + y^3*(1980 + 6*(-2907 + 61*Pi^2)*z + (44777 - 1014*Pi^2)*z^2 + (-47564 + 999*Pi^2)*z^3 + (20741 - 390*Pi^2)*z^4 + 6*(-476 + 9*Pi^2)*z^5) + y^2*(-396 - 9*(-932 + 25*Pi^2)*z + (-25535 + 723*Pi^2)*z^2 + (36104 - 939*Pi^2)*z^3 + 3*(-8317 + 183*Pi^2)*z^4 - 9*(-928 + 17*Pi^2)*z^5 + (-952 + 15*Pi^2)*z^6) + (-1 + z)*z*(-412 + 707*z - 1119*z^2 + 824*z^3 - 412*z^4 + 15*Pi^2*(1 - z + z^2)^2) + y*z*(-2525 + 7870*z - 13168*z^2 + 12311*z^3 - 6732*z^4 + 1832*z^5 - 3*Pi^2*(-28 + 92*z - 143*z^2 + 112*z^3 - 48*z^4 + 10*z^5)))*H[0, y])/(216*(-1 + y)^2*y*z^2*(-1 + y + z)^2) + (MH2*(y^6*(-412 + 15*Pi^2*(-1 + z)^2 + 1832*z - 952*z^2) - 396*(-1 + z)^4*z^2*(1 - z + z^2) + 3*y^5*(-1 + z)*(-412 + 1832*z - 952*z^2 + 3*Pi^2*(5 - 11*z + 6*z^2)) + y^4*(-1 + z)^2*(-1943 + 8425*z - 6158*z^2 + 3*Pi^2*(25 - 62*z + 34*z^2)) + y^3*(-1 + z)^2*(1826 - 9516*z + 15246*z^2 - 7556*z^3 + 3*Pi^2*(-25 + 93*z - 102*z^2 + 36*z^3)) + y*(-1 + z)^3*(-412 + 1289*z - 3285*z^2 + 3308*z^3 - 1762*z^4 + 3*Pi^2*(5 - 13*z + 21*z^2 - 15*z^3 + 9*z^4)) + y^2*(-1 + z)^2*(-1119 + 5632*z - 13152*z^2 + 12841*z^3 - 5064*z^4 + 3*Pi^2*(15 - 62*z + 102*z^2 - 72*z^3 + 24*z^4)))*H[0, z])/(216*y^2*(-1 + z)^2*z*(-1 + y + z)^2) + (MH2*(2*y^6 - 2*y^5*(4 + 35*z) + y^4*(19 + 169*z - 38*z^2) + y^3*(-29 - 192*z + 219*z^2 + 2*z^3) + y^2*(25 + 66*z - 288*z^2 + 219*z^3 - 38*z^4) + (-1 + z)^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + y*(-11 + 38*z + 66*z^2 - 192*z^3 + 169*z^4 - 70*z^5))*H[0, y]*H[0, z])/(36*y*z*(-1 + y + z)^3) + (MH2*Pi^2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) - (MH2*(396*y^8 + y^7*(-1188 + (1406 - 33*Pi^2)*z) + 396*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(1584 + 8*(-572 + 3*Pi^2)*z + (3818 - 78*Pi^2)*z^2) + y^5*(-1188 - 9*(-619 + 3*Pi^2)*z + (-9923 + 66*Pi^2)*z^2 + (8002 - 66*Pi^2)*z^3) + y^4*(396 + (-3535 + 12*Pi^2)*z + (9108 - 54*Pi^2)*z^2 + (-15133 + 60*Pi^2)*z^3 - 4*(-2597 + 6*Pi^2)*z^4) + y*z^3*(722 - 3535*z + 5571*z^2 - 4576*z^3 + 1406*z^4 + 3*Pi^2*(-3 - 6*z + 9*z^2 - 8*z^3 + z^4)) + y^2*z^2*(652 - 4665*z + 9108*z^2 - 9923*z^3 + 3818*z^4 + 6*Pi^2*(-3 - 4*z + 9*z^2 - 8*z^3 + 2*z^4)) + y^3*z*(722 - 4665*z + 10710*z^2 - 15133*z^3 + 8002*z^4 + Pi^2*(-9 + 6*z - 6*z^3 + 6*z^4)))*H[1, z])/(216*y^2*z^2*(-1 + y + z)*(y + z)^2) - (MH2*(66*y^6 + 198*y^5*(-1 + z) + y^4*(264 - 588*z + 458*z^2) + 2*y^3*(-99 + 357*z - 551*z^2 + 293*z^3) + z^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + y*z*(84 - 217*z + 252*z^2 - 201*z^3 + 82*z^4) + y^2*(66 - 408*z + 843*z^2 - 831*z^3 + 342*z^4))*H[0, y]*H[1, z])/(36*y*z^3*(-1 + y + z)) - (MH2*(396*y^8 + y^7*(-1188 + (1406 - 9*Pi^2)*z) + 396*(-1 + z)^2*z^4*(1 - z + z^2) + 2*y^6*(792 - 4*(572 + 3*Pi^2)*z + (1909 + 9*Pi^2)*z^2) + y^5*(-1188 + 9*(619 + 3*Pi^2)*z - (9923 + 138*Pi^2)*z^2 + 2*(4001 + 54*Pi^2)*z^3) + y^4*(396 - (3535 + 18*Pi^2)*z + 36*(253 + 4*Pi^2)*z^2 - (15133 + 294*Pi^2)*z^3 + 2*(5194 + 81*Pi^2)*z^4) + y^2*z^2*(652 - 4665*z + 9108*z^2 - 9923*z^3 + 3818*z^4 + 6*Pi^2*(-7 - 9*z + 24*z^2 - 23*z^3 + 3*z^4)) - y*z^3*(-722 + 3535*z - 5571*z^2 + 4576*z^3 - 1406*z^4 + 3*Pi^2*(7 + 6*z - 9*z^2 + 8*z^3 + 3*z^4)) + y^3*z*(722 - 4665*z + 10710*z^2 - 15133*z^3 + 8002*z^4 + 3*Pi^2*(-7 - 18*z + 78*z^2 - 98*z^3 + 36*z^4)))*H[1 - z, y])/(216*y^2*z^2*(-1 + y + z)*(y + z)^2) - (MH2*(2*y^6 + y^5*(-4 + 82*z) + 66*(-1 + z)^2*z^2*(1 - z + z^2) + 3*y^4*(3 - 67*z + 114*z^2) + y^3*(-7 + 252*z - 831*z^2 + 586*z^3) + 6*y*z*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + y^2*(2 - 217*z + 843*z^2 - 1102*z^3 + 458*z^4))*H[0, z]*H[1 - z, y])/(36*y^3*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*(33*y^8 + 99*y^7*(-1 + z) + 33*(-1 + z)^2*z^4*(1 - z + z^2) + 2*y^6*(66 - 147*z + 104*z^2) + y^5*(-99 + 357*z - 512*z^2 + 290*z^3) + 3*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(11 - 68*z + 121*z^2 - 130*z^3 + 92*z^4) + 2*y^3*z*(21 - 34*z + 60*z^2 - 195*z^3 + 145*z^4) + y^2*z^2*(-20 - 68*z + 363*z^2 - 512*z^3 + 208*z^4))*H[1, z]*H[z, y])/(18*y^3*z^3*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(6*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(6*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (MH2*(22*y^6 + 66*y^5*(-1 + z) + 2*y^4*(44 - 98*z + 69*z^2) + 2*y^3*(-33 + 119*z - 170*z^2 + 83*z^3) + z^2*(-14 + 27*z - 39*z^2 + 26*z^3 - 14*z^4) + y*z*(28 - 43*z - 4*z^2 + 17*z^3 - 2*z^4) + y^2*(22 - 136*z + 239*z^2 - 193*z^3 + 70*z^4))*H[0, 1, z])/(12*y*z^3*(-1 + y + z)) + (MH2*(4*y^4 + 2*y^3*(-2 + z) + 3*y^2*(2 - 4*z + z^2) + 2*(1 - z + z^2)^2 + y*(-4 + 12*z - 12*z^2 + z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MH2*(8 + 6*y^4 - 6*z + 9*z^2 - 5*z^3 + 6*z^4 + y^3*(-5 + 3*z) + 3*y^2*(3 - 4*z + 2*z^2) + 3*y*(-2 + 4*z - 4*z^2 + z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(4*y^4 + y^3*(-16 + 23*z) + 3*y^2*(8 - 16*z + 11*z^2) + 8*y*(-2 + 6*z - 6*z^2 + 3*z^3) + 2*(4 - 8*z + 12*z^2 - 8*z^3 + 3*z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MH2*(66*y^6 + 198*y^5*(-1 + z) + y^4*(264 - 588*z + 458*z^2) + 2*y^3*(-99 + 357*z - 551*z^2 + 293*z^3) + z^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + y*z*(84 - 217*z + 252*z^2 - 201*z^3 + 82*z^4) + y^2*(66 - 408*z + 843*z^2 - 831*z^3 + 342*z^4))*H[0, 1 - z, y])/(36*y*z^3*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[1, z]*H[0, z, y])/(12*z*(-1 + y + z)) + (MH2*(33*y^8 + 165*y^7*(-1 + z) + y^6*(363 - 756*z + 439*z^2) + y^5*(-462 + 1506*z - 1807*z^2 + 727*z^3) - 2*(-1 + z)^2*z^2*(10 - 17*z + 27*z^2 - 20*z^3 + 10*z^4) + y^4*(363 - 1674*z + 3008*z^2 - 2410*z^3 + 791*z^4) + y^3*(-165 + 1071*z - 2500*z^2 + 2772*z^3 - 1629*z^4 + 457*z^5) + y*z*(42 - 109*z + 61*z^2 + 210*z^3 - 375*z^4 + 251*z^5 - 80*z^6) + y^2*(33 - 354*z + 989*z^2 - 1224*z^3 + 732*z^4 - 264*z^5 + 59*z^6))*H[1, 0, y])/(18*y*z^3*(-1 + y + z)^3) + (MH2*(-3 + 3*y^3 + 6*z - 5*z^2 + 4*z^3 + y^2*(-9 + 6*z) + y*(9 - 12*z + 5*z^2))*H[0, z]*H[1, 0, y])/(12*y*(-1 + y + z)) - (MH2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1, z]*H[1, 0, y])/(12*y*z) - (MH2*(14*y^6 + y^5*(-56 + 82*z) + y^4*(109 - 293*z + 130*z^2) + y^3*(-131 + 504*z - 519*z^2 + 146*z^3) + (-1 + z)^2*(14 - 29*z + 45*z^2 - 30*z^3 + 14*z^4) + y^2*(103 - 458*z + 766*z^2 - 521*z^3 + 130*z^4) + y*(-53 + 222*z - 474*z^2 + 520*z^3 - 297*z^4 + 82*z^5))*H[1, 0, z])/(12*y*z*(-1 + y + z)^3) + (MH2*(6*y^4 + 9*y^3*(-1 + z) + 12*y^2*(-1 + z)^2 + 7*y*(-1 + z)^3 + 2*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MH2*(6 + 4*y^4 + 5*y^3*(-1 + z) + 9*y^2*(-1 + z)^2 + 6*y*(-1 + z)^3 - 8*z + 12*z^2 - 8*z^3 + 6*z^4)*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(3*y^3 + 3*y^2*z + 2*y*z^2 - 2*z^3)*H[z, y]*H[1, 0, z])/(12*y*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(6*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(66*y^6 + 198*y^5*(-1 + z) + y^4*(264 - 588*z + 458*z^2) + 2*y^3*(-99 + 357*z - 551*z^2 + 293*z^3) + z^2*(2 - 7*z + 9*z^2 - 4*z^3 + 2*z^4) + y*z*(84 - 217*z + 252*z^2 - 201*z^3 + 82*z^4) + y^2*(66 - 408*z + 843*z^2 - 831*z^3 + 342*z^4))*H[1 - z, 0, y])/(36*y*z^3*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(16 + 14*y^4 - 22*z + 33*z^2 - 21*z^3 + 14*z^4 + y^3*(-21 + 19*z) + y^2*(33 - 60*z + 30*z^2) + y*(-22 + 60*z - 60*z^2 + 19*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (MH2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[1, z]*H[z, 0, y])/(12*z*(-1 + y + z)) + (MH2*(33*y^8 + 99*y^7*(-1 + z) + 33*(-1 + z)^2*z^4*(1 - z + z^2) + 2*y^6*(66 - 147*z + 104*z^2) + y^5*(-99 + 357*z - 512*z^2 + 290*z^3) + 3*y*z^3*(14 - 68*z + 119*z^2 - 98*z^3 + 33*z^4) + 3*y^4*(11 - 68*z + 121*z^2 - 130*z^3 + 92*z^4) + 2*y^3*z*(21 - 34*z + 60*z^2 - 195*z^3 + 145*z^4) + y^2*z^2*(-20 - 68*z + 363*z^2 - 512*z^3 + 208*z^4))*H[z, 1 - z, y])/(18*y^3*z^3*(-1 + y + z)) - (MH2*(3*y^3 + 3*y^2*z + 2*y*z^2 - 2*z^3)*H[0, z]*H[z, 1 - z, y])/(12*y*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) + I*((MH2*Pi*(568 + 568*y^4 + 1136*y^3*(-1 + z) - 1071*z + 1639*z^2 - 1136*z^3 + 568*z^4 + y^2*(1639 - 3473*z + 1704*z^2) + y*(-1071 + 3408*z - 3473*z^2 + 1136*z^3) - 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(72*y*z*(-1 + y + z)) - (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) - (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) + (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (5*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z))) + (MH2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) + (MH2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[0, 0, 1, z])/(6*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(14*y^4 + y^3*(-35 + 37*z) + 20*(1 - z + z^2)^2 + 3*y^2*(18 - 36*z + 19*z^2) + y*(-37 + 111*z - 111*z^2 + 40*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) + (MH2*(12 + 12*y^4 - 21*z + 30*z^2 - 19*z^3 + 8*z^4 + 3*y^3*(-8 + 7*z) + y^2*(36 - 63*z + 30*z^2) + y*(-24 + 63*z - 60*z^2 + 19*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[0, z, 1 - z, y])/(12*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(10 + 10*y^4 - 14*z + 21*z^2 - 13*z^3 + 8*z^4 + 2*y^3*(-8 + 7*z) + 3*y^2*(8 - 14*z + 7*z^2) + y*(-16 + 42*z - 42*z^2 + 13*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) - (MH2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1, 0, 1 - z, y])/(12*y*z) + (MH2*(-2 - 2*y^4 - 5*z + 5*y^3*z + 9*z^2 - 8*z^3 + 4*z^4 + 3*y^2*z*(-5 + 3*z) + y*z*(15 - 18*z + 8*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) + (MH2*(4*y^3 + 5*y^2*(-1 + z) + 6*y*(-1 + z)^2 + 3*(-1 + z)^3)*H[1, 1, 0, z])/(6*z*(-1 + y + z)) - (MH2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1, 1 - z, 0, y])/(12*y*z) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(-2 + 2*y^3 + 8*z - 7*z^2 + 4*z^3 + y^2*(-6 + 8*z) + y*(6 - 16*z + 7*z^2))*H[1 - z, 1, 0, y])/(12*y*z) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(16 + 14*y^4 - 22*z + 33*z^2 - 21*z^3 + 14*z^4 + y^3*(-21 + 19*z) + y^2*(33 - 60*z + 30*z^2) + y*(-22 + 60*z - 60*z^2 + 19*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) - (MH2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[z, 0, 1 - z, y])/(12*z*(-1 + y + z)) - (MH2*(-2*y^3 + 2*y^2*z + 3*y*z^2 + 3*z^3)*H[z, 1 - z, 0, y])/(12*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(2*y^4 + y^3*(-8 + 13*z) + 6*y^2*(2 - 4*z + 3*z^2) + y*(-8 + 24*z - 24*z^2 + 13*z^3) + 2*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) + ((((55*I)/6)*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (MH2*(568 + 568*y^4 + 1136*y^3*(-1 + z) - 1071*z + 1639*z^2 - 1136*z^3 + 568*z^4 + y^2*(1639 - 3473*z + 1704*z^2) + y*(-1071 + 3408*z - 3473*z^2 + 1136*z^3) - 7*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)))/(72*y*z*(-1 + y + z)) - (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(18*y*z*(-1 + y + z)) - (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(18*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(6*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(18*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(6*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(18*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(3*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(6*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(6*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(3*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(6*y*z*(-1 + y + z)) + (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(6*y*z*(-1 + y + z)) - (5*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)))*Log[muSqOMH2] + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]^2)/(12*y*z*(-1 + y + z)) - (MH2*(y^7*(-1 + z)*(15830 + Pi^2*(-9407 + 9551*z) + 2556*zeta3 - 10*z*(1115 + 234*zeta3)) + y^8*(3166 + 1879*Pi^2*(-1 + z) + 468*zeta3 - 2*z*(1115 + 234*zeta3)) + y^6*(37486 + Pi^2*(-22578 + 70111*z - 70345*z^2 + 22812*z^3) + 6696*zeta3 - 24*z^3*(1115 + 234*zeta3) + 36*z^2*(2688 + 505*zeta3) - 10*z*(10843 + 1926*zeta3)) + y*(-1 + z)^2*(-3562 + Pi^2*(1879 - 14996*z + 37424*z^2 - 52744*z^3 + 37832*z^4 - 15200*z^5 + 1879*z^6) - 756*zeta3 + 40*z^5*(563 + 99*zeta3) - 2*z^6*(1115 + 234*zeta3) - 8*z^4*(7645 + 1359*zeta3) + 4*z*(6475 + 1404*zeta3) - 8*z^2*(7666 + 1539*zeta3) + 8*z^3*(10873 + 2007*zeta3)) + 2*y^5*(-1 + z)*(27482 + Pi^2*(-16911 + 54893*z - 55049*z^2 + 16983*z^3) + 5364*zeta3 - 18*z^3*(1115 + 234*zeta3) + 18*z^2*(4397 + 796*zeta3) - 2*z*(44215 + 7758*zeta3)) + y^4*(-1 + z)*(Pi^2*(33762 - 146982*z + 229063*z^2 - 147630*z^3 + 33966*z^4) + 216*z^3*(976 + 177*zeta3) - 36*z^4*(1115 + 234*zeta3) - 12*(4529 + 942*zeta3) + 4*z*(60527 + 10998*zeta3) - 2*z^2*(181829 + 31446*zeta3)) + y^3*(-1 + z)*(37156 + Pi^2*(-22488 + 120100*z - 254589*z^2 + 255441*z^3 - 121252*z^4 + 22812*z^5) + 7992*zeta3 + 552*z^4*(311 + 57*zeta3) - 24*z^5*(1115 + 234*zeta3) - 48*z*(4133 + 798*zeta3) + 6*z^2*(69853 + 12330*zeta3) - 2*z^3*(201401 + 34830*zeta3)) - (-1 + z)^3*z*(Pi^2*(1879 - 3740*z + 5631*z^2 - 3770*z^3 + 1879*z^4) - 2*(1781 + 378*zeta3 - 3*z*(971 + 216*zeta3) + z^4*(1583 + 234*zeta3) - 2*z^3*(1583 + 288*zeta3) + z^2*(4496 + 918*zeta3))) + y^2*(-1 + z)*(Pi^2*(9377 - 59918*z + 157734*z^2 - 216955*z^3 + 159090*z^4 - 60794*z^5 + 9551*z^6) - 2*(8256 + 1782*zeta3 + 5*z^6*(1115 + 234*zeta3) + 27*z^4*(4621 + 812*zeta3) + 9*z^2*(14515 + 2736*zeta3) - 6*z^3*(29686 + 5253*zeta3) - z^5*(42809 + 7920*zeta3) - z*(50089 + 10368*zeta3)))))/(432*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)^3*(y + z))) + Nc^2*((MH2*(49*y^6 + 4*y^5*(-49 + 73*z) + 2*y^4*(195 - 518*z + 273*z^2) + 2*y^3*(-242 + 899*z - 978*z^2 + 323*z^3) + (-1 + z)^2*(49 - 96*z + 145*z^2 - 98*z^3 + 49*z^4) + y^2*(386 - 1652*z + 2785*z^2 - 1956*z^3 + 546*z^4) + 2*y*(-97 + 396*z - 826*z^2 + 899*z^3 - 518*z^4 + 146*z^5) - 6*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[0, y]*H[0, z])/(24*y*z*(-1 + y + z)^3) + (MH2*Pi^2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, y])/(36*y*z*(-1 + y + z)) + (MH2*(40*y^6 + 120*y^5*(-1 + z) + 2*y^3*(-1 + z)*(60 - 230*z + 3*(67 + 2*Pi^2)*z^2) + y^4*(160 - 430*z + (301 + 6*Pi^2)*z^2) + 2*y*(-1 + z)*z*(-50 + (29 + 6*Pi^2)*z - 4*(-8 + 3*Pi^2)*z^2 + (-1 + 6*Pi^2)*z^3) + y^2*(40 - 370*z + (659 + 18*Pi^2)*z^2 - 4*(122 + 9*Pi^2)*z^3 + (179 + 18*Pi^2)*z^4) + z^2*(-49 + 96*z - 145*z^2 + 98*z^3 - 49*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[0, y]*H[1, z])/(24*y*z^3*(-1 + y + z)) + (MH2*((-49 + 6*Pi^2)*y^6 + 2*y^5*(49 + 6*Pi^2*(-1 + z) - z) + 40*(-1 + z)^2*z^2*(1 - z + z^2) + y^4*(-145 + 18*Pi^2*(-1 + z)^2 + 66*z + 179*z^2) + 2*y^3*(48 + 6*Pi^2*(-1 + z)^3 - 3*z - 244*z^2 + 201*z^3) + 10*y*z*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^2*(-49 - 158*z + 659*z^2 - 862*z^3 + 301*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[0, z]*H[1 - z, y])/(24*y^3*z*(-1 + y + z)) + (MH2*(-121 + 16*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, y])/(24*y*z*(-1 + y + z)) - (MH2*(60*y^8 + 180*y^7*(-1 + z) + 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(240 - 645*z + (257 - 6*Pi^2)*z^2) - 2*y^5*(90 - 435*z + (455 - 6*Pi^2)*z^2 + (-179 + 6*Pi^2)*z^3) + 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(150 + (149 + 12*Pi^2)*z - 12*(62 + 3*Pi^2)*z^2 + 9*(9 + 4*Pi^2)*z^3 + (358 - 12*Pi^2)*z^4) + 3*y^4*(20 - 185*z - 6*(-23 + Pi^2)*z^2 + 3*(9 + 4*Pi^2)*z^3 + (58 - 6*Pi^2)*z^4) + y^2*z^2*(-268 + 149*z + 414*z^2 - 910*z^3 + 257*z^4 - 6*Pi^2*(1 - z + z^2)^2))*H[1, z]*H[z, y])/(36*y^3*z^3*(-1 + y + z)) - (121*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y])/(24*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, y])/(3*y*z*(-1 + y + z)) - (121*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z])/(24*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, y])/(3*y*z*(-1 + y + z)) - (MH2*(120*y^6 + 360*y^5*(-1 + z) + y^4*(480 - 1290*z + (661 + 18*Pi^2)*z^2) + 2*y^3*(-180 + 870*z - (1057 + 18*Pi^2)*z^2 + (361 + 18*Pi^2)*z^3) + 3*y^2*(40 - 370*z + (421 + 18*Pi^2)*z^2 - 12*(1 + 3*Pi^2)*z^3 + 9*(-7 + 2*Pi^2)*z^4) + 2*y*z*(150 + (5 - 18*Pi^2)*z + (-735 + 54*Pi^2)*z^2 + (813 - 54*Pi^2)*z^3 + (-245 + 18*Pi^2)*z^4) + z^2*(-389 + 772*z - 1149*z^2 + 766*z^3 - 389*z^4 + 18*Pi^2*(1 - z + z^2)^2))*H[0, 1, z])/(72*y*z^3*(-1 + y + z)) - (MH2*(22*y^4 + y^3*(-22 + 20*z) + 11*(1 - z + z^2)^2 + y^2*(33 - 66*z + 30*z^2) + 2*y*(-11 + 33*z - 33*z^2 + 5*z^3))*H[0, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(44 + 33*y^4 - 42*z + 63*z^2 - 32*z^3 + 33*z^4 + y^3*(-32 + 30*z) + 3*y^2*(21 - 40*z + 20*z^2) + 6*y*(-7 + 20*z - 20*z^2 + 5*z^3))*H[1 - z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (MH2*(22*y^4 + 8*y^3*(-11 + 13*z) + 3*y^2*(44 - 88*z + 47*z^2) + 2*y*(-44 + 132*z - 132*z^2 + 57*z^3) + 11*(4 - 8*z + 12*z^2 - 8*z^3 + 3*z^4))*H[z, y]*H[0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(40*y^6 + 120*y^5*(-1 + z) + 2*y^3*(-1 + z)*(60 - 230*z + 3*(67 + 2*Pi^2)*z^2) + y^4*(160 - 430*z + (301 + 6*Pi^2)*z^2) + 2*y*(-1 + z)*z*(-50 + (29 + 6*Pi^2)*z - 4*(-8 + 3*Pi^2)*z^2 + (-1 + 6*Pi^2)*z^3) + y^2*(40 - 370*z + (659 + 18*Pi^2)*z^2 - 4*(122 + 9*Pi^2)*z^3 + (179 + 18*Pi^2)*z^4) + z^2*(-49 + 96*z - 145*z^2 + 98*z^3 - 49*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[0, 1 - z, y])/(24*y*z^3*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[1, z]*H[0, z, y])/(12*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[0, z, y])/(y*z*(-1 + y + z)) - (MH2*(60*y^8 + 300*y^7*(-1 + z) + y^6*(660 - 1485*z + (677 + 18*Pi^2)*z^2) + y^5*(-840 + 3180*z - 2*(1621 + 36*Pi^2)*z^2 + (764 + 72*Pi^2)*z^3) + y^4*(660 - 3780*z + (5719 + 144*Pi^2)*z^2 - 4*(641 + 72*Pi^2)*z^3 + (139 + 144*Pi^2)*z^4) + y*(-1 + z)*z*(-150 + (-541 + 72*Pi^2)*z - 27*(-89 + 8*Pi^2)*z^2 + 12*(-358 + 27*Pi^2)*z^3 - 54*(-55 + 4*Pi^2)*z^4 + 8*(-134 + 9*Pi^2)*z^5) + y^3*(-300 + 2610*z - 5*(913 + 36*Pi^2)*z^2 + 36*(31 + 15*Pi^2)*z^3 - 27*(-81 + 20*Pi^2)*z^4 + 2*(-521 + 90*Pi^2)*z^5) + y^2*(60 - 975*z + 8*(161 + 18*Pi^2)*z^2 + (2568 - 540*Pi^2)*z^3 + 15*(-491 + 54*Pi^2)*z^4 + (5664 - 540*Pi^2)*z^5 + 2*(-799 + 72*Pi^2)*z^6) + 2*(-1 + z)^2*z^2*(9*Pi^2*(1 - z + z^2)^2 - 2*(67 - 131*z + 198*z^2 - 134*z^3 + 67*z^4)))*H[1, 0, y])/(36*y*z^3*(-1 + y + z)^3) - (MH2*(-12 + 12*y^3 + 33*z - 32*z^2 + 22*z^3 + y^2*(-36 + 33*z) + y*(36 - 66*z + 32*z^2))*H[0, z]*H[1, 0, y])/(12*y*(-1 + y + z)) + (MH2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1, z]*H[1, 0, y])/(12*y*z) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(389*y^6 + 4*y^5*(-389 + 461*z) + y^4*(3094 - 6992*z + 3574*z^2) + 2*y^3*(-1918 + 6327*z - 6582*z^2 + 2179*z^3) + (-1 + z)^2*(389 - 784*z + 1185*z^2 - 790*z^3 + 389*z^4) + y^2*(3058 - 12192*z + 19305*z^2 - 13176*z^3 + 3574*z^4) + 2*y*(-769 + 3124*z - 6144*z^2 + 6375*z^3 - 3508*z^4 + 922*z^5) - 18*Pi^2*(-1 + y + z)^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))*H[1, 0, z])/(72*y*z*(-1 + y + z)^3) - (MH2*(33*y^4 + 54*y^3*(-1 + z) + 66*y^2*(-1 + z)^2 + 34*y*(-1 + z)^3 + 11*(1 - z + z^2)^2)*H[0, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(22*y^4 + 32*y^3*(-1 + z) + 63*y^2*(-1 + z)^2 + 42*y*(-1 + z)^3 + 11*(3 - 4*z + 6*z^2 - 4*z^3 + 3*z^4))*H[1 - z, y]*H[1, 0, z])/(12*y*z*(-1 + y + z)) + (MH2*(12*y^3 + 3*y^2*z + 2*y*z^2 - 11*z^3)*H[z, y]*H[1, 0, z])/(12*y*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y]*H[1, 0, z])/(y*z*(-1 + y + z)) - (2*MH2*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, y])/(3*y*z*(-1 + y + z)) - (121*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z])/(24*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) + (22*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, y]*H[1, 1, z])/(y*z*(-1 + y + z)) + (MH2*(40*y^6 + 120*y^5*(-1 + z) + 2*y^3*(-1 + z)*(60 - 230*z + 3*(67 + 2*Pi^2)*z^2) + y^4*(160 - 430*z + (301 + 6*Pi^2)*z^2) + 2*y*(-1 + z)*z*(-50 + (29 + 6*Pi^2)*z - 4*(-8 + 3*Pi^2)*z^2 + (-1 + 6*Pi^2)*z^3) + y^2*(40 - 370*z + (659 + 18*Pi^2)*z^2 - 4*(122 + 9*Pi^2)*z^3 + (179 + 18*Pi^2)*z^4) + z^2*(-49 + 96*z - 145*z^2 + 98*z^3 - 49*z^4 + 6*Pi^2*(1 - z + z^2)^2))*H[1 - z, 0, y])/(24*y*z^3*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(-121 + 16*Pi^2)*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, y])/(24*y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(88 + 77*y^4 - 130*z + 195*z^2 - 120*z^3 + 77*z^4 + 2*y^3*(-60 + 59*z) + 3*y^2*(65 - 128*z + 64*z^2) + 2*y*(-65 + 192*z - 192*z^2 + 59*z^3))*H[1, z]*H[1 - z, z, y])/(12*y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[1, z]*H[z, 0, y])/(12*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(60*y^8 + 180*y^7*(-1 + z) + 60*(-1 + z)^2*z^4*(1 - z + z^2) + y^6*(240 - 645*z + (257 - 6*Pi^2)*z^2) - 2*y^5*(90 - 435*z + (455 - 6*Pi^2)*z^2 + (-179 + 6*Pi^2)*z^3) + 15*y*z^3*(10 - 37*z + 58*z^2 - 43*z^3 + 12*z^4) + y^3*z*(150 + (149 + 12*Pi^2)*z - 12*(62 + 3*Pi^2)*z^2 + 9*(9 + 4*Pi^2)*z^3 + (358 - 12*Pi^2)*z^4) + 3*y^4*(20 - 185*z - 6*(-23 + Pi^2)*z^2 + 3*(9 + 4*Pi^2)*z^3 + (58 - 6*Pi^2)*z^4) + y^2*z^2*(-268 + 149*z + 414*z^2 - 910*z^3 + 257*z^4 - 6*Pi^2*(1 - z + z^2)^2))*H[z, 1 - z, y])/(36*y^3*z^3*(-1 + y + z)) + (MH2*(12*y^3 + 3*y^2*z + 2*y*z^2 - 11*z^3)*H[0, z]*H[z, 1 - z, y])/(12*y*(-1 + y + z)) + (22*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z]*H[z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[1, z]*H[z, z, y])/(6*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, z]*H[z, z, y])/(y*z*(-1 + y + z)) - (MH2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[0, 0, 1, z])/(6*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (3*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 0, 1, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 0, z, y])/(y*z*(-1 + y + z)) - (MH2*(77*y^4 + 2*y^3*(-94 + 95*z) + 110*(1 - z + z^2)^2 + 3*y^2*(99 - 198*z + 100*z^2) + 4*y*(-52 + 156*z - 156*z^2 + 55*z^3))*H[0, 1, 0, y])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(66 + 66*y^4 - 120*z + 165*z^2 - 100*z^3 + 44*z^4 + 12*y^3*(-11 + 10*z) + 3*y^2*(66 - 120*z + 55*z^2) + 2*y*(-66 + 180*z - 165*z^2 + 50*z^3))*H[0, 1, 0, z])/(12*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[0, 1, 0, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, z])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[0, 1, 1, z])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, 1 - z, z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[0, z, 1 - z, y])/(12*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (22*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, y])/(3*y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, z])/(3*y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 0, 0, z])/(y*z*(-1 + y + z)) + (MH2*(55 + 55*y^4 - 86*z + 129*z^2 - 76*z^3 + 44*z^4 + y^3*(-88 + 86*z) + 3*y^2*(44 - 86*z + 43*z^2) + y*(-88 + 258*z - 258*z^2 + 76*z^3))*H[1, 0, 1, z])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1, 0, 1 - z, y])/(12*y*z) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(11 + 11*y^4 + 14*z - 14*y^3*z - 36*z^2 + 44*z^3 - 22*z^4 - 6*y^2*z*(-7 + 6*z) - 2*y*z*(21 - 36*z + 22*z^2))*H[1, 1, 0, y])/(6*y*z*(-1 + y + z)) - (MH2*(22*y^3 + 32*y^2*(-1 + z) + 33*y*(-1 + z)^2 + 12*(-1 + z)^3)*H[1, 1, 0, z])/(6*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, y]*H[1, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1, 1 - z, 0, y])/(12*y*z) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 0, z, y])/(y*z*(-1 + y + z)) + (MH2*(-11 + 11*y^3 + 35*z - 34*z^2 + 22*z^3 + y^2*(-33 + 35*z) + y*(33 - 70*z + 34*z^2))*H[1 - z, 1, 0, y])/(12*y*z) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (11*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, y])/(3*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(88 + 77*y^4 - 130*z + 195*z^2 - 120*z^3 + 77*z^4 + 2*y^3*(-60 + 59*z) + 3*y^2*(65 - 128*z + 64*z^2) + 2*y*(-65 + 192*z - 192*z^2 + 59*z^3))*H[1 - z, z, 1 - z, y])/(12*y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[1 - z, z, z, y])/(y*z*(-1 + y + z)) + (MH2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[z, 0, 1 - z, y])/(12*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(-11*y^3 + 2*y^2*z + 3*y*z^2 + 12*z^3)*H[z, 1 - z, 0, y])/(12*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (22*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, y])/(3*y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, 1 - z, z, y])/(y*z*(-1 + y + z)) - (MH2*(11*y^4 + y^3*(-44 + 58*z) + 6*y^2*(11 - 22*z + 12*z^2) + 2*y*(-22 + 66*z - 66*z^2 + 29*z^3) + 11*(2 - 4*z + 6*z^2 - 4*z^3 + z^4))*H[z, z, 1 - z, y])/(6*y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, z, z, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1, 1, z])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1, 0, z])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 0, 0, z])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1, 1, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, 1 - z, 0, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 0, 0, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, 1, 0, y])/(y*z*(-1 + y + z)) - (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 0, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 0, 1 - z, y])/(y*z*(-1 + y + z)) + (2*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, 1 - z, 0, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, 1 - z, 1 - z, y])/(y*z*(-1 + y + z)) - (4*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, z, z, 1 - z, y])/(y*z*(-1 + y + z)) - (605*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*Log[muSqOMH2]^2)/(48*y*z*(-1 + y + z)) + (MH2*H[1, z]*(240*y^8 + 240*(-1 + z)^2*z^4*(1 - z + z^2) + y*z^3*(516 + Pi^2*(-33 - 30*z + 45*z^2 - 70*z^3 + 11*z^4) + z^2*(3610 - 216*zeta3) + z^4*(636 - 72*zeta3) - 72*zeta3 + 48*z^3*(-58 + 3*zeta3) + 2*z*(-1223 + 72*zeta3)) + y^6*(960 + 2*z*(-1392 + 53*Pi^2 + 72*zeta3) - 4*z^2*(-541 + 85*Pi^2 + 72*zeta3)) - y^7*(720 + z*(-636 + 121*Pi^2 + 72*zeta3)) + y^3*z*(516 + Pi^2*(-33 + 22*z - 162*z^2 + 212*z^3 - 32*z^4) - 72*zeta3 - 64*z^4*(-85 + 9*zeta3) - 36*z^2*(-217 + 36*zeta3) + 6*z*(-623 + 72*zeta3) + 6*z^3*(-1781 + 240*zeta3)) + 2*y^2*z^2*(276 + Pi^2*(-33 - 17*z + 18*z^2 - 43*z^3 + 22*z^4) + z^2*(3182 - 432*zeta3) - 72*zeta3 + 3*z*(-623 + 72*zeta3) - 2*z^4*(-541 + 72*zeta3) + z^3*(-3341 + 360*zeta3)) - 2*y^4*(-120 + z^3*(5343 - 254*Pi^2 - 720*zeta3) + z*(1223 - 13*Pi^2 - 72*zeta3) + 2*z^2*(-1591 + 63*Pi^2 + 216*zeta3) + z^4*(125*Pi^2 + 72*(-51 + 5*zeta3))) - y^5*(720 + z^2*(6682 - 386*Pi^2 - 720*zeta3) + z*(-3610 + 99*Pi^2 + 216*zeta3) + z^3*(404*Pi^2 + 64*(-85 + 9*zeta3)))))/(144*y^2*z^2*(-1 + y + z)*(y + z)^2) + (MH2*H[0, y]*(240*y^8 - 3*y^7*(400 + z*(-428 + 33*Pi^2 - 24*zeta3)) + y^6*(2640 + z*(-6732 + 471*Pi^2 - 360*zeta3) + z^2*(4432 - 273*Pi^2 + 216*zeta3)) + y^4*(2640 + z^3*(-31976 + 1905*Pi^2 - 1800*zeta3) + 8*z*(-2587 + 181*Pi^2 - 162*zeta3) - 36*z^2*(-1214 + 83*Pi^2 - 76*zeta3) + z^4*(7144 - 365*Pi^2 + 360*zeta3)) + y*z*(2918 + Pi^2*(-299 + 976*z - 1519*z^2 + 1196*z^3 - 519*z^4 + 110*z^5) + 360*zeta3 - 24*z^5*(91 + 6*zeta3) + 36*z^4*(221 + 18*zeta3) - 24*z*(391 + 48*zeta3) + 4*z^2*(3929 + 450*zeta3) - 2*z^3*(7277 + 720*zeta3)) + y^5*(-3360 + 2*z^2*(-10747 + 678*Pi^2 - 576*zeta3) + z^3*(7628 - 405*Pi^2 + 360*zeta3) + z*(15578 - 1050*Pi^2 + 864*zeta3)) + y^2*(240 + 4*z^3*(-10382 + 827*Pi^2 - 900*zeta3) + z*(-9032 + 798*Pi^2 - 864*zeta3) - 6*z^4*(-4905 + 322*Pi^2 - 360*zeta3) + 3*z^5*(-3516 + 181*Pi^2 - 216*zeta3) + z^6*(1332 - 55*Pi^2 + 72*zeta3) + z^2*(28766 - 2552*Pi^2 + 2736*zeta3)) + y^3*(-1200 + z^2*(-47362 + 3646*Pi^2 - 3600*zeta3) + 2*z^4*(-12147 + 688*Pi^2 - 720*zeta3) - 4*z*(-4287 + 331*Pi^2 - 324*zeta3) - 27*z^5*(-148 + 7*Pi^2 - 8*zeta3) + z^3*(52368 - 3564*Pi^2 + 3600*zeta3)) - (-1 + z)*z*(55*Pi^2*(1 - z + z^2)^2 - 6*(78 + 12*zeta3 - 12*z^3*(13 + 2*zeta3) + 6*z^4*(13 + 2*zeta3) - z*(145 + 24*zeta3) + z^2*(223 + 36*zeta3)))))/(144*(-1 + y)^2*y*z^2*(-1 + y + z)^2) + (MH2*H[1 - z, y]*(240*y^8 + 240*(-1 + z)^2*z^4*(1 - z + z^2) - 3*y^7*(240 + z*(-212 + 11*Pi^2 + 24*zeta3)) + 2*y^6*(480 + 2*z^2*(541 + 3*Pi^2 - 72*zeta3) + z*(-1392 - 35*Pi^2 + 72*zeta3)) + y^3*z*(516 + Pi^2*(-77 - 90*z + 318*z^2 - 412*z^3 + 180*z^4) - 72*zeta3 - 64*z^4*(-85 + 9*zeta3) - 36*z^2*(-217 + 36*zeta3) + 6*z*(-623 + 72*zeta3) + 6*z^3*(-1781 + 240*zeta3)) + 2*y^2*z^2*(276 + Pi^2*(-77 - 45*z + 102*z^2 - 127*z^3 + 6*z^4) + z^2*(3182 - 432*zeta3) - 72*zeta3 + 3*z*(-623 + 72*zeta3) - 2*z^4*(-541 + 72*zeta3) + z^3*(-3341 + 360*zeta3)) + y^5*(-720 + 4*z^3*(45*Pi^2 + 16*(85 - 9*zeta3)) + z*(3610 + 45*Pi^2 - 216*zeta3) + z^2*(-6682 - 254*Pi^2 + 720*zeta3)) + 2*y^4*(120 + 2*z^2*(1591 + 51*Pi^2 - 216*zeta3) + 9*z^4*(408 + 15*Pi^2 - 40*zeta3) + z*(-1223 - 15*Pi^2 + 72*zeta3) + z^3*(-5343 - 206*Pi^2 + 720*zeta3)) - y*z^3*(Pi^2*(77 + 30*z - 45*z^2 + 70*z^3 + 33*z^4) + 2*(z*(1223 - 72*zeta3) - 24*z^3*(-58 + 3*zeta3) + 6*z^4*(-53 + 6*zeta3) + 6*(-43 + 6*zeta3) + z^2*(-1805 + 108*zeta3)))))/(144*y^2*z^2*(-1 + y + z)*(y + z)^2) + (MH2*H[0, z]*(240*(-1 + z)^4*z^2*(1 - z + z^2) - y^4*(-1 + z)^2*(Pi^2*(275 - 646*z + 365*z^2) - 8*z^2*(893 + 45*zeta3) - 6*(379 + 60*zeta3) + 2*z*(5003 + 360*zeta3)) - 3*y^5*(-1 + z)*(Pi^2*(55 - 118*z + 63*z^2) - 12*(39 + 6*zeta3 + 3*z^2*(37 + 2*zeta3) - 2*z*(91 + 6*zeta3))) + y^6*(-55*Pi^2*(-1 + z)^2 + 12*(39 + 6*zeta3 + 3*z^2*(37 + 2*zeta3) - 2*z*(91 + 6*zeta3))) - y*(-1 + z)^3*(Pi^2*(55 - 134*z + 231*z^2 - 174*z^3 + 99*z^4) - 2*(234 + 36*zeta3 - 72*z^3*(20 + zeta3) + 6*z^4*(107 + 6*zeta3) - z*(757 + 72*zeta3) + z^2*(1543 + 108*zeta3))) - y^3*(-1 + z)^2*(Pi^2*(-275 + 969*z - 1095*z^2 + 405*z^3) - 4*(-1 + z)*(552 + 90*zeta3 + z^2*(1907 + 90*zeta3) - z*(2273 + 180*zeta3))) - y^2*(-1 + z)^2*(Pi^2*(165 - 646*z + 1095*z^2 - 810*z^3 + 273*z^4) - 2*(669 + 108*zeta3 - 15*z^3*(421 + 24*zeta3) + 4*z^4*(554 + 27*zeta3) - 6*z*(559 + 60*zeta3) + z^2*(7006 + 540*zeta3)))))/(144*y^2*(-1 + z)^2*z*(-1 + y + z)^2) - (MH2*(y^4*(-1 + z)*(147*Pi^4*(18 - 78*z + 121*z^2 - 78*z^3 + 18*z^4) - 10*Pi^2*(90462 - 393456*z + 612931*z^2 - 395916*z^3 + 91452*z^4) + 20*(z^2*(282110 + 23814*zeta3 - 131391*zeta3) - 2*z*(94114 + 7290*zeta3 - 37359*zeta3) - 6*z^3*(27958 + 2430*zeta3 - 15363*zeta3) + 6*(7192 + 486*zeta3 - 2379*zeta3) + 18*z^4*(1886 + 162*zeta3 - 1251*zeta3))) + y^3*(-1 + z)*(147*Pi^4*(-12 + 64*z - 135*z^2 + 135*z^3 - 64*z^4 + 12*z^5) - 10*Pi^2*(-60288 + 322030*z - 681891*z^2 + 683955*z^3 - 324892*z^4 + 61098*z^5) + 20*(z^3*(312706 + 26730*zeta3 - 147825*zeta3) + 4*z*(38743 + 2916*zeta3 - 13383*zeta3) - 15*z^2*(21598 + 1782*zeta3 - 8847*zeta3) - 16*z^4*(8572 + 729*zeta3 - 4734*zeta3) - 4*(7297 + 486*zeta3 - 1998*zeta3) + 12*z^5*(1886 + 162*zeta3 - 1251*zeta3))) + y*(-1 + z)^2*(147*Pi^4*(1 - 8*z + 20*z^2 - 28*z^3 + 20*z^4 - 8*z^5 + z^6) - 10*Pi^2*(5029 - 40196*z + 100460*z^2 - 141202*z^3 + 101054*z^4 - 40532*z^5 + 5029*z^6) + 20*(2642 + 162*zeta3 + 4*z^4*(11914 + 891*zeta3 - 5337*zeta3) + 4*z^2*(12055 + 891*zeta3 - 3861*zeta3) + z^6*(1886 + 162*zeta3 - 1251*zeta3) - 8*z^5*(2246 + 162*zeta3 - 1197*zeta3) - 36*z^3*(1882 + 144*zeta3 - 725*zeta3) - 24*z*(832 + 54*zeta3 - 189*zeta3) - 459*zeta3)) + y^8*(-50290*Pi^2*(-1 + z) + 147*Pi^4*(-1 + z) + 20*(-2462 - 162*zeta3 + z*(1886 + 162*zeta3 - 1251*zeta3) + 1251*zeta3)) + 5*y^7*(-1 + z)*(Pi^2*(50314 - 50866*z) + 147*Pi^4*(-1 + z) + 4*(-12310 - 810*zeta3 + z*(9430 + 810*zeta3 - 6255*zeta3) + 5823*zeta3)) - (-1 + z)^3*z*(147*Pi^4*(1 - z + z^2)^2 - 10*Pi^2*(5029 - 10040*z + 15081*z^2 - 10070*z^3 + 5029*z^4) + 20*(2642 + 162*zeta3 + z^2*(7162 + 486*zeta3 - 2565*zeta3) + z^4*(2462 + 162*zeta3 - 1251*zeta3) - 2*z*(2350 + 162*zeta3 - 675*zeta3) - 459*zeta3 + z^3*(-4924 - 324*zeta3 + 2070*zeta3))) + 2*y^5*(-1 + z)*(147*Pi^4*(-9 + 29*z - 29*z^2 + 9*z^3) - 10*Pi^2*(-45261 + 146660*z - 147269*z^2 + 45726*z^3) + 20*(-21710 - 1458*zeta3 + z*(68806 + 5346*zeta3 - 30933*zeta3) + 9*z^3*(1886 + 162*zeta3 - 1251*zeta3) + 8253*zeta3 + z^2*(-62918 - 5346*zeta3 + 34119*zeta3))) + y^6*(147*Pi^4*(-12 + 37*z - 37*z^2 + 12*z^3) - 10*Pi^2*(-60378 + 187147*z - 187867*z^2 + 61098*z^3) + 20*(z*(85478 + 6318*zeta3 - 41751*zeta3) - 8*(3665 + 243*zeta3 - 1566*zeta3) + 12*z^3*(1886 + 162*zeta3 - 1251*zeta3) + z^2*(-78214 - 6318*zeta3 + 44235*zeta3))) + y^2*(-1 + z)*(147*Pi^4*(5 - 32*z + 84*z^2 - 115*z^3 + 84*z^4 - 32*z^5 + 5*z^6) - 10*Pi^2*(25127 - 160754*z + 422958*z^2 - 580963*z^3 + 425424*z^4 - 162434*z^5 + 25433*z^6) + 20*(12626 + 810*zeta3 + 12*z^4*(16222 + 1323*zeta3 - 7677*zeta3) + z^6*(9430 + 810*zeta3 - 6255*zeta3) + 12*z^2*(16939 + 1323*zeta3 - 6021*zeta3) - 4*z*(19543 + 1377*zeta3 - 5562*zeta3) - 12*z^5*(5732 + 459*zeta3 - 3165*zeta3) - 2727*zeta3 + z^3*(-275674 - 22518*zeta3 + 113985*zeta3)))))/(4320*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)^3*(y + z)) + Log[muSqOMH2]*((((-605*I)/24)*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2))/(y*z*(-1 + y + z)) + (605*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(72*y*z*(-1 + y + z)) + (605*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(72*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(12*y*z*(-1 + y + z)) - (605*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(72*y*z*(-1 + y + z)) - (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(12*y*z*(-1 + y + z)) - (605*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(6*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(6*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (55*MH2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*(77*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 2*(6*(185 + 18*zeta3) + 6*y^4*(185 + 18*zeta3) + 12*y^3*(-1 + z)*(185 + 18*zeta3) - 12*z^3*(185 + 18*zeta3) + 6*z^4*(185 + 18*zeta3) - z*(2165 + 216*zeta3) + z^2*(3275 + 324*zeta3) + y*(-1 + z)*(2165 + 216*zeta3 + 12*z^2*(185 + 18*zeta3) - z*(4495 + 432*zeta3)) + y^2*(3275 + 324*zeta3 + 18*z^2*(185 + 18*zeta3) - z*(6715 + 648*zeta3)))))/(144*y*z*(-1 + y + z))) + I*((605*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y])/(72*y*z*(-1 + y + z)) + (605*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z])/(72*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[0, z])/(12*y*z*(-1 + y + z)) - (605*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z])/(72*y*z*(-1 + y + z)) - (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, y]*H[1, z])/(12*y*z*(-1 + y + z)) - (605*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, y])/(72*y*z*(-1 + y + z)) - (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, z]*H[1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, z]*H[z, y])/(6*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1, z])/(12*y*z*(-1 + y + z)) - (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[0, 1 - z, y])/(12*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, y])/(6*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1, 0, z])/(12*y*z*(-1 + y + z)) - (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[1 - z, 0, y])/(12*y*z*(-1 + y + z)) + (55*MH2*Pi*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2)*H[z, 1 - z, y])/(6*y*z*(-1 + y + z)) + (MH2*Pi*(77*Pi^2*(y^4 + 2*y^3*(-1 + z) + 3*y^2*(-1 + z)^2 + 2*y*(-1 + z)^3 + (1 - z + z^2)^2) - 2*(6*(185 + 18*zeta3) + 6*y^4*(185 + 18*zeta3) + 12*y^3*(-1 + z)*(185 + 18*zeta3) - 12*z^3*(185 + 18*zeta3) + 6*z^4*(185 + 18*zeta3) - z*(2165 + 216*zeta3) + z^2*(3275 + 324*zeta3) + y*(-1 + z)*(2165 + 216*zeta3 + 12*z^2*(185 + 18*zeta3) - z*(4495 + 432*zeta3)) + y^2*(3275 + 324*zeta3 + 18*z^2*(185 + 18*zeta3) - z*(6715 + 648*zeta3)))))/(144*y*z*(-1 + y + z))));



==> AuxFiles/H/Hggg_IR_R2.m <==
(* LO *)
M0M0 = (-2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v));

(* NLO *)
M0M1 = (MH2*(-2*Nf + Nc*(11 + (6*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) + (MH2*(2*Nf + Nc*(-11 - (4*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(2*u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + ((2*I)*MH2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) + (MH2*(2*Nf + Nc*(-11 - (6*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) + (MH2*(2*Nf + Nc*(-11 - (6*I)*Pi))*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - ((2*I)*MH2*Nc*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(u*v*(-1 + u + v)) + (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(u*v*(-1 + u + v)) + (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*(H[0, 1, v] + H[1, 0, v]))/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*Nc*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(Nf*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) - (2*I)*Nf*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + Nc*(-(v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))) + (11*I)*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 5*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)) + 3*(11*Nc - 2*Nf)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]))/(6*u*v*(-1 + u + v));

(* NNLO *)
M1M1 = Nf^2*(-1/18*(MH2*(u^4 + 2*u^3*(-1 + v) + (-1 + v)^2 - u*(2 - 3*v + v^2) + u^2*(3 - 3*v + v^2) + Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)))/(u*v*(-1 + u + v)) - (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, u])/(18*u*(-1 + u + v)) + (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, v])/(6*u*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(3*u*v*(-1 + u + v)) + (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1, v])/(18*u*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(9*u*v*(-1 + u + v)) + (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1 - v, u])/(18*u*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(9*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(9*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(9*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(9*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(9*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(9*u*v*(-1 + u + v)) + ((MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)))/(6*u*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(3*u*v*(-1 + u + v)))*Log[muSqOMH2] - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^2)/(2*u*v*(-1 + u + v))) + Nc*Nf*((MH2*(Pi^2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 63*v^2 - 41*v^3 + 22*v^4 + 3*u^2*(22 - 45*v + 21*v^2) + u*(-44 + 135*v - 132*v^2 + 41*v^3)) + 4*(u^4 + 2*u^3*(-1 + v) + (-1 + v)*(-1 + v + 3*v^2*zeta2) - u*(-1 + v)*(-2 + v + 3*v*zeta2 + 3*v^2*zeta2) + u^2*(3 + v^2*(1 - 3*zeta2) - 3*v*(1 + zeta2)))))/(36*u*v*(-1 + u + v)) - (MH2*(-13*v^2 + 13*v^3 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 + 24*u^4*zeta2 + 48*u^3*(-1 + v)*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + u*(-1 + v)*(48*zeta2 + v^2*(-13 + 48*zeta2) - v*(13 + 96*zeta2)) + u^2*(72*zeta2 + v^2*(-13 + 72*zeta2) - v*(13 + 144*zeta2)))*H[0, u])/(36*u*v*(-1 + u + v)) + (MH2*(-13*v^2 + 13*v^3 + 14*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 + 24*u^4*zeta2 + 48*u^3*(-1 + v)*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + u*(-1 + v)*(48*zeta2 + v^2*(-13 + 48*zeta2) - v*(13 + 96*zeta2)) + u^2*(72*zeta2 + v^2*(-13 + 72*zeta2) - v*(13 + 144*zeta2)))*H[0, v])/(12*u*v*(-1 + u + v)) - (MH2*(11 + 11*u^4 + 22*u^3*(-1 + v) - 22*v + 34*v^2 - 23*v^3 + 11*v^4 + u^2*(33 - 65*v + 34*v^2) + u*(-22 + 65*v - 66*v^2 + 23*v^3))*H[0, u]*H[0, v])/(3*u*v*(-1 + u + v)) - (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) - (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, v]*H[1, u])/(3*u*(-1 + u + v)) + (MH2*(-13*v^2 + 13*v^3 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 + 24*u^4*zeta2 + 48*u^3*(-1 + v)*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + u*(-1 + v)*(48*zeta2 + v^2*(-13 + 48*zeta2) - v*(13 + 96*zeta2)) + u^2*(72*zeta2 + v^2*(-13 + 72*zeta2) - v*(13 + 144*zeta2)))*H[1, v])/(36*u*v*(-1 + u + v)) - (MH2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 69*v^2 - 47*v^3 + 22*v^4 + 3*u^2*(22 - 43*v + 23*v^2) + u*(-44 + 129*v - 132*v^2 + 47*v^3))*H[0, u]*H[1, v])/(18*u*v*(-1 + u + v)) - (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1, u]*H[1, v])/(3*u*(-1 + u + v)) + (MH2*(-13*v^2 + 13*v^3 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 + 24*u^4*zeta2 + 48*u^3*(-1 + v)*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + u*(-1 + v)*(48*zeta2 + v^2*(-13 + 48*zeta2) - v*(13 + 96*zeta2)) + u^2*(72*zeta2 + v^2*(-13 + 72*zeta2) - v*(13 + 144*zeta2)))*H[1 - v, u])/(36*u*v*(-1 + u + v)) + (MH2*(11 + 11*u^4 + 22*u^3*(-1 + v) - 22*v + 34*v^2 - 23*v^3 + 11*v^4 + u^2*(33 - 65*v + 34*v^2) + u*(-22 + 65*v - 66*v^2 + 23*v^3))*H[0, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(9*u*v*(-1 + u + v)) + (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v)) + (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[0, v]*H[v, u])/(3*u*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(9*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(33 + 33*u^4 + 66*u^3*(-1 + v) - 66*v + 100*v^2 - 67*v^3 + 33*v^4 + u^2*(99 - 197*v + 100*v^2) + u*(-66 + 197*v - 198*v^2 + 67*v^3))*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (14*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (14*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (MH2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 69*v^2 - 47*v^3 + 22*v^4 + 3*u^2*(22 - 43*v + 23*v^2) + u*(-44 + 129*v - 132*v^2 + 47*v^3))*H[0, 1 - v, u])/(18*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(9*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[1, 1 - v, u])/(3*u*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(22 + 22*u^4 + 44*u^3*(-1 + v) - 44*v + 69*v^2 - 47*v^3 + 22*v^4 + 3*u^2*(22 - 43*v + 23*v^2) + u*(-44 + 129*v - 132*v^2 + 47*v^3))*H[1 - v, 0, u])/(18*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(9*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(3*u*v*(-1 + u + v)) - (MH2*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2))*H[v, 0, u])/(3*u*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + ((MH2*(-13*v^2 + 13*v^3 + 6*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 24*zeta2 + 24*u^4*zeta2 + 48*u^3*(-1 + v)*zeta2 - 48*v*zeta2 + 72*v^2*zeta2 - 48*v^3*zeta2 + 24*v^4*zeta2 + u*(-1 + v)*(48*zeta2 + v^2*(-13 + 48*zeta2) - v*(13 + 96*zeta2)) + u^2*(72*zeta2 + v^2*(-13 + 72*zeta2) - v*(13 + 144*zeta2))))/(12*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)))*Log[muSqOMH2] + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^2)/(2*u*v*(-1 + u + v))) + Nc^2*((MH2*(121 - 242*v + 367*v^2 - 246*v^3 + 121*v^4 + 12*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(121 - 48*zeta2) - 48*zeta2 + 96*v*zeta2 - 144*v^2*zeta2 + 96*v^3*zeta2 - 48*v^4*zeta2 - 2*u^3*(-1 + v)*(-121 + 48*zeta2) - 2*u*(-1 + v)*(-121 + 48*zeta2 - 48*v*(-5 + 2*zeta2) + 3*v^2*(-41 + 16*zeta2)) + u^2*(363 + v^2*(367 - 144*zeta2) - 144*zeta2 + v*(-722 + 288*zeta2)))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (11*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) + (MH2*(v^2 - v^3 + 9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 - 12*u^4*zeta2 - 24*u^3*(-1 + v)*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 + u^2*(v + v^2 - 36*zeta2 + 72*v*zeta2 - 36*v^2*zeta2) + u*(-v + v^3 + 24*zeta2 - 72*v*zeta2 + 72*v^2*zeta2 - 24*v^3*zeta2))*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) + (MH2*(121 - 242*v + 369*v^2 - 248*v^3 + 121*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(121 - 72*zeta2) - 72*zeta2 + 144*v*zeta2 - 216*v^2*zeta2 + 144*v^3*zeta2 - 72*v^4*zeta2 - 2*u^3*(-1 + v)*(-121 + 72*zeta2) - 2*u*(-1 + v)*(-121 + v*(239 - 144*zeta2) + 72*zeta2 + 4*v^2*(-31 + 18*zeta2)) - 3*u^2*(-121 + 72*zeta2 - 48*v*(-5 + 3*zeta2) + 3*v^2*(-41 + 24*zeta2)))*H[0, u]*H[1, v])/(36*u*v*(-1 + u + v)) + (MH2*(v^2 - v^3 + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 - 12*u^4*zeta2 - 24*u^3*(-1 + v)*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 + u^2*(v + v^2 - 36*zeta2 + 72*v*zeta2 - 36*v^2*zeta2) + u*(-v + v^3 + 24*zeta2 - 72*v*zeta2 + 72*v^2*zeta2 - 24*v^3*zeta2))*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) - (MH2*(121 - 242*v + 367*v^2 - 246*v^3 + 121*v^4 + 12*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(121 - 48*zeta2) - 48*zeta2 + 96*v*zeta2 - 144*v^2*zeta2 + 96*v^3*zeta2 - 48*v^4*zeta2 - 2*u^3*(-1 + v)*(-121 + 48*zeta2) - 2*u*(-1 + v)*(-121 + 48*zeta2 - 48*v*(-5 + 2*zeta2) + 3*v^2*(-41 + 16*zeta2)) + u^2*(363 + v^2*(367 - 144*zeta2) - 144*zeta2 + v*(-722 + 288*zeta2)))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(36*u*v*(-1 + u + v)) - (11*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v)) - (MH2*(v^2 - v^3 + 9*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 - 12*u^4*zeta2 - 24*u^3*(-1 + v)*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 + u^2*(v + v^2 - 36*zeta2 + 72*v*zeta2 - 36*v^2*zeta2) + u*(-v + v^3 + 24*zeta2 - 72*v*zeta2 + 72*v^2*zeta2 - 24*v^3*zeta2))*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) - (MH2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(36*u*v*(-1 + u + v)) + (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (MH2*(363 - 726*v + 1093*v^2 - 730*v^3 + 363*v^4 + 36*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(363 - 48*zeta2) - 48*zeta2 + 96*v*zeta2 - 144*v^2*zeta2 + 96*v^3*zeta2 - 48*v^4*zeta2 - 6*u^3*(-1 + v)*(-121 + 16*zeta2) - 2*u*(-1 + v)*(-363 + v*(724 - 96*zeta2) + 48*zeta2 + v^2*(-365 + 48*zeta2)) + u^2*(1089 + v^2*(1093 - 144*zeta2) - 144*zeta2 + v*(-2174 + 288*zeta2)))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (77*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) - (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (77*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, u])/(3*u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (MH2*(121 + 24*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(6*u*v*(-1 + u + v)) - (44*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MH2*(121 - 242*v + 369*v^2 - 248*v^3 + 121*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(121 - 72*zeta2) - 72*zeta2 + 144*v*zeta2 - 216*v^2*zeta2 + 144*v^3*zeta2 - 72*v^4*zeta2 - 2*u^3*(-1 + v)*(-121 + 72*zeta2) - 2*u*(-1 + v)*(-121 + v*(239 - 144*zeta2) + 72*zeta2 + 4*v^2*(-31 + 18*zeta2)) - 3*u^2*(-121 + 72*zeta2 - 48*v*(-5 + 3*zeta2) + 3*v^2*(-41 + 24*zeta2)))*H[0, 1 - v, u])/(36*u*v*(-1 + u + v)) - (77*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (10*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(3*u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(3*u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (MH2*(121 + 24*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(6*u*v*(-1 + u + v)) - (44*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (4*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (MH2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(36*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (MH2*(v^2 - v^3 + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 - 12*u^4*zeta2 - 24*u^3*(-1 + v)*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 + u^2*(v + v^2 - 36*zeta2 + 72*v*zeta2 - 36*v^2*zeta2) + u*(-v + v^3 + 24*zeta2 - 72*v*zeta2 + 72*v^2*zeta2 - 24*v^3*zeta2))*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (44*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (12*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, u])/(u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, v, u])/(u*v*(-1 + u + v)) + (MH2*(121 - 242*v + 369*v^2 - 248*v^3 + 121*v^4 + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + u^4*(121 - 72*zeta2) - 72*zeta2 + 144*v*zeta2 - 216*v^2*zeta2 + 144*v^3*zeta2 - 72*v^4*zeta2 - 2*u^3*(-1 + v)*(-121 + 72*zeta2) - 2*u*(-1 + v)*(-121 + v*(239 - 144*zeta2) + 72*zeta2 + 4*v^2*(-31 + 18*zeta2)) - 3*u^2*(-121 + 72*zeta2 - 48*v*(-5 + 3*zeta2) + 3*v^2*(-41 + 24*zeta2)))*H[1 - v, 0, u])/(36*u*v*(-1 + u + v)) - (77*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (10*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (MH2*(121 + 36*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(36*u*v*(-1 + u + v)) + (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(3*u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*(v^2 - v^3 + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) - 12*zeta2 - 12*u^4*zeta2 - 24*u^3*(-1 + v)*zeta2 + 24*v*zeta2 - 36*v^2*zeta2 + 24*v^3*zeta2 - 12*v^4*zeta2 + u^2*(v + v^2 - 36*zeta2 + 72*v*zeta2 - 36*v^2*zeta2) + u*(-v + v^3 + 24*zeta2 - 72*v*zeta2 + 72*v^2*zeta2 - 24*v^3*zeta2))*H[v, 0, u])/(3*u*v*(-1 + u + v)) - (44*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(3*u*v*(-1 + u + v)) + (12*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, u])/(u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 1, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (33*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (12*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (12*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (12*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (12*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, v, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, u])/(3*u*v*(-1 + u + v)) + (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (12*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (8*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (121*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^2)/(8*u*v*(-1 + u + v)) - (MH2*H[0, v]*(-11*v^2 + 11*v^3 + 77*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(11*zeta2 + 42*(-zeta3 + zeta3)) + 24*u^3*(-1 + v)*(11*zeta2 + 42*(-zeta3 + zeta3)) + u*(-1 + v)*(264*zeta2 + 1008*(-zeta3 + zeta3) + v^2*(-11 + 264*zeta2 - 1008*zeta3 + 1008*zeta3) - v*(11 + 528*zeta2 - 2016*zeta3 + 2016*zeta3)) + u^2*(396*zeta2 + 1512*(-zeta3 + zeta3) + v^2*(-11 + 396*zeta2 - 1512*zeta3 + 1512*zeta3) - v*(11 + 792*zeta2 - 3024*zeta3 + 3024*zeta3))))/(12*u*v*(-1 + u + v)) + (MH2*H[0, u]*(-11*v^2 + 11*v^3 + 99*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(11*zeta2 + 42*(-zeta3 + zeta3)) + 24*u^3*(-1 + v)*(11*zeta2 + 42*(-zeta3 + zeta3)) + u*(-1 + v)*(264*zeta2 + 1008*(-zeta3 + zeta3) + v^2*(-11 + 264*zeta2 - 1008*zeta3 + 1008*zeta3) - v*(11 + 528*zeta2 - 2016*zeta3 + 2016*zeta3)) + u^2*(396*zeta2 + 1512*(-zeta3 + zeta3) + v^2*(-11 + 396*zeta2 - 1512*zeta3 + 1512*zeta3) - v*(11 + 792*zeta2 - 3024*zeta3 + 3024*zeta3))))/(36*u*v*(-1 + u + v)) - (MH2*H[1, v]*(-11*v^2 + 11*v^3 + 99*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(11*zeta2 + 42*(-zeta3 + zeta3)) + 24*u^3*(-1 + v)*(11*zeta2 + 42*(-zeta3 + zeta3)) + u*(-1 + v)*(264*zeta2 + 1008*(-zeta3 + zeta3) + v^2*(-11 + 264*zeta2 - 1008*zeta3 + 1008*zeta3) - v*(11 + 528*zeta2 - 2016*zeta3 + 2016*zeta3)) + u^2*(396*zeta2 + 1512*(-zeta3 + zeta3) + v^2*(-11 + 396*zeta2 - 1512*zeta3 + 1512*zeta3) - v*(11 + 792*zeta2 - 3024*zeta3 + 3024*zeta3))))/(36*u*v*(-1 + u + v)) - (MH2*H[1 - v, u]*(-11*v^2 + 11*v^3 + 99*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(11*zeta2 + 42*(-zeta3 + zeta3)) + 24*u^3*(-1 + v)*(11*zeta2 + 42*(-zeta3 + zeta3)) + u*(-1 + v)*(264*zeta2 + 1008*(-zeta3 + zeta3) + v^2*(-11 + 264*zeta2 - 1008*zeta3 + 1008*zeta3) - v*(11 + 528*zeta2 - 2016*zeta3 + 2016*zeta3)) + u^2*(396*zeta2 + 1512*(-zeta3 + zeta3) + v^2*(-11 + 396*zeta2 - 1512*zeta3 + 1512*zeta3) - v*(11 + 792*zeta2 - 3024*zeta3 + 3024*zeta3))))/(36*u*v*(-1 + u + v)) - (MH2*(249*Pi^4*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + Pi^2*(121 + v^2*(357 - 5400*zeta2) + u^4*(121 - 1800*zeta2) + v^4*(121 - 1800*zeta2) - 1800*zeta2 + 4*v^3*(-59 + 900*zeta2) - 2*u^3*(-1 + v)*(-121 + 1800*zeta2) + v*(-242 + 3600*zeta2) + u^2*(363 + v^2*(357 - 5400*zeta2) - 5400*zeta2 + 12*v*(-61 + 900*zeta2)) - 2*u*(-1 + v)*(-121 + 1800*zeta2 - 5*v*(-49 + 720*zeta2) + 2*v^2*(-59 + 900*zeta2))) + 4*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 + u^2*(v^2*(1 - 6*zeta2 + 3996*zeta2^2 + 1134*zeta3 - 4860*zeta4 - 1134*zeta3) - 3*v*(1 + 2*zeta2 + 2664*zeta2^2 + 1008*zeta3 - 3240*zeta4 - 1008*zeta3) + 3*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 - 378*zeta3)) + v^2*(1 - 6*zeta2 + 3996*zeta2^2 + 1134*zeta3 - 4860*zeta4 - 1134*zeta3) + u*(-1 + v)*(2 + 2664*zeta2^2 + 756*zeta3 - 3240*zeta4 + 6*v^2*(-zeta2 + 444*zeta2^2 + 18*(7*zeta3 - 30*zeta4 - 7*zeta3)) - v*(1 + 6*zeta2 + 5328*zeta2^2 + 2268*zeta3 - 6480*zeta4 - 2268*zeta3) - 756*zeta3) + u^4*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 - 378*zeta3) + 2*u^3*(-1 + v)*(1 + 1332*zeta2^2 + 378*zeta3 - 1620*zeta4 - 378*zeta3) + 18*v^4*(74*zeta2^2 + 21*zeta3 - 90*zeta4 - 21*zeta3) - 378*zeta3 + v*(-2 - 2664*zeta2^2 - 756*zeta3 + 3240*zeta4 + 756*zeta3) + 6*v^3*(zeta2 - 444*zeta2^2 + 18*(-7*zeta3 + 30*zeta4 + 7*zeta3)))))/(72*u*v*(-1 + u + v)) + Log[muSqOMH2]*((121*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(12*u*v*(-1 + u + v)) - (121*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(4*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(u*v*(-1 + u + v)) - (121*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(12*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(u*v*(-1 + u + v)) - (121*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(-11*v^2 + 11*v^3 + 33*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 132*zeta2 - 264*v*zeta2 + 396*v^2*zeta2 - 264*v^3*zeta2 + 132*v^4*zeta2 - 504*zeta3 + 1008*v*zeta3 - 1512*v^2*zeta3 + 1008*v^3*zeta3 - 504*v^4*zeta3 + 504*zeta3 - 1008*v*zeta3 + 1512*v^2*zeta3 - 1008*v^3*zeta3 + 504*v^4*zeta3 + 12*u^4*(11*zeta2 + 42*(-zeta3 + zeta3)) + 24*u^3*(-1 + v)*(11*zeta2 + 42*(-zeta3 + zeta3)) + u*(-1 + v)*(264*zeta2 + 1008*(-zeta3 + zeta3) + v^2*(-11 + 264*zeta2 - 1008*zeta3 + 1008*zeta3) - v*(11 + 528*zeta2 - 2016*zeta3 + 2016*zeta3)) + u^2*(396*zeta2 + 1512*(-zeta3 + zeta3) + v^2*(-11 + 396*zeta2 - 1512*zeta3 + 1512*zeta3) - v*(11 + 792*zeta2 - 3024*zeta3 + 3024*zeta3))))/(12*u*v*(-1 + u + v))));

M0M2 = Nf^2*((5*MH2*(4*v*(-((-1 + v)*v) + u^2*(1 + v) + u*(-1 + v^2)) + 3*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)))/(216*u*v*(-1 + u + v)) + (MH2*(20 + 20*u^4 - 40*v + 51*v^2 - 31*v^3 + 20*v^4 + u^3*(-34 + 40*v) + 3*u^2*(18 - 39*v + 19*v^2) + u*(-40 + 123*v - 114*v^2 + 37*v^3))*H[0, u])/(108*u*v*(-1 + u + v)) - (5*MH2*(4 + 4*u^4 + 8*u^3*(-1 + v) - 8*v + 11*v^2 - 7*v^3 + 4*v^4 + u^2*(12 - 25*v + 11*v^2) + u*(-8 + 25*v - 24*v^2 + 7*v^3))*H[0, v])/(36*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(18*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u^3*(-46 + 40*v) + 3*u^2*(24 - 45*v + 19*v^2) + u*(-46 + 135*v - 132*v^2 + 37*v^3))*H[1, v])/(108*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(18*u*v*(-1 + u + v)) - (MH2*(20 + 20*u^4 - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + u^3*(-46 + 40*v) + 3*u^2*(24 - 45*v + 19*v^2) + u*(-46 + 135*v - 132*v^2 + 37*v^3))*H[1 - v, u])/(108*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(18*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) + I*(-1/108*(MH2*Pi*(20 + 20*u^4 + 40*u^3*(-1 + v) - 40*v + 57*v^2 - 37*v^3 + 20*v^4 + 3*u^2*(18 - 41*v + 17*v^2) + u*(-34 + 117*v - 114*v^2 + 31*v^3)))/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(18*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(18*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(18*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(18*u*v*(-1 + u + v))) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v])/(18*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(18*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v])/(18*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(18*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) + ((((-5*I)/18)*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(u*v*(-1 + u + v)) - (5*MH2*(4 + 4*u^4 + 8*u^3*(-1 + v) - 8*v + 11*v^2 - 7*v^3 + 4*v^4 + u^2*(12 - 25*v + 11*v^2) + u*(-8 + 25*v - 24*v^2 + 7*v^3)))/(36*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(18*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(18*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(18*u*v*(-1 + u + v)))*Log[muSqOMH2] - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^2)/(12*u*v*(-1 + u + v))) + (Nf*((MH2*(2*u^7 + u^6*(-7 + 10*v) + u^5*(6 - 24*v + 22*v^2) + u^4*(8 - 3*v - 31*v^2 + 28*v^3) + u^3*(-19 + 68*v - 56*v^2 - 15*v^3 + 22*v^4) + 4*v*(-3 + 9*v - 13*v^2 + 11*v^3 - 5*v^4 + v^5) + u^2*(18 - 90*v + 156*v^2 - 99*v^3 + 6*v^4 + 10*v^5) + u*(-6 + 54*v - 123*v^2 + 140*v^3 - 72*v^4 + 11*v^5 + 2*v^6))*H[0, u])/(12*v*(-1 + u + v)^2*(u + v)^2) + (MH2*(2*(-1 + v)^4*v^3*(1 - v + v^2) + 2*u^10*(-3 + 7*v - 2*v^2 + v^3) + 10*u^9*(3 - 10*v + 9*v^2 - 3*v^3 + v^4) + u*(-1 + v)^3*v^2*(-4 + 18*v - 17*v^2 + 11*v^3 + v^4) + u^8*(-72 + 326*v - 475*v^2 + 270*v^3 - 83*v^4 + 22*v^5) + u^3*(-1 + v)^3*(-6 + 82*v - 211*v^2 + 235*v^3 - 34*v^4 - 23*v^5 + v^6) - u^2*(-1 + v)^2*v*(-14 + 62*v - 132*v^2 + 126*v^3 - 43*v^4 - 14*v^5 + 6*v^6) + 4*u^7*(27 - 158*v + 321*v^2 - 280*v^3 + 113*v^4 - 30*v^5 + 7*v^6) + u^4*(-1 + v)^2*(-30 + 266*v - 722*v^2 + 791*v^3 - 265*v^4 - v^5 - 4*v^6 + 2*v^7) + u^6*(-108 + 784*v - 2065*v^2 + 2501*v^3 - 1454*v^4 + 427*v^5 - 101*v^6 + 22*v^7) + u^5*(72 - 632*v + 2065*v^2 - 3240*v^3 + 2569*v^4 - 995*v^5 + 198*v^6 - 47*v^7 + 10*v^8))*H[0, v])/(12*(-1 + u)^2*u^2*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2) - (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, u]*H[0, v])/(6*v*(-1 + u + v)^3) - (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[0, v]*H[1, u])/(6*u^3*v) + (MH2*(2*u^7 + u^6*(-7 + 4*v) + u^5*(6 - 6*v + 4*v^2) + u^2*(-6 + 3*v + 8*v^2 - 6*v^3) + u^3*(3 + 4*v - 8*v^2 + v^3) + 2*(-1 + 2*v - 2*v^2 + v^3) + u*(7 - 6*v + 4*v^2 + v^3) + u^4*(-3 + 3*v - 4*v^2 + 2*v^3))*H[1, v])/(12*(-1 + u)^2*u^2*v) - (MH2*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[0, u]*H[1, v])/(6*v) - (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[1, u]*H[1, v])/(6*u^3*v) + (MH2*(2*u^7 + u^6*(-7 + 4*v) + u^5*(6 - 6*v + 4*v^2) + u^2*(-6 + 3*v + 8*v^2 - 6*v^3) + u^3*(3 + 4*v - 8*v^2 + v^3) + 2*(-1 + 2*v - 2*v^2 + v^3) + u*(7 - 6*v + 4*v^2 + v^3) + u^4*(-3 + 3*v - 4*v^2 + 2*v^3))*H[1 - v, u])/(12*(-1 + u)^2*u^2*v) + (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[0, v]*H[1 - v, u])/(6*u^3*v) + (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, v]*H[v, u])/(6*v*(-1 + u + v)^3) + I*(-1/12*(MH2*Pi*(2*u^10*(3 + v) + 2*(-1 + v)^3*v^2*(1 - v + v^2) + 10*u^9*(-3 + 2*v + v^2) + u^8*(61 - 122*v + 33*v^2 + 22*v^3) + 4*u^7*(-16 + 63*v - 65*v^2 + 11*v^3 + 7*v^4) + u^6*(29 - 247*v + 536*v^2 - 385*v^3 + 51*v^4 + 22*v^5) + u*v*(-4 + 21*v - 42*v^2 + 37*v^3 - 11*v^4 - 8*v^5 + 7*v^6) + u^5*(11 + 86*v - 501*v^2 + 747*v^3 - 398*v^4 + 45*v^5 + 10*v^6) + u^2*(-2 + 30*v - 70*v^2 + 33*v^3 + 80*v^4 - 133*v^5 + 86*v^6 - 18*v^7) + u^4*(-22 + 59*v + 181*v^2 - 628*v^3 + 661*v^4 - 269*v^5 + 26*v^6 + 2*v^7) + u^3*(11 - 76*v + 52*v^2 + 207*v^3 - 433*v^4 + 338*v^5 - 106*v^6 + 7*v^7)))/((-1 + u)^2*u^2*v*(-1 + u + v)^2*(u + v)^2) + (MH2*Pi*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[0, u])/(6*v) - (MH2*Pi*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, v])/(6*v*(-1 + u + v)^3) + (MH2*Pi*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[1, u])/(6*u^3*v) - (MH2*Pi*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[1, v])/(6*v) - (MH2*Pi*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[1 - v, u])/(6*v) - (MH2*Pi*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[v, u])/(6*v*(-1 + u + v)^3)) + (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[0, 0, v])/(6*v*(-1 + u + v)^3) - (MH2*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[0, 1 - v, u])/(6*v) + (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(2 - 3*v + v^2)*(1 - v + v^2)^2 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-2 + 9*v - 13*v^2 + 7*v^3) + u^3*(-10 + 12*v + 2*v^2 - 18*v^3 + 11*v^4) + u^2*(18 - 45*v + 50*v^2 - 24*v^3 - 3*v^4 + 5*v^5) + u*(-14 + 42*v - 65*v^2 + 56*v^3 - 27*v^4 + 4*v^5 + v^6))*H[1, 0, v])/(6*v*(-1 + u + v)^3) - (MH2*(-1 + u^7 + 2*u^6*(-1 + v) + 2*v - 2*v^2 + 2*u^5*v^2 + v^3 + u^2*v*(-3 + 4*v) + u^4*(3 - 3*v + v^2 + v^3) + u^3*(-3 + 2*v - 4*v^2 + 2*v^3) + u*(2 - v^2 + 2*v^3))*H[1, 1 - v, u])/(6*u^3*v) - (MH2*(-2 + u^4 + 2*u^3*(-1 + v) + v - 4*v^2 + 2*u^2*v^2 + 2*v^3 + u*(1 - 3*v + v^2 + v^3))*H[1 - v, 0, u])/(6*v) - (MH2*(u^7 + 5*u^6*(-1 + v) + 2*(-2 + v)^2*(-1 + v)*v^3 + u^5*(9 - 18*v + 11*v^2) + 2*u^4*(-4 + 9*v - 13*v^2 + 7*v^3) + u*v^2*(-9 + 34*v - 27*v^2 + 4*v^3 + v^4) + u^2*v*(-3 + 24*v - 24*v^2 - 3*v^3 + 5*v^4) + u^3*(4 - 2*v + 2*v^2 - 18*v^3 + 11*v^4))*H[v, 0, u])/(6*v*(-1 + u + v)^3) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2])/(2*u*v*(-1 + u + v)) - (MH2*(8*Pi^2*u^10*(-1 + v) + 48*Pi^2*u^9*(-1 + v)^2 + 3*(-1 + v)^3*v*(-69 + v*(138 - 96*zeta3) + v^3*(139 - 96*zeta3) + 48*zeta3 + 16*v^2*(-13 + 9*zeta3) + v^4*(-67 + 48*zeta3)) - u*(-1 + v)^2*(9*(-19 + 16*zeta3) - 12*v*(-129 + Pi^2 + 96*zeta3) + v^6*(-201 + 16*Pi^2 + 144*zeta3) - 12*v^3*(-471 + 4*Pi^2 + 336*zeta3) + 6*v^2*(-662 + 5*Pi^2 + 480*zeta3) - 2*v^5*(-819 + 32*Pi^2 + 576*zeta3) + v^4*(-4092 + 82*Pi^2 + 2880*zeta3)) + u^7*(-1 + v)*(4*Pi^2*(-31 + 100*v - 120*v^2 + 50*v^3) - 45*(19 - 23*v - 16*zeta3 + 16*v*zeta3)) + u^8*(8*Pi^2*(-14 + 43*v - 45*v^2 + 16*v^3) - 9*(19 - 23*v - 16*zeta3 + 16*v*zeta3)) + 2*u^5*(-1 + v)*(Pi^2*(32 - 67*v + 68*v^2 + 88*v^3 - 184*v^4 + 64*v^5) - 3*(513 + v^2*(1901 - 1392*zeta3) - 432*zeta3 + v^3*(-623 + 432*zeta3) + 3*v*(-589 + 464*zeta3))) + u^6*(2*Pi^2*(-21 + 142*v - 377*v^2 + 532*v^3 - 376*v^4 + 100*v^5) - 3*(684 + v^2*(2413 - 1776*zeta3) - 576*zeta3 + 48*v*(-47 + 37*zeta3) + v^3*(-829 + 576*zeta3))) + u^3*(-1 + v)*(Pi^2*(54 - 264*v + 594*v^2 - 978*v^3 + 892*v^4 - 304*v^5 + 8*v^7) - 3*(-1 + v)*(-684 + v*(3192 - 2496*zeta3) + v^3*(3506 - 2496*zeta3) + 576*zeta3 + v^4*(-826 + 576*zeta3) + v^2*(-5323 + 3984*zeta3))) + u^2*(-1 + v)*(2*Pi^2*(-6 + 48*v - 123*v^2 + 224*v^3 - 307*v^4 + 221*v^5 - 64*v^6 + 4*v^7) - 3*(-285 + v^3*(7532 - 5520*zeta3) + v^5*(2183 - 1536*zeta3) + 240*zeta3 + 20*v^6*(-17 + 12*zeta3) - 3*v*(-657 + 512*zeta3) + v^4*(-5629 + 4032*zeta3) + v^2*(-5365 + 4032*zeta3))) + u^4*(-1 + v)*(2*Pi^2*(-48 + 170*v - 343*v^2 + 392*v^3 - 120*v^4 - 60*v^5 + 24*v^6) - 3*(v^3*(5210 - 3744*zeta3) + 54*(-19 + 16*zeta3) - 96*v*(-49 + 39*zeta3) + 2*v^4*(-623 + 432*zeta3) + v^2*(-7687 + 5808*zeta3)))))/(72*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)^3*(u + v))))/Nc + Nc*Nf*((MH2*(396*u^8 + u^7*(-1762 - 21*Pi^2 + 1980*v) + u^6*(5064 - 8594*v + 4356*v^2 - 30*Pi^2*(-3 + 4*v)) - (-1 + v)*v^2*(412 - 824*v + 1119*v^2 - 707*v^3 + 412*v^4 + 21*Pi^2*(1 - v + v^2)^2) + u^5*(-7556 + 22969*v - 18495*v^2 + 5544*v^3 - 3*Pi^2*(56 - 156*v + 105*v^2)) + u^4*(6158 - 30358*v + 43898*v^2 - 22830*v^3 + 4356*v^4 - 6*Pi^2*(-28 + 125*v - 177*v^2 + 81*v^3)) + u^3*(-2856 + 20741*v - 47564*v^2 + 44777*v^3 - 17442*v^4 + 1980*v^5 - 3*Pi^2*(30 - 200*v + 455*v^2 - 442*v^3 + 158*v^4)) + u*v*(1832 - 6732*v + 12311*v^2 - 13168*v^3 + 7870*v^4 - 2525*v^5 - 3*Pi^2*(-14 + 72*v - 158*v^2 + 193*v^3 - 124*v^4 + 38*v^5)) + u^2*(952 - 8352*v + 24951*v^2 - 36104*v^3 + 25535*v^4 - 8388*v^5 + 396*v^6 - 3*Pi^2*(-7 + 81*v - 267*v^2 + 419*v^3 - 317*v^4 + 99*v^5)))*H[0, u])/(216*u*v*(-1 + u + v)^2*(u + v)^2) + (MH2*(132*(-1 + v)^4*v^3*(1 - v + v^2) + u^8*(6816 - 25807*v + 32505*v^2 - 13137*v^3 - 1517*v^4 + 1452*v^5 + 3*Pi^2*(-1 + v)^2*(14 - 22*v + 17*v^2)) + u^10*(-3*Pi^2*(-1 + v)^2 + 4*(142 - 245*v + 31*v^2 + 33*v^3)) + u^9*(-1 + v)*(Pi^2*(3 - 7*v + 4*v^2) + 20*(142 - 245*v + 31*v^2 + 33*v^3)) + u*(-1 + v)^3*v^2*(124 + 412*v - 653*v^2 + 645*v^3 + 34*v^4 + Pi^2*(-3 - 3*v + 9*v^2 - 9*v^3 + 9*v^4)) + u^6*(10224 - 61850*v + 145491*v^2 - 165683*v^3 + 89673*v^4 - 15191*v^5 - 4272*v^6 + 1452*v^7 + 2*Pi^2*(-1 + v)^2*(45 - 161*v + 239*v^2 - 209*v^3 + 65*v^4)) + u^7*(-1 + v)*(Pi^2*(90 - 303*v + 458*v^2 - 359*v^3 + 114*v^4) + 4*(2556 - 9937*v + 12615*v^2 - 4917*v^3 - 467*v^4 + 462*v^5)) - u^2*(-1 + v)^2*v*(980 - 3560*v + 5037*v^2 - 4166*v^3 + 1822*v^4 - 1007*v^5 + 332*v^6 + 3*Pi^2*(-2 - v + 16*v^2 - 32*v^3 + 38*v^4 - 26*v^5 + 6*v^6)) + u^4*(-1 + v)^2*(2840 - 20127*v + 47114*v^2 - 51328*v^3 + 24994*v^4 - 4858*v^5 - 279*v^6 + 132*v^7 + Pi^2*(3 - 108*v + 324*v^2 - 496*v^3 + 514*v^4 - 264*v^5 + 42*v^6)) + u^5*(-1 + v)*(6816 - 43156*v + 102335*v^2 - 114709*v^3 + 60055*v^4 - 10643*v^5 - 1826*v^6 + 660*v^7 + Pi^2*(42 - 309*v + 779*v^2 - 1135*v^3 + 1039*v^4 - 509*v^5 + 93*v^6)) + u^3*(-1 + v)^2*(-568 + 6604*v - 18729*v^2 + 26066*v^3 - 18812*v^4 + 7008*v^5 - 1603*v^6 + 34*v^7 + 3*Pi^2*(1 + 2*v - 34*v^2 + 75*v^3 - 104*v^4 + 89*v^5 - 34*v^6 + 3*v^7)))*H[0, v])/(72*(-1 + u)^2*u^2*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2) - (MH2*(33*u^8 + 165*u^7*(-1 + v) + u^6*(494 - 756*v + 363*v^2) + u^5*(-947 + 2030*v - 1506*v^2 + 462*v^3) + (-1 + v)^2*(35 - 70*v + 108*v^2 - 73*v^3 + 35*v^4) + u^4*(1231 - 3299*v + 3460*v^2 - 1674*v^3 + 363*v^4) + u^3*(-1007 + 3291*v - 4446*v^2 + 3068*v^3 - 1071*v^4 + 165*v^5) + u*(-140 + 632*v - 1275*v^2 + 1434*v^3 - 941*v^4 + 332*v^5 - 42*v^6) + u^2*(499 - 1923*v + 3222*v^2 - 2892*v^3 + 1441*v^4 - 354*v^5 + 33*v^6))*H[0, u]*H[0, v])/(18*u*v*(-1 + u + v)^3) + (MH2*Pi^2*(26*u^4 + u^3*(-52 + 56*v) + 3*u^2*(27 - 56*v + 28*v^2) + u*(-55 + 168*v - 168*v^2 + 56*v^3) + 4*(8 - 14*v + 21*v^2 - 14*v^3 + 7*v^4))*H[1, u])/(36*u*v*(-1 + u + v)) - (MH2*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[0, v]*H[1, u])/(18*u^3*v*(-1 + u + v)) + (MH2*(396*u^8 + u^7*(-1406 - 39*Pi^2 + 1188*v) + 396*(-1 + v)^2*(1 - v + v^2) + u^6*(3818 + Pi^2*(138 - 60*v) - 4576*v + 1584*v^2) - u*(1406 - 4576*v + 5571*v^2 - 3535*v^3 + 722*v^4 + 15*Pi^2*(1 - v + v^2)^2) + u^5*(-8002 + 9923*v - 5571*v^2 + 1188*v^3 - 3*Pi^2*(80 - 94*v + 27*v^2)) + u^4*(10388 - 15133*v + 9108*v^2 - 3535*v^3 + 396*v^4 - 6*Pi^2*(-45 + 88*v - 51*v^2 + 8*v^3)) - u^3*(8002 - 15133*v + 10710*v^2 - 4665*v^3 + 722*v^4 + 3*Pi^2*(64 - 160*v + 138*v^2 - 42*v^3 + 5*v^4)) + u^2*(3818 - 9923*v + 9108*v^2 - 4665*v^3 + 652*v^4 + 6*Pi^2*(13 - 34*v + 39*v^2 - 18*v^3 + 5*v^4)))*H[1, v])/(216*(-1 + u)^2*u^2*v*(-1 + u + v)) - (MH2*(2 + 66*u^6 + 198*u^5*(-1 + v) - 4*v + 9*v^2 - 7*v^3 + 2*v^4 + u^4*(458 - 588*v + 264*v^2) + 2*u^3*(-293 + 551*v - 357*v^2 + 99*v^3) + u*(-82 + 201*v - 252*v^2 + 217*v^3 - 84*v^4) + u^2*(342 - 831*v + 843*v^2 - 408*v^3 + 66*v^4))*H[0, u]*H[1, v])/(36*u*v*(-1 + u + v)) - (MH2*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[1, u]*H[1, v])/(18*u^3*v*(-1 + u + v)) + (MH2*(396*u^8 + u^7*(-1406 - 15*Pi^2 + 1188*v) + 396*(-1 + v)^2*(1 - v + v^2) + u^6*(3818 - 4576*v + 1584*v^2 - 6*Pi^2*(-7 + 2*v)) + u^5*(-8002 + 9923*v - 5571*v^2 + 1188*v^3 - 3*Pi^2*(22 - 26*v + 9*v^2)) + u^4*(10388 - 15133*v + 9108*v^2 - 3535*v^3 + 396*v^4 - 6*Pi^2*(-14 + 29*v - 18*v^2 + 3*v^3)) - u^3*(8002 - 15133*v + 10710*v^2 - 4665*v^3 + 722*v^4 + 3*Pi^2*(30 - 64*v + 60*v^2 - 22*v^3 + 9*v^4)) + u^2*(3818 - 9923*v + 9108*v^2 - 4665*v^3 + 652*v^4 + 6*Pi^2*(12 - 19*v + 24*v^2 - 13*v^3 + 9*v^4)) - u*(1406 - 4576*v + 5571*v^2 - 3535*v^3 + 722*v^4 + 3*Pi^2*(9 - 10*v + 15*v^2 - 10*v^3 + 9*v^4)))*H[1 - v, u])/(216*(-1 + u)^2*u^2*v*(-1 + u + v)) + (MH2*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + u^6*(263 - 294*v + 132*v^2) + u^5*(-400 + 619*v - 357*v^2 + 99*v^3) + 3*u^4*(147 - 238*v + 175*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(200 - 357*v + 225*v^2 - 89*v^3 + 21*v^4) + u^2*(263 - 619*v + 525*v^2 - 178*v^3 + 35*v^4))*H[0, v]*H[1 - v, u])/(18*u^3*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) - (MH2*Pi^2*(28 + 28*u^4 - 47*v + 72*v^2 - 47*v^3 + 28*v^4 + u^3*(-47 + 48*v) + 3*u^2*(24 - 47*v + 24*v^2) + u*(-47 + 144*v - 141*v^2 + 48*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MH2*(33*u^8 + 165*u^7*(-1 + v) + u^6*(439 - 756*v + 363*v^2) + u^5*(-727 + 1807*v - 1506*v^2 + 462*v^3) - 2*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(791 - 2410*v + 3008*v^2 - 1674*v^3 + 363*v^4) + u^3*(-457 + 1629*v - 2772*v^2 + 2500*v^3 - 1071*v^4 + 165*v^5) + u*(80 - 251*v + 375*v^2 - 210*v^3 - 61*v^4 + 109*v^5 - 42*v^6) + u^2*(59 - 264*v + 732*v^2 - 1224*v^3 + 989*v^4 - 354*v^5 + 33*v^6))*H[0, v]*H[v, u])/(18*u*v*(-1 + u + v)^3) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(33*u^8 + 165*u^7*(-1 + v) + u^6*(604 - 756*v + 363*v^2) + u^5*(-1387 + 2467*v - 1506*v^2 + 462*v^3) + (-1 + v)^2*(145 - 290*v + 441*v^2 - 296*v^3 + 145*v^4) + u^4*(2111 - 5050*v + 4328*v^2 - 1674*v^3 + 363*v^4) + u^3*(-2107 + 6579*v - 7722*v^2 + 4150*v^3 - 1071*v^4 + 165*v^5) + u*(-580 + 2389*v - 4575*v^2 + 4740*v^3 - 2701*v^4 + 769*v^5 - 42*v^6) + u^2*(1379 - 5214*v + 8157*v^2 - 6174*v^3 + 2309*v^4 - 354*v^5 + 33*v^6))*H[0, 0, v])/(18*u*v*(-1 + u + v)^3) + (MH2*(38*u^4 + u^3*(-85 + 83*v) + 44*(1 - v + v^2)^2 + 3*u^2*(43 - 84*v + 42*v^2) + u*(-88 + 255*v - 255*v^2 + 85*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MH2*(28 + 26*u^4 - 59*v + 87*v^2 - 58*v^3 + 26*v^4 + u^3*(-58 + 56*v) + 3*u^2*(29 - 58*v + 28*v^2) + u*(-59 + 174*v - 174*v^2 + 56*v^3))*H[1 - v, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(16 + 10*u^4 - 32*v + 45*v^2 - 29*v^3 + 10*v^4 + u^3*(-29 + 24*v) + u^2*(45 - 87*v + 36*v^2) + u*(-32 + 90*v - 87*v^2 + 24*v^3))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (MH2*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, v]*H[0, 1, u])/(12*v*(-1 + u + v)) - (MH2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MH2*(55 + 55*u^4 - 107*v + 162*v^2 - 110*v^3 + 55*v^4 + u^3*(-110 + 107*v) + 3*u^2*(55 - 108*v + 54*v^2) + 2*u*(-55 + 162*v - 165*v^2 + 55*v^3))*H[0, 1, v])/(18*u*v*(-1 + u + v)) + (MH2*(12*u^4 + u^3*(-30 + 28*v) + 14*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-31 + 84*v - 84*v^2 + 28*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MH2*(22 + 22*u^4 - 48*v + 72*v^2 - 48*v^3 + 24*v^4 + u^3*(-53 + 48*v) + 6*u^2*(13 - 24*v + 12*v^2) + u*(-53 + 144*v - 144*v^2 + 48*v^3))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(2 + 2*u^4 - 11*v + 15*v^2 - 10*v^3 + u^3*(-13 + 11*v) + 3*u^2*(6 - 12*v + 5*v^2) + u*(-13 + 36*v - 36*v^2 + 10*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, u]*H[0, 1, v])/(12*u*v) - (MH2*(2 + 66*u^6 + 198*u^5*(-1 + v) - 4*v + 9*v^2 - 7*v^3 + 2*v^4 + u^4*(458 - 588*v + 264*v^2) + 2*u^3*(-293 + 551*v - 357*v^2 + 99*v^3) + u*(-82 + 201*v - 252*v^2 + 217*v^3 - 84*v^4) + u^2*(342 - 831*v + 843*v^2 - 408*v^3 + 66*v^4))*H[0, 1 - v, u])/(36*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) - (MH2*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, v]*H[1, 0, u])/(12*v*(-1 + u + v)) - (MH2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, v]*H[1, 0, u])/(12*v*(-1 + u + v)) + (MH2*(33*u^8 + 165*u^7*(-1 + v) + u^6*(514 - 756*v + 363*v^2) + u^5*(-1105 + 2110*v - 1506*v^2 + 462*v^3) + (-1 + v)^2*(55 - 113*v + 171*v^2 - 113*v^3 + 55*v^4) + u^4*(1445 - 3823*v + 3614*v^2 - 1674*v^3 + 363*v^4) + u^3*(-1225 + 4179*v - 5298*v^2 + 3250*v^3 - 1071*v^4 + 165*v^5) + u*(-298 + 1162*v - 2151*v^2 + 2178*v^3 - 1255*v^4 + 406*v^5 - 42*v^6) + u^2*(713 - 2814*v + 4515*v^2 - 3612*v^3 + 1583*v^4 - 354*v^5 + 33*v^6))*H[1, 0, v])/(18*u*v*(-1 + u + v)^3) + (MH2*(10*u^4 + 23*u^3*(-1 + v) + 36*u^2*(-1 + v)^2 + 25*u*(-1 + v)^3 + 14*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(18*u^4 + u^3*(-27 + 32*v) + 6*u^2*(7 - 16*v + 8*v^2) + u*(-27 + 96*v - 96*v^2 + 32*v^3) + 2*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(12*u^4 + 21*u^3*(-1 + v) + 33*u^2*(-1 + v)^2 + 22*u*(-1 + v)^3 + 2*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, u]*H[1, 0, v])/(12*u*v) + (MH2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (MH2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(6*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MH2*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[1, 1 - v, u])/(18*u^3*v*(-1 + u + v)) + (MH2*(18*u^4 + u^3*(-27 + 32*v) + 6*u^2*(7 - 16*v + 8*v^2) + u*(-27 + 96*v - 96*v^2 + 32*v^3) + 2*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(2 + 66*u^6 + 198*u^5*(-1 + v) - 4*v + 9*v^2 - 7*v^3 + 2*v^4 + u^4*(458 - 588*v + 264*v^2) + 2*u^3*(-293 + 551*v - 357*v^2 + 99*v^3) + u*(-82 + 201*v - 252*v^2 + 217*v^3 - 84*v^4) + u^2*(342 - 831*v + 843*v^2 - 408*v^3 + 66*v^4))*H[1 - v, 0, u])/(36*u*v*(-1 + u + v)) + (7*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MH2*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, v]*H[1 - v, v, u])/(12*u*v) - (MH2*(33*u^8 + 165*u^7*(-1 + v) + u^6*(439 - 756*v + 363*v^2) + u^5*(-727 + 1807*v - 1506*v^2 + 462*v^3) - 2*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(791 - 2410*v + 3008*v^2 - 1674*v^3 + 363*v^4) + u^3*(-457 + 1629*v - 2772*v^2 + 2500*v^3 - 1071*v^4 + 165*v^5) + u*(80 - 251*v + 375*v^2 - 210*v^3 - 61*v^4 + 109*v^5 - 42*v^6) + u^2*(59 - 264*v + 732*v^2 - 1224*v^3 + 989*v^4 - 354*v^5 + 33*v^6))*H[v, 0, u])/(18*u*v*(-1 + u + v)^3) + (MH2*(18*u^4 + 5*u^3*(-9 + 8*v) + 3*u^2*(23 - 45*v + 20*v^2) + u*(-48 + 138*v - 135*v^2 + 40*v^3) + 3*(8 - 16*v + 23*v^2 - 15*v^3 + 6*v^4))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, v]*H[v, 0, u])/(12*u*v) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, v]*H[v, 1 - v, u])/(12*u*v) + (MH2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) + I*((MH2*Pi*(u^10*(952 + 45*Pi^2 - 396*v) + 2*u^9*(2380 + 117*Pi^2 - 990*v)*(-1 + v) - 396*(-1 + v)^3*v^2*(1 - v + v^2) + u*(-1 + v)*v*(-792 + (5470 + 57*Pi^2)*v - 4*(2780 + 33*Pi^2)*v^2 + 63*(199 + 3*Pi^2)*v^3 - (7229 + 126*Pi^2)*v^4 + (2014 + 45*Pi^2)*v^5) + u^2*(396 - 38*(178 + 3*Pi^2)*v + (33524 + 654*Pi^2)*v^2 - (73877 + 1608*Pi^2)*v^3 + (88190 + 2163*Pi^2)*v^4 - 2*(29116 + 777*Pi^2)*v^5 + (20879 + 582*Pi^2)*v^6 - 2*(1618 + 45*Pi^2)*v^7) + u^8*(12822 - 31127*v + 20919*v^2 - 4356*v^3 + 9*Pi^2*(65 - 144*v + 65*v^2)) + 2*u^7*(-1 + v)*(11364 - 27754*v + 15678*v^2 - 2772*v^3 + 3*Pi^2*(151 - 389*v + 151*v^2)) + u^6*(26334 - 120722*v + 195549*v^2 - 133637*v^3 + 40320*v^4 - 4356*v^5 + 6*Pi^2*(155 - 772*v + 1260*v^2 - 771*v^3 + 153*v^4)) + u^5*(-1 + v)*(19446 - 97076*v + 162013*v^2 - 97601*v^3 + 25662*v^4 - 1980*v^5 + Pi^2*(639 - 3432*v + 6063*v^2 - 3414*v^3 + 603*v^4)) + u^3*(-1 + v)*(2554 - 25200*v + 79849*v^2 - 108827*v^3 + 67321*v^4 - 20331*v^5 + 2014*v^6 + 3*Pi^2*(19 - 228*v + 736*v^2 - 1128*v^3 + 720*v^4 - 202*v^5 + 15*v^6)) + u^4*(8984 - 71035*v + 208856*v^2 - 287858*v^3 + 198266*v^4 - 69232*v^5 + 11105*v^6 - 396*v^7 + 3*Pi^2*(92 - 748*v + 2295*v^2 - 3310*v^3 + 2267*v^4 - 710*v^5 + 80*v^6))))/(216*(-1 + u)^2*u^2*v*(-1 + u + v)^2*(u + v)^2) + (MH2*Pi*(-14 + 22*u^6 + 66*u^5*(-1 + v) + 28*v - 41*v^2 + 27*v^3 - 14*v^4 + 2*u^4*(69 - 98*v + 44*v^2) + 2*u^3*(-83 + 169*v - 119*v^2 + 33*v^3) + u*(2 - 21*v + 4*v^2 + 43*v^3 - 28*v^4) + u^2*(70 - 189*v + 237*v^2 - 136*v^3 + 22*v^4))*H[0, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(11*u^8 + 55*u^7*(-1 + v) + u^6*(128 - 252*v + 121*v^2) + u^5*(-169 + 529*v - 502*v^2 + 154*v^3) - (-1 + v)^2*(25 - 51*v + 75*v^2 - 49*v^3 + 25*v^4) + u^4*(117 - 509*v + 857*v^2 - 558*v^3 + 121*v^4) + u^3*(31 - 10*v - 374*v^2 + 653*v^3 - 357*v^4 + 55*v^5) + u*(100 - 380*v + 683*v^2 - 626*v^3 + 273*v^4 - 36*v^5 - 14*v^6) + u^2*(-127 + 466*v - 586*v^2 + 140*v^3 + 186*v^4 - 118*v^5 + 11*v^6))*H[0, v])/(6*u*v*(-1 + u + v)^3) - (MH2*Pi*(8*u^4 + u^3*(-22 + 20*v) + 10*(1 - v + v^2)^2 + u^2*(33 - 60*v + 30*v^2) + u*(-23 + 60*v - 60*v^2 + 20*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(33*u^8 + 99*u^7*(-1 + v) + 33*(-1 + v)^2*(1 - v + v^2) + 2*u^6*(104 - 147*v + 66*v^2) + u^5*(-290 + 512*v - 357*v^2 + 99*v^3) + u^2*(208 - 512*v + 363*v^2 - 68*v^3 - 20*v^4) + 3*u^4*(92 - 130*v + 121*v^2 - 68*v^3 + 11*v^4) - 3*u*(33 - 98*v + 119*v^2 - 68*v^3 + 14*v^4) - 2*u^3*(145 - 195*v + 60*v^2 - 34*v^3 + 21*v^4))*H[1, u])/(18*u^3*v*(-1 + u + v)) - (MH2*Pi*(2 + 4*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-11 + 8*v) + 3*u^2*(5 - 8*v + 4*v^2) + 2*u*(-5 + 12*v - 12*v^2 + 4*v^3))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(-14 + 22*u^6 + 66*u^5*(-1 + v) + 28*v - 41*v^2 + 27*v^3 - 14*v^4 + 2*u^4*(69 - 98*v + 44*v^2) + 2*u^3*(-83 + 169*v - 119*v^2 + 33*v^3) + u*(2 - 21*v + 4*v^2 + 43*v^3 - 28*v^4) + u^2*(70 - 189*v + 237*v^2 - 136*v^3 + 22*v^4))*H[1, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(2*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(-14 + 22*u^6 + 66*u^5*(-1 + v) + 28*v - 41*v^2 + 27*v^3 - 14*v^4 + 2*u^4*(69 - 98*v + 44*v^2) + 2*u^3*(-83 + 169*v - 119*v^2 + 33*v^3) + u*(2 - 21*v + 4*v^2 + 43*v^3 - 28*v^4) + u^2*(70 - 189*v + 237*v^2 - 136*v^3 + 22*v^4))*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(4 + u + 4*u^4 - v + 3*v^2 + 3*u^2*v^2 - 2*v^3 + 2*u*v^3 + 6*v^4 + u^3*(1 + v))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*Pi*(33*u^8 + 165*u^7*(-1 + v) + u^6*(439 - 756*v + 363*v^2) + u^5*(-727 + 1807*v - 1506*v^2 + 462*v^3) - 2*(-1 + v)^2*(10 - 20*v + 27*v^2 - 17*v^3 + 10*v^4) + u^4*(791 - 2410*v + 3008*v^2 - 1674*v^3 + 363*v^4) + u^3*(-457 + 1629*v - 2772*v^2 + 2500*v^3 - 1071*v^4 + 165*v^5) + u*(80 - 251*v + 375*v^2 - 210*v^3 - 61*v^4 + 109*v^5 - 42*v^6) + u^2*(59 - 264*v + 732*v^2 - 1224*v^3 + 989*v^4 - 354*v^5 + 33*v^6))*H[v, u])/(18*u*v*(-1 + u + v)^3) + (MH2*Pi*(8 - 19*v + 24*v^2 - 15*v^3 + u^3*(-15 + 8*v) + 3*u^2*(8 - 15*v + 4*v^2) + u*(-19 + 48*v - 45*v^2 + 8*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, v]*H[v, u])/(12*u*v) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(28 + 20*u^4 - 59*v + 87*v^2 - 58*v^3 + 26*v^4 + u^3*(-55 + 51*v) + 6*u^2*(14 - 27*v + 13*v^2) + u*(-59 + 165*v - 165*v^2 + 53*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, 1, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(12*u^4 + u^3*(-30 + 28*v) + 14*(1 - v + v^2)^2 + u^2*(45 - 84*v + 42*v^2) + u*(-31 + 84*v - 84*v^2 + 28*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, 0, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(14 + 8*u^4 - 31*v + 45*v^2 - 30*v^3 + 12*v^4 + u^3*(-25 + 23*v) + u^2*(39 - 78*v + 36*v^2) + u*(-28 + 81*v - 81*v^2 + 25*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(2*u^4 + 2*u^3*(-5 + 4*v) + 4*(1 - v + v^2)^2 + 3*u^2*(5 - 8*v + 4*v^2) + u*(-11 + 24*v - 24*v^2 + 8*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(2*u*v*(-1 + u + v)) - (MH2*Pi*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*Pi*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1 - v, v, u])/(12*u*v) + (MH2*Pi*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, 1 - v, u])/(12*u*v) - (MH2*Pi*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v))) - (MH2*(52 + 40*u^4 - 104*v + 153*v^2 - 101*v^3 + 46*v^4 + u^3*(-98 + 91*v) + 3*u^2*(50 - 97*v + 46*v^2) + u*(-104 + 297*v - 294*v^2 + 93*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[0, 0, 1, v])/(12*u*v) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(4 + 2*u^4 + 5*u^3*(-2 + v) - 5*v + 6*v^2 - 3*v^3 + 3*u^2*(5 - 7*v + 2*v^2) + u*(-11 + 21*v - 18*v^2 + 3*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(3 - 3*u + 2*u^2 + 2*u^3)*H[0, 1, 1 - v, u])/(12*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(14*u^4 + u^3*(-37 + 35*v) + 20*(1 - v + v^2)^2 + 3*u^2*(19 - 36*v + 18*v^2) + u*(-40 + 111*v - 111*v^2 + 37*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1, 0, 0, v])/(12*u*v) + (MH2*(2*u^3 + 2*u^4 + u^2*(-3 + 6*v) + u*(3 - 6*v + 6*v^2) + v*(3 - 3*v + 2*v^2 + 2*v^3))*H[1, 0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (MH2*(8*u^4 + 13*u^3*(-1 + v) + 18*u^2*(-1 + v)^2 + 11*u*(-1 + v)^3 + 4*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) + (MH2*(2 + 2*u^4 - 8*v + 12*v^2 - 8*v^3 + 4*v^4 + u^3*(-13 + 8*v) + 6*u^2*(3 - 4*v + 2*v^2) + u*(-13 + 24*v - 24*v^2 + 8*v^3))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (MH2*(3 - 3*u + 2*u^2 + 2*u^3)*H[1, 1 - v, 0, u])/(12*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(14 + 14*u^4 - 21*v + 33*v^2 - 22*v^3 + 16*v^4 + u^3*(-19 + 21*v) + u^2*(30 - 60*v + 33*v^2) + u*(-19 + 60*v - 60*v^2 + 22*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[1 - v, v, 0, u])/(12*u*v) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, 0, 1 - v, u])/(12*u*v) + (MH2*(-4 + 2*u^3 + 7*v - 8*v^2 + 2*v^3 + u^2*(-8 + 6*v) + u*(7 - 16*v + 6*v^2))*H[v, 1 - v, 0, u])/(12*u*v) - (MH2*(-4 + 5*u^3 + 2*u^4 + 8*v - 9*v^2 + 5*v^3 + 2*v^4 + 3*u^2*(-3 + 5*v) + u*(8 - 18*v + 15*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + ((MH2*(568 + 568*u^4 + 1136*u^3*(-1 + v) - 1136*v + 1639*v^2 - 1071*v^3 + 568*v^4 + u^2*(1704 - 3473*v + 1639*v^2) + u*(-1136 + 3473*v - 3408*v^2 + 1071*v^3) + 53*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)))/(72*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(18*u*v*(-1 + u + v)) + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(3*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(3*u*v*(-1 + u + v)) + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(18*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(3*u*v*(-1 + u + v)) + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(18*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(3*u*v*(-1 + u + v)) + I*((55*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(18*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(6*u*v*(-1 + u + v)) + (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(3*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(3*u*v*(-1 + u + v)) + (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(6*u*v*(-1 + u + v)) + (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(3*u*v*(-1 + u + v))) - (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(3*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(6*u*v*(-1 + u + v)) + (5*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(3*u*v*(-1 + u + v)))*Log[muSqOMH2] + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^2)/(12*u*v*(-1 + u + v)) - (MH2*(528*Pi^2*u^10*(-1 + v) + 3168*Pi^2*u^9*(-1 + v)^2 + u^8*(2230 + Pi^2*(-10039 + 27943*v - 26352*v^2 + 8448*v^3) + 1188*zeta3 - 2*v*(1583 + 594*zeta3)) - (-1 + v)^3*v*(-3166 + Pi^2*(55 - 74*v + 123*v^2 - 104*v^3 + 55*v^4) - 756*zeta3 + 6*v^3*(971 + 288*zeta3) + 4*v*(1583 + 378*zeta3) - 2*v^4*(1781 + 594*zeta3) - 4*v^2*(2248 + 621*zeta3)) + u^7*(-1 + v)*(11150 + Pi^2*(-20999 + 52583*v - 44640*v^2 + 13200*v^3) + 5292*zeta3 - 2*v*(7915 + 2826*zeta3)) + 2*u^5*(-1 + v)*(20070 + Pi^2*(-13575 + 57101*v - 92345*v^2 + 73071*v^3 - 28560*v^4 + 4224*v^5) + 7668*zeta3 - 18*v*(4397 + 1452*zeta3) - 2*v^3*(13741 + 4734*zeta3) + v^2*(88430 + 27936*zeta3)) + u^3*(-1 + v)*(26760 + Pi^2*(-4956 + 35428*v - 92481*v^2 + 127341*v^3 - 101404*v^4 + 45072*v^5 - 9504*v^6 + 528*v^7) + 9288*zeta3 - 24*v*(7153 + 2151*zeta3) + 24*v^4*(8266 + 2577*zeta3) - 4*v^5*(9289 + 3240*zeta3) - 6*v^3*(69853 + 20010*zeta3) + 2*v^2*(201401 + 56934*zeta3)) + u*(-1 + v)^2*(Pi^2*(55 - 872*v + 2696*v^2 - 4312*v^3 + 4592*v^4 - 2828*v^5 + 727*v^6) - 2*(1115 + 378*zeta3 - 14*v^5*(925 + 306*zeta3) + v^6*(1781 + 594*zeta3) - 4*v*(2815 + 756*zeta3) + 8*v^4*(3833 + 1116*zeta3) + 4*v^2*(7645 + 1971*zeta3) - 4*v^3*(10873 + 2916*zeta3))) - u^2*(-1 + v)*(Pi^2*(-743 + 8198*v - 26574*v^2 + 45223*v^3 - 46914*v^4 + 29306*v^5 - 9677*v^6 + 1200*v^7) + 2*(5575 + 1890*zeta3 + 6*v^6*(1376 + 471*zeta3) + 27*v^2*(4621 + 1260*zeta3) + 9*v^4*(14515 + 4216*zeta3) - 6*v^3*(29686 + 8121*zeta3) - v*(42809 + 12420*zeta3) - v^5*(50089 + 16128*zeta3))) + u^6*(Pi^2*(-29580 + 126805*v - 215143*v^2 + 181998*v^3 - 77280*v^4 + 13200*v^5) + 2*(13380 + 5616*zeta3 - 54*v*(896 + 335*zeta3) - v^3*(18743 + 6480*zeta3) + v^2*(54215 + 18954*zeta3))) + u^4*(-1 + v)*(Pi^2*(15438 - 82926*v + 172255*v^2 - 184062*v^3 + 106890*v^4 - 31248*v^5 + 3168*v^6) - 2*(20070 + 7236*zeta3 - 72*v*(1464 + 457*zeta3) + 6*v^4*(4529 + 1578*zeta3) - 2*v^3*(60527 + 18594*zeta3) + v^2*(181829 + 53766*zeta3)))))/(432*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)^3*(u + v))) + Nc^2*((MH2*(40*u^8 + 200*u^7*(-1 + v) + u^6*(653 - 990*v + 440*v^2) + 4*u^5*(-329 + 743*v - 530*v^2 + 140*v^3) + (-1 + v)^2*(23 - 46*v + 73*v^2 - 50*v^3 + 23*v^4) + 2*u^4*(853 - 2474*v + 2721*v^2 - 1260*v^3 + 220*v^4) + 2*u^3*(-661 + 2304*v - 3413*v^2 + 2542*v^3 - 870*v^4 + 100*v^5) + u^2*(548 - 2286*v + 4185*v^2 - 4362*v^3 + 2488*v^4 - 650*v^5 + 40*v^6) - 2*u*(46 - 268*v + 603*v^2 - 788*v^3 + 632*v^4 - 275*v^5 + 50*v^6) - 36*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, u]*H[0, v])/(24*u*v*(-1 + u + v)^3) + (MH2*(60*u^8 + 180*u^7*(-1 + v) + 60*(-1 + v)^2*(1 - v + v^2) + u^6*(257 - 42*Pi^2 - 645*v + 240*v^2) + u^5*(-358 - 84*Pi^2*(-1 + v) + 910*v - 870*v^2 + 180*v^3) - 3*u^4*(-58 + 42*Pi^2*(-1 + v)^2 - 27*v - 138*v^2 + 185*v^3 - 20*v^4) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) - u^3*(358 + 84*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(257 - 910*v + 414*v^2 + 149*v^3 - 268*v^4 - 42*Pi^2*(1 - v + v^2)^2))*H[0, v]*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MH2*(-49 + 40*u^6 + 120*u^5*(-1 + v) + 98*v - 145*v^2 + 96*v^3 - 49*v^4 + u^4*(301 - 430*v + 160*v^2) + 2*u^3*(-201 + 431*v - 290*v^2 + 60*v^3) + u*(2 - 66*v + 6*v^2 + 158*v^3 - 100*v^4) + u^2*(179 - 488*v + 659*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, u]*H[1, v])/(24*u*v*(-1 + u + v)) + (MH2*(60*u^8 + 180*u^7*(-1 + v) + 60*(-1 + v)^2*(1 - v + v^2) + u^6*(257 - 30*Pi^2 - 645*v + 240*v^2) + u^5*(-358 - 60*Pi^2*(-1 + v) + 910*v - 870*v^2 + 180*v^3) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + u^4*(174 - 90*Pi^2*(-1 + v)^2 + 81*v + 414*v^2 - 555*v^3 + 60*v^4) - u^3*(358 + 60*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(257 - 910*v + 414*v^2 + 149*v^3 - 268*v^4 - 30*Pi^2*(1 - v + v^2)^2))*H[1, u]*H[1, v])/(36*u^3*v*(-1 + u + v)) + (MH2*(-40*u^8 - 120*u^7*(-1 + v) + u^6*(-373 + 4*Pi^2 + 430*v - 160*v^2) - 40*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(321 + 4*Pi^2*(-1 + v) - 503*v + 290*v^2 - 60*v^3) + u^4*(-721 + 12*Pi^2*(-1 + v)^2 + 1148*v - 877*v^2 + 370*v^3 - 40*v^4) + 10*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + 2*u^3*(321 + 4*Pi^2*(-1 + v)^3 - 574*v + 357*v^2 - 152*v^3 + 50*v^4) + u^2*(-373 + 1006*v - 877*v^2 + 304*v^3 - 23*v^4 + 4*Pi^2*(1 - v + v^2)^2))*H[0, v]*H[1 - v, u])/(24*u^3*v*(-1 + u + v)) - (MH2*(121 + 4*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(24*u*v*(-1 + u + v)) + (MH2*Pi^2*(154 + 154*u^4 - 272*v + 423*v^2 - 272*v^3 + 154*v^4 + 8*u^3*(-34 + 33*v) + u^2*(423 - 816*v + 396*v^2) + u*(-272 + 846*v - 816*v^2 + 264*v^3))*H[v, u])/(36*u*v*(-1 + u + v)) + (MH2*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-677 + 1485*v - 660*v^2) + u^5*(764 - 3242*v + 3180*v^2 - 840*v^3) + u^4*(-139 + 2564*v - 5719*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(67 - 134*v + 198*v^2 - 131*v^3 + 67*v^4) + u^3*(-1042 + 2187*v + 1116*v^2 - 4565*v^3 + 2610*v^4 - 300*v^5) + u^2*(1598 - 5664*v + 7365*v^2 - 2568*v^3 - 1288*v^4 + 975*v^5 - 60*v^6) + u*(-1072 + 4042*v - 7266*v^2 + 6699*v^3 - 2944*v^4 + 391*v^5 + 150*v^6) + 90*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, v]*H[v, u])/(36*u*v*(-1 + u + v)^3) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, u])/(u*v*(-1 + u + v)) + (MH2*(-121 + 12*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(24*u*v*(-1 + u + v)) + (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(-120*u^8 - 600*u^7*(-1 + v) + u^6*(-3169 + 2970*v - 1320*v^2) - 4*u^5*(-2197 + 3436*v - 1590*v^2 + 420*v^3) - 2*u^4*(7399 - 17084*v + 12979*v^2 - 3780*v^3 + 660*v^4) - (-1 + v)^2*(1279 - 2558*v + 3861*v^2 - 2582*v^3 + 1279*v^4) + u^3*(16066 - 50076*v + 56682*v^2 - 27280*v^3 + 5220*v^4 - 600*v^5) + u^2*(-11324 + 43122*v - 66945*v^2 + 49314*v^3 - 17096*v^4 + 1950*v^5 - 120*v^6) + u*(5116 - 20956*v + 39918*v^2 - 41052*v^3 + 23152*v^4 - 6478*v^5 + 300*v^6) + 180*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 0, v])/(72*u*v*(-1 + u + v)^3) - (MH2*(209*u^4 + u^3*(-454 + 452*v) + 242*(1 - v + v^2)^2 + 3*u^2*(232 - 462*v + 231*v^2) + 4*u*(-121 + 354*v - 354*v^2 + 118*v^3))*H[0, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (MH2*(154 + 143*u^4 - 320*v + 465*v^2 - 310*v^3 + 143*v^4 + u^3*(-310 + 308*v) + u^2*(465 - 930*v + 462*v^2) + u*(-320 + 930*v - 930*v^2 + 308*v^3))*H[1 - v, u]*H[0, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(88 + 55*u^4 - 176*v + 234*v^2 - 146*v^3 + 55*v^4 + 2*u^3*(-73 + 66*v) + 6*u^2*(39 - 73*v + 33*v^2) + 2*u*(-88 + 234*v - 219*v^2 + 66*v^3))*H[v, u]*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u])/(u*v*(-1 + u + v)) + (MH2*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MH2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MH2*(-605 - 605*u^4 + 1198*v - 1803*v^2 + 1210*v^3 - 605*v^4 - 2*u^3*(-605 + 599*v) - 3*u^2*(605 - 1202*v + 601*v^2) - 2*u*(-605 + 1803*v - 1815*v^2 + 605*v^3) + 72*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 1, v])/(72*u*v*(-1 + u + v)) - (MH2*(66*u^4 + 2*u^3*(-78 + 77*v) + 77*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 2*u*(-83 + 231*v - 231*v^2 + 77*v^3))*H[0, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (MH2*(121*u^4 + u^3*(-278 + 264*v) + 6*u^2*(67 - 132*v + 66*v^2) + u*(-278 + 792*v - 792*v^2 + 264*v^3) + 11*(11 - 24*v + 36*v^2 - 24*v^3 + 12*v^4))*H[1, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MH2*(11 + 11*u^4 - 56*v + 69*v^2 - 46*v^3 + u^3*(-58 + 56*v) + 3*u^2*(24 - 48*v + 23*v^2) + 2*u*(-29 + 72*v - 72*v^2 + 23*v^3))*H[1 - v, u]*H[0, 1, v])/(12*u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, u]*H[0, 1, v])/(12*u*v) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MH2*(-49 + 40*u^6 + 120*u^5*(-1 + v) + 98*v - 145*v^2 + 96*v^3 - 49*v^4 + u^4*(301 - 430*v + 160*v^2) + 2*u^3*(-201 + 431*v - 290*v^2 + 60*v^3) + u*(2 - 66*v + 6*v^2 + 158*v^3 - 100*v^4) + u^2*(179 - 488*v + 659*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, 1 - v, u])/(24*u*v*(-1 + u + v)) - (77*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u])/(3*u*v*(-1 + u + v)) - (MH2*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, v]*H[0, v, u])/(12*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[0, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u])/(u*v*(-1 + u + v)) + (MH2*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, v]*H[1, 0, u])/(12*v*(-1 + u + v)) + (MH2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, v]*H[1, 0, u])/(12*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (MH2*(-120*u^8 - 600*u^7*(-1 + v) - 5*u^6*(499 - 594*v + 264*v^2) - 4*u^5*(-1667 + 2765*v - 1590*v^2 + 420*v^3) - (-1 + v)^2*(605 - 1222*v + 1839*v^2 - 1222*v^3 + 605*v^4) - 2*u^4*(5165 - 12472*v + 10295*v^2 - 3780*v^3 + 660*v^4) + u^3*(10262 - 32856*v + 38526*v^2 - 20540*v^3 + 5220*v^4 - 600*v^5) + u^2*(-6856 + 25902*v - 40215*v^2 + 30234*v^3 - 11680*v^4 + 1950*v^5 - 120*v^6) + 2*u*(1498 - 5866*v + 10881*v^2 - 10986*v^3 + 6208*v^4 - 1885*v^5 + 150*v^6) + 72*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, 0, v])/(72*u*v*(-1 + u + v)^3) - (MH2*(55*u^4 + 122*u^3*(-1 + v) + 198*u^2*(-1 + v)^2 + 142*u*(-1 + v)^3 + 77*(1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (MH2*(99*u^4 + 2*u^3*(-81 + 88*v) + 6*u^2*(43 - 88*v + 44*v^2) + 2*u*(-81 + 264*v - 264*v^2 + 88*v^3) + 11*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[1, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(66*u^4 + 120*u^3*(-1 + v) + 195*u^2*(-1 + v)^2 + 130*u*(-1 + v)^3 + 11*(7 - 12*v + 18*v^2 - 12*v^3 + 7*v^4))*H[1 - v, u]*H[1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, u]*H[1, 0, v])/(12*u*v) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u])/(3*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, v]*H[1, 1, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1, u])/(u*v*(-1 + u + v)) + (MH2*(-121 + 12*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(24*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) + (MH2*(60*u^8 + 180*u^7*(-1 + v) + 60*(-1 + v)^2*(1 - v + v^2) + u^6*(257 - 30*Pi^2 - 645*v + 240*v^2) + u^5*(-358 - 60*Pi^2*(-1 + v) + 910*v - 870*v^2 + 180*v^3) - 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + u^4*(174 - 90*Pi^2*(-1 + v)^2 + 81*v + 414*v^2 - 555*v^3 + 60*v^4) - u^3*(358 + 60*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(257 - 910*v + 414*v^2 + 149*v^3 - 268*v^4 - 30*Pi^2*(1 - v + v^2)^2))*H[1, 1 - v, u])/(36*u^3*v*(-1 + u + v)) - (MH2*(99*u^4 + 2*u^3*(-81 + 88*v) + 6*u^2*(43 - 88*v + 44*v^2) + 2*u*(-81 + 264*v - 264*v^2 + 88*v^3) + 11*(9 - 16*v + 24*v^2 - 16*v^3 + 8*v^4))*H[0, v]*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(-49 + 40*u^6 + 120*u^5*(-1 + v) + 98*v - 145*v^2 + 96*v^3 - 49*v^4 + u^4*(301 - 430*v + 160*v^2) + 2*u^3*(-201 + 431*v - 290*v^2 + 60*v^3) + u*(2 - 66*v + 6*v^2 + 158*v^3 - 100*v^4) + u^2*(179 - 488*v + 659*v^2 - 370*v^3 + 40*v^4) - 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1 - v, 0, u])/(24*u*v*(-1 + u + v)) - (77*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, u])/(3*u*v*(-1 + u + v)) - (MH2*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[0, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (MH2*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[1, v]*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (MH2*(121 + 4*Pi^2)*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(24*u*v*(-1 + u + v)) + (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, v]*H[1 - v, v, u])/(12*u*v) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MH2*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-677 + 1485*v - 660*v^2) + u^5*(764 - 3242*v + 3180*v^2 - 840*v^3) + u^4*(-139 + 2564*v - 5719*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(67 - 134*v + 198*v^2 - 131*v^3 + 67*v^4) + u^3*(-1042 + 2187*v + 1116*v^2 - 4565*v^3 + 2610*v^4 - 300*v^5) + u^2*(1598 - 5664*v + 7365*v^2 - 2568*v^3 - 1288*v^4 + 975*v^5 - 60*v^6) + u*(-1072 + 4042*v - 7266*v^2 + 6699*v^3 - 2944*v^4 + 391*v^5 + 150*v^6) + 54*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, 0, u])/(36*u*v*(-1 + u + v)^3) - (MH2*(99*u^4 + u^3*(-234 + 220*v) + 6*u^2*(61 - 117*v + 55*v^2) + u*(-264 + 732*v - 702*v^2 + 220*v^3) + 3*(44 - 88*v + 122*v^2 - 78*v^3 + 33*v^4))*H[0, v]*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, v]*H[v, 0, u])/(12*u*v) + (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, v]*H[v, 1 - v, u])/(12*u*v) + (4*MH2*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, u])/(3*u*v*(-1 + u + v)) - (MH2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[0, v]*H[v, v, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (MH2*(286 + 220*u^4 - 572*v + 828*v^2 - 542*v^3 + 253*v^4 + 16*u^3*(-32 + 31*v) + 3*u^2*(266 - 520*v + 253*v^2) + 2*u*(-286 + 810*v - 795*v^2 + 258*v^3))*H[0, 0, 0, v])/(12*u*v*(-1 + u + v)) + (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[0, 0, 1, v])/(12*u*v) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (MH2*(22 + 11*u^4 - 32*v + 33*v^2 - 12*v^3 + u^3*(-46 + 32*v) + 3*u^2*(23 - 34*v + 11*v^2) + 2*u*(-28 + 51*v - 36*v^2 + 6*v^3))*H[0, 1, 0, v])/(12*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (MH2*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, 1, 1 - v, u])/(12*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, v, 0, u])/(12*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, v, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, 0, 0, v])/(12*u*v) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, 0, v])/(u*v*(-1 + u + v)) - (MH2*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[1, 0, 1, v])/(12*u*v*(-1 + u + v)) + (MH2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(44*u^4 + 76*u^3*(-1 + v) + 99*u^2*(-1 + v)^2 + 56*u*(-1 + v)^3 + 22*(1 - v + v^2)^2)*H[1, 1, 0, v])/(6*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 1, 0, v])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1, u])/(u*v*(-1 + u + v)) - (MH2*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(3*u*v*(-1 + u + v)) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (MH2*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[1 - v, 1, 1 - v, u])/(12*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (11*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) - (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1 - v, v, 0, u])/(12*u*v) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (22*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(3*u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, 0, 1 - v, u])/(12*u*v) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (MH2*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, 1 - v, 0, u])/(12*u*v) + (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, 0, u])/(6*u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, v, u])/(u*v*(-1 + u + v)) - (6*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, 0, u])/(u*v*(-1 + u + v)) - (605*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*Log[muSqOMH2]^2)/(48*u*v*(-1 + u + v)) - (MH2*H[1, u]*(Pi^2*(143*u^4 + 22*u^3*(-13 + 14*v) + u^2*(459 - 924*v + 462*v^2) + 4*u*(-79 + 231*v - 231*v^2 + 77*v^3) + 22*(8 - 14*v + 21*v^2 - 14*v^3 + 7*v^4)) + 144*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*zeta3))/(36*u*v*(-1 + u + v)) - (MH2*H[1, v]*(240*u^8 + 240*(-1 + v)^2*(1 - v + v^2) + u^7*(-636 - 143*Pi^2 + 720*v + 72*zeta3) + u^6*(2164 + Pi^2*(524 - 238*v) + 960*v^2 - 288*zeta3 + 48*v*(-58 + 3*zeta3)) + u^3*(Pi^2*(-668 + 1652*v - 1410*v^2 + 426*v^3 - 55*v^4) + 2*v*(5343 - 720*zeta3) + 12*v^4*(-43 + 6*zeta3) + 64*(-85 + 9*zeta3) + 36*v^2*(-217 + 36*zeta3) - 6*v^3*(-623 + 72*zeta3)) + u^5*(720*v^3 + Pi^2*(-916 + 1070*v - 297*v^2) + v*(6682 - 720*zeta3) + 64*(-85 + 9*zeta3) + v^2*(-3610 + 216*zeta3)) + 2*u^2*(1082 + Pi^2*(134 - 347*v + 402*v^2 - 189*v^3 + 55*v^4) + v^2*(3182 - 432*zeta3) + v^4*(276 - 72*zeta3) - 144*zeta3 + 3*v^3*(-623 + 72*zeta3) + v*(-3341 + 360*zeta3)) - 2*u^4*(-120*v^4 + Pi^2*(-495 + 950*v - 534*v^2 + 79*v^3) + v*(5343 - 720*zeta3) + v^3*(1223 - 72*zeta3) + 72*(-51 + 5*zeta3) + v^2*(-3182 + 432*zeta3)) + u*(-55*Pi^2*(1 - v + v^2)^2 + 2*(v^3*(1223 - 72*zeta3) - 24*v*(-58 + 3*zeta3) + 6*(-53 + 6*zeta3) + 6*v^4*(-43 + 6*zeta3) + v^2*(-1805 + 108*zeta3)))))/(144*(-1 + u)^2*u^2*v*(-1 + u + v)) + (MH2*H[1 - v, u]*(-240*u^8 - 240*(-1 + v)^2*(1 - v + v^2) + u^7*(636 + 55*Pi^2 - 720*v + 504*zeta3) + u^3*(Pi^2*(456 - 1028*v + 930*v^2 - 314*v^3 + 99*v^4) + 252*v^2*(31 + 36*zeta3) + 12*v^4*(43 + 42*zeta3) + 64*(85 + 63*zeta3) - 42*v^3*(89 + 72*zeta3) - 6*v*(1781 + 1680*zeta3)) + u^5*(-720*v^3 + Pi^2*(332 - 430*v + 153*v^2) + 64*(85 + 63*zeta3) + 2*v^2*(1805 + 756*zeta3) - 2*v*(3341 + 2520*zeta3)) - 2*u^2*(Pi^2*(150 - 263*v + 318*v^2 - 161*v^3 + 99*v^4) + 12*v^4*(23 + 42*zeta3) - 21*v^3*(89 + 72*zeta3) + 2*(541 + 504*zeta3) - v*(3341 + 2520*zeta3) + v^2*(3182 + 3024*zeta3)) + 2*u^4*(-120*v^4 + Pi^2*(-235 + 490*v - 306*v^2 + 51*v^3) - 72*(51 + 35*zeta3) + v^3*(1223 + 504*zeta3) - 2*v^2*(1591 + 1512*zeta3) + v*(5343 + 5040*zeta3)) + 2*u^6*(Pi^2*(-86 + 31*v) - 2*(541 + 240*v^2 + 504*zeta3 - 12*v*(58 + 21*zeta3))) + u*(11*Pi^2*(9 - 10*v + 15*v^2 - 10*v^3 + 9*v^4) + 2*(-24*v*(58 + 21*zeta3) + 6*v^4*(43 + 42*zeta3) + 6*(53 + 42*zeta3) - v^3*(1223 + 504*zeta3) + v^2*(1805 + 756*zeta3)))))/(144*(-1 + u)^2*u^2*v*(-1 + u + v)) + (MH2*H[0, u]*(-240*u^8 + u^7*(1284 + 77*Pi^2 - 1200*v + 72*zeta3) + u^2*(-1332 - 240*v^6 + Pi^2*(-77 + 837*v - 2748*v^2 + 4420*v^3 - 3388*v^4 + 1062*v^5) - 72*zeta3 - 270*v^2*(109 + 8*zeta3) + 36*v*(293 + 18*zeta3) - 38*v^4*(757 + 72*zeta3) + 8*v^5*(1129 + 108*zeta3) + 8*v^3*(5191 + 450*zeta3)) + u^5*(7628 - 3360*v^3 + Pi^2*(535 - 1644*v + 1182*v^2) + 360*zeta3 + 2*v^2*(7789 + 432*zeta3) - 2*v*(10747 + 576*zeta3)) + u*v*(Pi^2*(-154 + 765*v - 1684*v^2 + 2069*v^3 - 1328*v^4 + 409*v^5) - 24*(91 + 6*zeta3) + 36*v*(221 + 18*zeta3) - 24*v^4*(391 + 48*zeta3) + 2*v^5*(1459 + 180*zeta3) + 4*v^3*(3929 + 450*zeta3) - 2*v^2*(7277 + 720*zeta3)) + u^6*(Pi^2*(-303 + 449*v) - 4*(1108 + 660*v^2 + 54*zeta3 - 9*v*(187 + 10*zeta3))) + (-1 + v)*v^2*(77*Pi^2*(1 - v + v^2)^2 + 6*(78 + 12*zeta3 - 12*v*(13 + 2*zeta3) + 6*v^4*(13 + 2*zeta3) - v^3*(145 + 24*zeta3) + v^2*(223 + 36*zeta3))) + u^4*(Pi^2*(-535 + 2507*v - 3804*v^2 + 1800*v^3) - 8*(893 + 330*v^4 + 45*zeta3 + 9*v^2*(607 + 38*zeta3) - v^3*(2587 + 162*zeta3) - v*(3997 + 225*zeta3))) + u^3*(Pi^2*(303 - 1984*v + 4708*v^2 - 4754*v^3 + 1720*v^4) + 2*(-600*v^5 + 54*(37 + 2*zeta3) + 24*v^2*(1091 + 75*zeta3) - 3*v*(4049 + 240*zeta3) + v^4*(8574 + 648*zeta3) - v^3*(23681 + 1800*zeta3)))))/(144*u*v*(-1 + u + v)^2*(u + v)^2) - (MH2*H[0, v]*(240*(-1 + v)^4*v^3*(1 - v + v^2) + u*(-1 + v)^3*v^2*(876 + 3*Pi^2*(-11 - 2*v + 33*v^2 - 42*v^3 + 33*v^4) + v^3*(302 - 432*zeta3) + 216*zeta3 - 24*v*(23 + 18*zeta3) + 12*v^4*(35 + 18*zeta3) + v^2*(334 + 648*zeta3)) + 2*u^8*(1320*v^5 + 3*Pi^2*(-1 + v)^2*(32 - 103*v + 89*v^2) + 72*(185 + 18*zeta3) + v^4*(2309 + 1296*zeta3) - v^3*(31157 + 5400*zeta3) - v*(50083 + 5400*zeta3) + v^2*(64675 + 8208*zeta3)) + 2*u^5*(-1 + v)*(600*v^7 + Pi^2*(96 - 957*v + 3587*v^2 - 6832*v^3 + 6664*v^4 - 3083*v^5 + 525*v^6) + 72*(185 + 18*zeta3) + 16*v^6*(59 + 81*zeta3) - 8*v*(10574 + 1161*zeta3) + 9*v^2*(22705 + 2904*zeta3) - 3*v^5*(10831 + 3096*zeta3) + v^4*(133579 + 26136*zeta3) - v^3*(236279 + 36288*zeta3)) + 2*u^6*(1320*v^7 + Pi^2*(-1 + v)^2*(225 - 1213*v + 2773*v^2 - 2551*v^3 + 724*v^4) + 108*(185 + 18*zeta3) + 6*v^6*(89 + 324*zeta3) - 9*v^5*(5573 + 1464*zeta3) - 6*v*(20273 + 2196*zeta3) + v^4*(198601 + 35424*zeta3) + v^2*(288937 + 35424*zeta3) - v^3*(337769 + 48384*zeta3)) - 3*u^10*(11*Pi^2*(-1 + v)^2 - 4*(185 + 20*v^3 + 18*zeta3 + v^2*(73 + 18*zeta3) - 2*v*(155 + 18*zeta3))) + u^9*(-1 + v)*(7*Pi^2*(-3 - 2*v + 5*v^2) + 60*(185 + 20*v^3 + 18*zeta3 + v^2*(73 + 18*zeta3) - 2*v*(155 + 18*zeta3))) - u^2*(-1 + v)^2*v*(3*Pi^2*(-22 + 25*v + 122*v^2 - 397*v^3 + 502*v^4 - 307*v^5 + 66*v^6) + 2*(1860 + 216*zeta3 + 12*v^6*(55 + 18*zeta3) - 60*v^3*(236 + 63*zeta3) - 6*v*(1295 + 198*zeta3) + 8*v^4*(1010 + 351*zeta3) - 3*v^5*(1039 + 396*zeta3) + v^2*(13757 + 2808*zeta3))) + 2*u^7*(-1 + v)*(Pi^2*(225 - 1140*v + 2321*v^2 - 2024*v^3 + 618*v^4) + 4*(4995 + 420*v^5 + 486*zeta3 + v^4*(824 + 486*zeta3) - v^3*(11537 + 2160*zeta3) - v*(19483 + 2160*zeta3) + v^2*(25165 + 3348*zeta3))) + u^3*(-1 + v)^2*(3*Pi^2*(11 - 23*v - 203*v^2 + 843*v^3 - 1429*v^4 + 1129*v^5 - 389*v^6 + 33*v^7) + 2*(-1 + v)*(-144*v*(80 + 9*zeta3) - 81*v^5*(47 + 16*zeta3) + 6*v^6*(35 + 18*zeta3) + 6*(185 + 18*zeta3) - 3*v^3*(10261 + 2016*zeta3) + v^4*(14377 + 3996*zeta3) + v^2*(26785 + 3996*zeta3))) + u^4*(-1 + v)^2*(Pi^2*(-21 - 540*v + 2835*v^2 - 6482*v^3 + 6869*v^4 - 3156*v^5 + 471*v^6) + 2*(5550 + 120*v^7 + 540*zeta3 - 24*v^5*(569 + 180*zeta3) + 36*v^2*(2641 + 357*zeta3) + v^6*(719 + 540*zeta3) - v*(38983 + 4320*zeta3) + 2*v^4*(28757 + 6426*zeta3) - 2*v^3*(54317 + 9180*zeta3)))))/(144*(-1 + u)^2*u^2*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2) + (MH2*(4800*Pi^2*u^10*(-1 + v) + 28800*Pi^2*u^9*(-1 + v)^2 + u^8*(37720 - 147*Pi^4*(-1 + v) + 50*Pi^2*(-1805 + 5237*v - 4968*v^2 + 1536*v^3) + 3240*zeta3 + 14580*zeta3 - 20*v*(2462 + 162*zeta3 + 729*zeta3)) - u*(-1 + v)^2*(147*Pi^4*(1 - 8*v + 20*v^2 - 28*v^3 + 20*v^4 - 8*v^5 + v^6) - 10*Pi^2*(-935 + 6652*v - 15574*v^2 + 20906*v^3 - 12340*v^4 + 3196*v^5 + 265*v^6) + 20*(1886 + 162*zeta3 + 4*v^2*(11914 + 891*zeta3 - 1566*zeta3) - 8*v*(2246 + 162*zeta3 - 459*zeta3) - 36*v^3*(1882 + 144*zeta3 - 75*zeta3) - 459*zeta3 - 48*v^5*(416 + 27*zeta3 + 78*zeta3) + 4*v^4*(12055 + 891*zeta3 + 477*zeta3) + v^6*(2642 + 162*zeta3 + 729*zeta3))) + (-1 + v)^3*v*(147*Pi^4*(1 - v + v^2)^2 + 10*Pi^2*(935 - 1906*v + 2847*v^2 - 1876*v^3 + 935*v^4) + 20*(2462 + 162*zeta3 + v^2*(7162 + 486*zeta3 - 297*zeta3) - 459*zeta3 - 2*v^3*(2350 + 162*zeta3 + 81*zeta3) + v^4*(2642 + 162*zeta3 + 729*zeta3) + v*(-4924 - 324*zeta3 + 918*zeta3))) - 5*u^7*(-1 + v)*(147*Pi^4*(-1 + v) + Pi^2*(36874 - 103426*v + 90000*v^2 - 24000*v^3) + 4*(-9430 - 810*zeta3 - 2349*zeta3 + v*(12310 + 810*zeta3 + 2853*zeta3))) - 2*u^5*(-1 + v)*(147*Pi^4*(-9 + 29*v - 29*v^2 + 9*v^3) - 10*Pi^2*(-8664 + 44561*v - 88370*v^2 + 80049*v^3 - 31560*v^4 + 3840*v^5) + 20*(-9*(1886 + 162*zeta3 - 33*zeta3) + v*(62918 + 5346*zeta3 + 2727*zeta3) + v^3*(21710 + 1458*zeta3 + 3195*zeta3) - v^2*(68806 + 5346*zeta3 + 6219*zeta3))) - u^4*(-1 + v)*(147*Pi^4*(18 - 78*v + 121*v^2 - 78*v^3 + 18*v^4) - 10*Pi^2*(3432 - 35448*v + 113659*v^2 - 170028*v^3 + 120102*v^4 - 36360*v^5 + 2880*v^6) + 20*(-6*v*(27958 + 2430*zeta3 - 969*zeta3) + 18*(1886 + 162*zeta3 - 219*zeta3) + 6*v^4*(7192 + 486*zeta3 + 1065*zeta3) + v^2*(282110 + 23814*zeta3 + 6273*zeta3) - 2*v^3*(94114 + 7290*zeta3 + 7173*zeta3))) - u^2*(-1 + v)*(147*Pi^4*(5 - 32*v + 84*v^2 - 115*v^3 + 84*v^4 - 32*v^5 + 5*v^6) + 10*Pi^2*(3811 - 19234*v + 42744*v^2 - 44825*v^3 + 10638*v^4 + 13886*v^5 - 9815*v^6 + 1680*v^7) + 20*(9430 + 810*zeta3 + 12*v^2*(16222 + 1323*zeta3 - 1512*zeta3) - 12*v*(5732 + 459*zeta3 - 981*zeta3) - 2295*zeta3 + 12*v^4*(16939 + 1323*zeta3 + 651*zeta3) - 4*v^5*(19543 + 1377*zeta3 + 2520*zeta3) + v^6*(12626 + 810*zeta3 + 2853*zeta3) + v^3*(-275674 - 22518*zeta3 + 7353*zeta3))) - u^3*(-1 + v)*(147*Pi^4*(-12 + 64*v - 135*v^2 + 135*v^3 - 64*v^4 + 12*v^5) - 10*Pi^2*(4602 - 12308*v + 993*v^2 + 49671*v^3 - 82114*v^4 + 50568*v^5 - 11880*v^6 + 480*v^7) + 20*(-1944*zeta3 + 8*v*(17144 + 1458*zeta3 - 1809*zeta3) + 492*(-46 + 9*zeta3) + 15*v^3*(21598 + 1782*zeta3 + 465*zeta3) + 4*v^5*(7297 + 486*zeta3 + 1296*zeta3) - 4*v^4*(38743 + 2916*zeta3 + 3411*zeta3) + v^2*(-312706 - 26730*zeta3 + 11025*zeta3))) + u^6*(-147*Pi^4*(-12 + 37*v - 37*v^2 + 12*v^3) + 10*Pi^2*(-23982 + 115363*v - 215083*v^2 + 191382*v^3 - 79680*v^4 + 12000*v^5) - 20*(-24*(943 + 81*zeta3 + 99*zeta3) + 8*v^3*(3665 + 243*zeta3 + 648*zeta3) + v*(78214 + 6318*zeta3 + 10125*zeta3) - v^2*(85478 + 6318*zeta3 + 12933*zeta3)))))/(4320*(-1 + u)*u*(-1 + v)*v*(-1 + u + v)^3*(u + v)) + Log[muSqOMH2]*((605*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(72*u*v*(-1 + u + v)) - (605*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(24*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, v])/(6*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, u])/(6*u*v*(-1 + u + v)) - (605*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(72*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, v])/(6*u*v*(-1 + u + v)) - (605*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, u])/(6*u*v*(-1 + u + v)) + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, u])/(6*u*v*(-1 + u + v)) + I*((-605*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))/(72*u*v*(-1 + u + v)) + (55*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u])/(12*u*v*(-1 + u + v)) - (55*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v])/(6*u*v*(-1 + u + v)) + (55*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u])/(6*u*v*(-1 + u + v)) - (55*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v])/(12*u*v*(-1 + u + v)) - (55*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (55*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u])/(6*u*v*(-1 + u + v))) + (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v])/(6*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(12*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, u])/(6*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(12*u*v*(-1 + u + v)) - (55*MH2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, u])/(6*u*v*(-1 + u + v)) - (MH2*(583*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2) + 2*(6*(185 + 18*zeta3) + 6*u^4*(185 + 18*zeta3) + 12*u^3*(-1 + v)*(185 + 18*zeta3) - 12*v*(185 + 18*zeta3) + 6*v^4*(185 + 18*zeta3) - v^3*(2165 + 216*zeta3) + v^2*(3275 + 324*zeta3) + u*(-1 + v)*(2220 + 216*zeta3 + v^2*(2165 + 216*zeta3) - v*(4495 + 432*zeta3)) + u^2*(3330 + 324*zeta3 + v^2*(3275 + 324*zeta3) - v*(6715 + 648*zeta3)))))/(144*u*v*(-1 + u + v))) + I*((MH2*Pi*(389 - 120*u^6 - 360*u^5*(-1 + v) - 778*v + 1161*v^2 - 772*v^3 + 389*v^4 + u^4*(-661 + 1290*v - 480*v^2) + u^3*(722 - 2102*v + 1740*v^2 - 360*v^3) + 10*u*(-49 + 165*v - 147*v^2 + v^3 + 30*v^4) - 3*u^2*(-63 - 4*v + 417*v^2 - 370*v^3 + 40*v^4) + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, u])/(72*u*v*(-1 + u + v)) + (MH2*Pi*(120*u^8 + 600*u^7*(-1 + v) + u^6*(749 - 2970*v + 1320*v^2) + 4*u^5*(223 + 1016*v - 1590*v^2 + 420*v^3) + 2*u^4*(-2281 + 2282*v + 3305*v^2 - 3780*v^3 + 660*v^4) - (-1 + v)^2*(1141 - 2294*v + 3423*v^2 - 2270*v^3 + 1141*v^4) + 2*u^3*(4067 - 11280*v + 7959*v^2 + 1558*v^3 - 2610*v^4 + 300*v^5) + u^2*(-8036 + 29526*v - 42015*v^2 + 23262*v^3 - 2228*v^4 - 1950*v^5 + 120*v^6) - 2*u*(-2282 + 8900*v - 16389*v^2 + 15810*v^3 - 7784*v^4 + 1595*v^5 + 150*v^6) - 36*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[0, v])/(72*u*v*(-1 + u + v)^3) + (MH2*Pi*(44*u^4 + 2*u^3*(-56 + 55*v) + 55*(1 - v + v^2)^2 + 3*u^2*(56 - 110*v + 55*v^2) + 2*u*(-61 + 165*v - 165*v^2 + 55*v^3))*H[0, u]*H[0, v])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(-60*u^8 - 180*u^7*(-1 + v) + u^6*(-257 + 18*Pi^2 + 645*v - 240*v^2) - 60*(-1 + v)^2*(1 - v + v^2) + 2*u^5*(179 + 18*Pi^2*(-1 + v) - 455*v + 435*v^2 - 90*v^3) + 3*u^4*(-58 + 18*Pi^2*(-1 + v)^2 - 27*v - 138*v^2 + 185*v^3 - 20*v^4) + 15*u*(12 - 43*v + 58*v^2 - 37*v^3 + 10*v^4) + u^3*(358 + 36*Pi^2*(-1 + v)^3 + 81*v - 744*v^2 + 149*v^3 + 150*v^4) + u^2*(-257 + 910*v - 414*v^2 - 149*v^3 + 268*v^4 + 18*Pi^2*(1 - v + v^2)^2))*H[1, u])/(36*u^3*v*(-1 + u + v)) + (MH2*Pi*(22*u^4 + u^3*(-56 + 44*v) + 3*u^2*(23 - 44*v + 22*v^2) + 2*u*(-23 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[0, v]*H[1, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(389 - 120*u^6 - 360*u^5*(-1 + v) - 778*v + 1161*v^2 - 772*v^3 + 389*v^4 + u^4*(-661 + 1290*v - 480*v^2) + u^3*(722 - 2102*v + 1740*v^2 - 360*v^3) + 10*u*(-49 + 165*v - 147*v^2 + v^3 + 30*v^4) - 3*u^2*(-63 - 4*v + 417*v^2 - 370*v^3 + 40*v^4) + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1, v])/(72*u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, v])/(4*u*v*(-1 + u + v)) - (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, u]*H[1, v])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(389 - 120*u^6 - 360*u^5*(-1 + v) - 778*v + 1161*v^2 - 772*v^3 + 389*v^4 + u^4*(-661 + 1290*v - 480*v^2) + u^3*(722 - 2102*v + 1740*v^2 - 360*v^3) + 10*u*(-49 + 165*v - 147*v^2 + v^3 + 30*v^4) - 3*u^2*(-63 - 4*v + 417*v^2 - 370*v^3 + 40*v^4) + 18*Pi^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[1 - v, u])/(72*u*v*(-1 + u + v)) + (MH2*Pi*(22 + 22*u^4 - 10*v + 30*v^2 - 20*v^3 + 33*v^4 + 2*u^3*(-4 + 5*v) + 3*u^2*(9 - 18*v + 10*v^2) + u*(-8 + 54*v - 54*v^2 + 20*v^3))*H[0, v]*H[1 - v, u])/(12*u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, u])/(3*u*v*(-1 + u + v)) - (MH2*Pi*(-60*u^8 - 300*u^7*(-1 + v) + u^6*(-677 + 1485*v - 660*v^2) + u^5*(764 - 3242*v + 3180*v^2 - 840*v^3) + u^4*(-139 + 2564*v - 5719*v^2 + 3780*v^3 - 660*v^4) + 4*(-1 + v)^2*(67 - 134*v + 198*v^2 - 131*v^3 + 67*v^4) + u^3*(-1042 + 2187*v + 1116*v^2 - 4565*v^3 + 2610*v^4 - 300*v^5) + u^2*(1598 - 5664*v + 7365*v^2 - 2568*v^3 - 1288*v^4 + 975*v^5 - 60*v^6) + u*(-1072 + 4042*v - 7266*v^2 + 6699*v^3 - 2944*v^4 + 391*v^5 + 150*v^6) + 18*Pi^2*(-1 + u + v)^2*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2))*H[v, u])/(36*u*v*(-1 + u + v)^3) - (MH2*Pi*(44 - 100*v + 105*v^2 - 60*v^3 + u^3*(-60 + 44*v) + 3*u^2*(35 - 60*v + 22*v^2) + 2*u*(-50 + 105*v - 90*v^2 + 22*v^3))*H[0, v]*H[v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1, v]*H[v, u])/(12*u*v) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, u])/(3*u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 0, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(154 + 110*u^4 - 320*v + 465*v^2 - 310*v^3 + 143*v^4 + 4*u^3*(-70 + 69*v) + u^2*(435 - 864*v + 429*v^2) + u*(-320 + 894*v - 894*v^2 + 296*v^3))*H[0, 0, v])/(12*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) + (6*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 0, v])/(u*v*(-1 + u + v)) - (MH2*Pi*(12 - 3*u + 2*u^2 + 11*u^3)*H[0, 1, u])/(12*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(66*u^4 + 2*u^3*(-78 + 77*v) + 77*(1 - v + v^2)^2 + 3*u^2*(78 - 154*v + 77*v^2) + 2*u*(-83 + 231*v - 231*v^2 + 77*v^3))*H[0, 1, v])/(12*u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[0, 1, v])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[0, 1, v])/(u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, u])/(4*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(77*u^4 + 2*u^3*(-95 + 94*v) + 110*(1 - v + v^2)^2 + 3*u^2*(100 - 198*v + 99*v^2) + 4*u*(-55 + 156*v - 156*v^2 + 52*v^3))*H[0, v, u])/(12*u*v*(-1 + u + v)) - (3*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[0, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(12 - 3*u + 2*u^2 + 11*u^3)*H[1, 0, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 0, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 0, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(77 + 44*u^4 - 166*v + 234*v^2 - 156*v^3 + 66*v^4 + 2*u^3*(-62 + 61*v) + 3*u^2*(67 - 134*v + 66*v^2) + 2*u*(-77 + 216*v - 216*v^2 + 71*v^3))*H[1, 0, v])/(12*u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 0, v])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, u]*H[1, 0, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(11*u^4 + u^3*(-58 + 44*v) + 6*u^2*(12 - 22*v + 11*v^2) + 2*u*(-29 + 66*v - 66*v^2 + 22*v^3) + 11*(1 - 4*v + 6*v^2 - 4*v^3 + 2*v^4))*H[1, 1, u])/(6*u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, v])/(3*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, u]*H[1, 1, v])/(u*v*(-1 + u + v)) - (MH2*Pi*(11*u^4 + u^3*(-46 + 44*v) + 22*(1 - v + v^2)^2 + 3*u^2*(23 - 44*v + 22*v^2) + 4*u*(-14 + 33*v - 33*v^2 + 11*v^3))*H[1, 1 - v, u])/(12*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1, 1 - v, u])/(u*v*(-1 + u + v)) + (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, u])/(4*u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(77 + 77*u^4 - 120*v + 195*v^2 - 130*v^3 + 88*v^4 + 2*u^3*(-59 + 60*v) + 3*u^2*(64 - 128*v + 65*v^2) + 2*u*(-59 + 192*v - 192*v^2 + 65*v^3))*H[1 - v, 1, u])/(12*u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, 1, u])/(u*v*(-1 + u + v)) - (11*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, u])/(3*u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[1 - v, v, u])/(12*u*v) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[1 - v, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(2*u^3 + 11*u^4 + u^2*(-3 + 6*v) + 6*u*(2 - v + v^2) + v*(12 - 3*v + 2*v^2 + 11*v^3))*H[v, 0, u])/(12*u*v*(-1 + u + v)) - (5*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, v]*H[v, 0, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(-22 + 11*u^3 + 34*v - 35*v^2 + 11*v^3 + u^2*(-35 + 33*v) + u*(34 - 70*v + 33*v^2))*H[v, 1 - v, u])/(12*u*v) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(-22 + 14*u^3 + 11*u^4 + 44*v - 36*v^2 + 14*v^3 + 11*v^4 + 6*u^2*(-6 + 7*v) + u*(44 - 72*v + 42*v^2))*H[v, v, u])/(6*u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v]*H[v, v, u])/(u*v*(-1 + u + v)) + (6*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 0, v, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1, 0, v])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, 1 - v, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 0, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[0, v, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 0, v])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1, 1 - v, 1 - v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 0, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 0, v, u])/(u*v*(-1 + u + v)) + (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1, 1 - v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, 1, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, 1 - v, v, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[1 - v, v, 1 - v, u])/(u*v*(-1 + u + v)) + (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 0, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, 1 - v, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 0, v, u])/(u*v*(-1 + u + v)) - (2*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, 1 - v, 0, u])/(u*v*(-1 + u + v)) - (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, 0, u])/(u*v*(-1 + u + v)) + (4*MH2*Pi*(u^4 + 2*u^3*(-1 + v) + 3*u^2*(-1 + v)^2 + 2*u*(-1 + v)^3 + (1 - v + v^2)^2)*H[v, v, v, u])/(u*v*(-1 + u + v)) - (MH2*Pi*(-240*(-1 + v)^3*v^2*(1 - v + v^2) + 3*u^10*(444 + 55*Pi^2 - 80*v + 24*zeta3) + 3*u^9*(-1 + v)*(283*Pi^2 + 20*(111 - 20*v + 6*zeta3)) + u*(-1 + v)*v*(-480 + 3*v^5*(756 + 55*Pi^2 + 24*zeta3) + v*(4068 + 209*Pi^2 + 72*zeta3) - 2*v^4*(3313 + 213*Pi^2 + 72*zeta3) - 2*v^2*(4344 + 233*Pi^2 + 72*zeta3) + v^3*(10742 + 639*Pi^2 + 216*zeta3)) + 8*u^7*(-1 + v)*(3239 - 420*v^3 + Pi^2*(413 - 1009*v + 413*v^2) + 162*zeta3 + 6*v^2*(716 + 27*zeta3) - v*(8561 + 396*zeta3)) + 2*u^8*(8234 - 1320*v^3 + 3*Pi^2*(353 - 765*v + 353*v^2) + 432*zeta3 + 3*v^2*(3697 + 144*zeta3) - v*(19451 + 936*zeta3)) - u^2*(-240 + 6*v^7*(676 + 55*Pi^2 + 24*zeta3) + 2*v*(2484 + 209*Pi^2 + 72*zeta3) - v^6*(24334 + 2071*Pi^2 + 792*zeta3) - v^2*(28288 + 2371*Pi^2 + 792*zeta3) + 2*v^5*(31116 + 2669*Pi^2 + 936*zeta3) + 2*v^3*(34133 + 2813*Pi^2 + 936*zeta3) - v^4*(87944 + 7391*Pi^2 + 2520*zeta3)) + 2*u^5*(-1 + v)*(8888 - 600*v^5 + Pi^2*(1185 - 6103*v + 10355*v^2 - 6043*v^3 + 1119*v^4) + 432*zeta3 + 48*v^4*(284 + 9*zeta3) - 31*v^3*(1871 + 72*zeta3) - 24*v*(2171 + 93*zeta3) + v^2*(93585 + 3816*zeta3)) + 2*u^6*(-1320*v^5 + Pi^2*(1714 - 8177*v + 13095*v^2 - 8157*v^3 + 1692*v^4) + 24*(559 + 27*zeta3) + 6*v^4*(3415 + 108*zeta3) - 2*v*(34031 + 1548*zeta3) - v^3*(77653 + 3096*zeta3) + v^2*(114929 + 4968*zeta3)) + u^4*(Pi^2*(1021 - 8156*v + 24129*v^2 - 34142*v^3 + 23677*v^4 - 7684*v^5 + 889*v^6) + 2*(-120*v^7 + 20*(181 + 9*zeta3) + 9*v^6*(657 + 20*zeta3) - 4*v^5*(10193 + 360*zeta3) + 6*v^4*(19319 + 714*zeta3) - 6*v^3*(26933 + 1020*zeta3) + 4*v^2*(27589 + 1071*zeta3) - v*(34087 + 1440*zeta3))) + u^3*(-1 + v)*(Pi^2*(209 - 2508*v + 7799*v^2 - 11508*v^3 + 7515*v^4 - 2204*v^5 + 165*v^6) + 2*(882 + 36*zeta3 + 18*v^6*(63 + 2*zeta3) - 16*v*(685 + 27*zeta3) - v^5*(12379 + 432*zeta3) + v^4*(38945 + 1332*zeta3) + v^2*(39689 + 1332*zeta3) - v^3*(58859 + 2016*zeta3)))))/(144*(-1 + u)^2*u^2*v*(-1 + u + v)^2*(u + v)^2)));



==> AuxFiles/H/Hqqg_Hard_R1.m <==
(* LO *)
M0M0 = -((MH2*(y^2 + z^2))/(-1 + y + z));

(* NLO *)
M0M1 = -1/2*(MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(Nc*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(2*Nc*(-1 + y + z)) + (MH2*Nc*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) + (MH2*Nc*(y^2 + z^2)*H[0, 0, y])/(2*(-1 + y + z)) + (MH2*Nc*(y^2 + z^2)*H[0, 0, z])/(2*(-1 + y + z)) + (MH2*Nc*(y^2 + z^2)*H[0, 1, z])/(-1 + y + z) + (MH2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, y])/(2*Nc*(-1 + y + z)) + (MH2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, z])/(2*Nc*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*(H[0, 1, z] + H[1, 0, z]))/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, z])/(2*Nc*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(2*Nc*(-1 + y + z)) + (MH2*Nc*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z) - ((I/2)*MH2*Nc*(y^2 + z^2)*H[0, y]*(Pi - I*Log[muSqOMH2]))/(-1 + y + z) - ((I/2)*MH2*Nc*(y^2 + z^2)*H[0, z]*(Pi - I*Log[muSqOMH2]))/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, z]*(9 + 13*Nc^2 - 4*Nc*Nf + (6*I)*Pi + 6*Log[muSqOMH2]))/(12*Nc*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*(9 + 13*Nc^2 - 4*Nc*Nf + (6*I)*Pi + 6*Log[muSqOMH2]))/(12*Nc*(-1 + y + z)) - (MH2*(9*(1 + Nc^2)*y*(-1 + 2*z) + y^2*(4*Nc*Nf*(-5 - (3*I)*Pi) + 9*(9 + (3*I)*Pi - 5*zeta2) + Nc^2*(89 + (39*I)*Pi + 6*Pi^2 + 90*zeta2)) + z*(-9 + 4*Nc*Nf*(-5 - (3*I)*Pi)*z + 9*z*(9 + (3*I)*Pi - 5*zeta2) + Nc^2*(-9 + z*(89 + (39*I)*Pi + 6*Pi^2 + 90*zeta2))) + 3*(9 - 4*Nc*Nf + Nc^2*(13 - (12*I)*Pi) + (6*I)*Pi)*(y^2 + z^2)*Log[muSqOMH2] - 9*(-1 + 2*Nc^2)*(y^2 + z^2)*Log[muSqOMH2]^2))/(36*Nc*(-1 + y + z));

(* NNLO *)
M1M1 = (MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) + (MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(3 + 14*y^2 - 3*z + 14*z^2 + y*(-3 + 6*z))*H[1, y])/(36*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, y])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, z])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - y, x])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - y, z])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - z, x])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(6*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[0, 0, y])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, 0, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) + (MH2*((9 + Pi^2)*y^2 + y*(-1 + 2*z) + z*(-1 + (9 + Pi^2)*z))*H[1, 0, x])/(2*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(3 + 8*y^2 - 3*z + 8*z^2 - 3*y*(1 + 2*z))*H[0, x]*H[1, 0, y])/(6*(-1 + y + z)) + (MH2*(35*y^2 + 24*y*z + 35*z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - y, x]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - y, z]*H[1, 0, y])/(12*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) + (MH2*(3 + 8*y^2 - 3*z + 8*z^2 - 3*y*(1 + 2*z))*H[0, x]*H[1, 0, z])/(6*(-1 + y + z)) - (MH2*(5*y^2 + 8*y*z + 5*z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - z, x]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - z, y]*H[1, 0, z])/(12*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(12*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(12*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, y]*H[1 - y, 0, x])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(4*(-1 + y + z)) + (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[0, y]*H[1 - y, 0, z])/(12*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, z]*H[1 - z, 0, x])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) - (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[0, z]*H[1 - z, 0, y])/(12*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[1, 0, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[1, 0, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(-1 + y + z) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(3 + 14*y^2 - 3*z + 14*z^2 + y*(-3 + 6*z))*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(-1 + y + z) - (MH2*(-3 + 11*y^2 + 3*z + 11*z^2 + 3*y*(1 + 6*z))*H[1, 1, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(-1 + y + z) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - y, 1, 0, x])/(4*(-1 + y + z)) + (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - y, 1, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(-1 + y + z) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - z, 1, 0, x])/(4*(-1 + y + z)) - (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - z, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (7*MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(-1 + y + z) - (MH2*(1 - 2*Nc^2)^2*(y^2 + z^2)*Log[muSqOMH2]^4)/(16*Nc^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, z]*(Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y]*(Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y]*(Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, y]*(Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[z, y]*(7*Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, 1 - z, y]*(7*Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*(5*Pi^2 + 6*Log[1 - y - z] - 2*Log[1 - y - z]^2))/(8*(-1 + y + z)) + (MH2*H[1 - z, y]*(Pi^2*(41*y^2 - 48*y*z + 41*z^2) + 234*(y^2 + z^2)*Log[1 - y - z] - 78*(y^2 + z^2)*Log[1 - y - z]^2))/(144*(-1 + y + z)) + (MH2*H[1, z]*(Pi^2*(12 + 47*y^2 - 12*z + 47*z^2 - 12*y*(1 + 6*z)) + 234*(y^2 + z^2)*Log[1 - y - z] - 78*(y^2 + z^2)*Log[1 - y - z]^2))/(144*(-1 + y + z)) + (MH2*(-1 + 2*Nc^2)*(y^2 + z^2)*Log[muSqOMH2]^3*(9 + 13*Nc^2 - 4*Nc*Nf + 6*Nc^2*Log[y] - 6*Log[1 - y - z] + 6*Nc^2*Log[z]))/(24*Nc^2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*(16 + 33*Pi^2 + 60*Log[y] - 18*Log[y]^2 + 54*Log[1 - y - z] - 18*Log[1 - y - z]^2 + 60*Log[z] - 18*Log[z]^2))/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*(8 + 24*Pi^2 + 30*Log[y] - 9*Log[y]^2 + 30*Log[z] - 9*Log[z]^2))/(36*(-1 + y + z)) - (MH2*H[0, y]*H[0, z]*(-9*y + 89*y^2 + 15*Pi^2*y^2 - 9*z + 18*y*z + 89*z^2 + 15*Pi^2*z^2 + 30*(y^2 + z^2)*Log[y] - 9*(y^2 + z^2)*Log[y]^2 + 30*(y^2 + z^2)*Log[z] - 9*(y^2 + z^2)*Log[z]^2))/(36*(-1 + y + z)) + Log[muSqOMH2]^2*((5*MH2*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[1, z])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[1 - z, y])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(-9*y - 44*y^2 + 36*Pi^2*y^2 - 9*z + 18*y*z - 44*z^2 + 36*Pi^2*z^2 + 9*(y^2 + z^2)*Log[y]^2 + 18*(y^2 + z^2)*Log[1 - y - z]^2 + 12*(y^2 + z^2)*Log[y]*(-7 + 3*Log[1 - y - z]) - 84*y^2*Log[z] - 84*z^2*Log[z] + 9*y^2*Log[z]^2 + 9*z^2*Log[z]^2 + 12*(y^2 + z^2)*Log[1 - y - z]*(2 + 3*Log[z])))/(72*(-1 + y + z))) + Nf^2*((10*MH2*(y^2 + z^2)*H[0, x])/(27*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(18*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(18*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(72*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y])/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z])/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*(20 + 3*Log[y] + 3*Log[z]))/(216*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*(20 + 3*Log[y] + 3*Log[z]))/(216*(-1 + y + z)) - (MH2*(y^2 + z^2)*(400 + 144*Pi^2 + 9*Log[y]^2 + 120*Log[z] + 9*Log[z]^2 + 6*Log[y]*(20 + 3*Log[z])))/(1296*(-1 + y + z)) + Log[muSqOMH2]*((MH2*(y^2 + z^2)*H[0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z])/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*(20 + 3*Log[y] + 3*Log[z]))/(54*(-1 + y + z))) - (MH2*(y^2 + z^2)*H[1, z]*Log[y*z])/(18*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*Log[y*z])/(18*(-1 + y + z))) + Nc*Nf*((MH2*(2*(-77 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + 2*(-77 + 3*Pi^2)*z))*H[0, x])/(54*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(72*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(72*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, x])/(9*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(18*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(18*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(18*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(18*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(3*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(3*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 0, y])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(6*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 0, z])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(6*(-1 + y + z)) - (10*MH2*(y^2 + z^2)*H[1, 0, x])/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(3*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[1, 0, z])/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(3*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 1, 0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(12*(-1 + y + z)) + (4*MH2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, 1, 0, x])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*(20 + 3*Log[y] + 3*Log[z]))/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*(24*Pi^2 + 53*Log[y] - 12*Log[y]^2 + 53*Log[z] - 12*Log[z]^2))/(72*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*(28*Pi^2 + 53*Log[y] - 12*Log[y]^2 + 53*Log[z] - 12*Log[z]^2))/(72*(-1 + y + z)) - (MH2*H[0, y]*(-9*y + 289*y^2 + 15*Pi^2*y^2 - 9*z + 18*y*z + 289*z^2 + 15*Pi^2*z^2 + 60*(y^2 + z^2)*Log[y] - 9*(y^2 + z^2)*Log[y]^2 + 60*(y^2 + z^2)*Log[z] - 9*(y^2 + z^2)*Log[z]^2))/(216*(-1 + y + z)) - (MH2*H[0, z]*(-9*y + 289*y^2 + 15*Pi^2*y^2 - 9*z + 18*y*z + 289*z^2 + 15*Pi^2*z^2 + 60*(y^2 + z^2)*Log[y] - 9*(y^2 + z^2)*Log[y]^2 + 60*(y^2 + z^2)*Log[z] - 9*(y^2 + z^2)*Log[z]^2))/(216*(-1 + y + z)) + Log[muSqOMH2]^2*((MH2*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*(2 + 3*Log[y] + 3*Log[z]))/(12*(-1 + y + z))) + Log[muSqOMH2]*((-35*MH2*(y^2 + z^2)*H[0, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*(53 + 6*Log[y] + 6*Log[z]))/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*(53 + 6*Log[y] + 6*Log[z]))/(72*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*(-53 + 12*Log[y] + 12*Log[z]))/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*(-53 + 12*Log[y] + 12*Log[z]))/(36*(-1 + y + z)) - (MH2*(8*(-77 + 12*Pi^2)*y^2 + 4*y*(9 - 18*z) + 4*z*(9 + 2*(-77 + 12*Pi^2)*z) + 18*(y^2 + z^2)*Log[y]^2 - 279*(y^2 + z^2)*Log[z] + 18*(y^2 + z^2)*Log[z]^2 - 9*(y^2 + z^2)*Log[y]*(31 + 4*Log[z])))/(216*(-1 + y + z))) + (MH2*(y^2 + z^2)*H[0, y]*H[1, z]*Log[y*z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y]*Log[y*z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[z, y]*Log[y*z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*Log[y*z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y]*Log[y*z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, y]*Log[y*z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, 1 - z, y]*Log[y*z])/(6*(-1 + y + z)) + (MH2*(-27*(y^2 + z^2)*Log[y]^3 + 3*((289 + 93*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (289 + 93*Pi^2)*z))*Log[z] - 90*(y^2 + z^2)*Log[z]^2 - 27*(y^2 + z^2)*Log[z]^3 - 9*(y^2 + z^2)*Log[y]^2*(10 + 3*Log[z]) + 3*Log[y]*((289 + 93*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + 289*z + 93*Pi^2*z) + 60*(y^2 + z^2)*Log[z] - 9*(y^2 + z^2)*Log[z]^2) + 4*(45*y*(-1 + 2*z) + z*(-45 + z*(445 + 192*Pi^2 + 504*zeta3 - 504*zeta3)) + y^2*(445 + 192*Pi^2 + 504*zeta3 - 504*zeta3))))/(648*(-1 + y + z))) + (MH2*H[0, y]*(30*y*(-1 + 2*z) - 90*(y^2 + z^2)*Log[1 - y - z] + 30*(y^2 + z^2)*Log[1 - y - z]^2 + y^2*(-25*Pi^2 + 6*(45 + 28*zeta3 - 28*zeta3)) + z*(-30 - 25*Pi^2*z + 6*z*(45 + 28*zeta3 - 28*zeta3))))/(72*(-1 + y + z)) + (MH2*H[0, z]*(30*y*(-1 + 2*z) - 90*(y^2 + z^2)*Log[1 - y - z] + 30*(y^2 + z^2)*Log[1 - y - z]^2 + y^2*(-25*Pi^2 + 6*(45 + 28*zeta3 - 28*zeta3)) + z*(-30 - 25*Pi^2*z + 6*z*(45 + 28*zeta3 - 28*zeta3))))/(72*(-1 + y + z)) + (MH2*H[0, x]*(39*y*(-1 + 2*z) + z*(-39 + z*(351 + 13*Pi^2 + 336*zeta3 - 336*zeta3)) + y^2*(351 + 13*Pi^2 + 336*zeta3 - 336*zeta3)))/(72*(-1 + y + z)) + (MH2*(-108 + 1128*y + 45*Pi^2*y - 4860*y^2 - 1067*Pi^2*y^2 + 117*Pi^4*y^2 + 1128*z + 45*Pi^2*z - 2040*y*z - 90*Pi^2*y*z - 4860*z^2 - 1067*Pi^2*z^2 + 117*Pi^4*z^2 + 1176*y^2*zeta3 + 4032*y*z*zeta3 + 1176*z^2*zeta3 + 6*Log[y]*(-((270 + 29*Pi^2)*y^2) + y*(30 - 60*z) + z*(30 - 270*z - 29*Pi^2*z) + 18*(5 + 2*Pi^2)*(y^2 + z^2)*Log[1 - y - z] - 30*(y^2 + z^2)*Log[1 - y - z]^2) - 9*Log[y]^2*((-54 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 - 54*z + 5*Pi^2*z) + 18*(y^2 + z^2)*Log[1 - y - z] - 6*(y^2 + z^2)*Log[1 - y - z]^2) + 180*y*Log[z] - 1620*y^2*Log[z] - 174*Pi^2*y^2*Log[z] + 180*z*Log[z] - 360*y*z*Log[z] - 1620*z^2*Log[z] - 174*Pi^2*z^2*Log[z] - 54*y*Log[z]^2 + 486*y^2*Log[z]^2 - 45*Pi^2*y^2*Log[z]^2 - 54*z*Log[z]^2 + 108*y*z*Log[z]^2 + 486*z^2*Log[z]^2 - 45*Pi^2*z^2*Log[z]^2 - 6*Log[1 - y - z]^2*((89 + 21*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + 89*z + 21*Pi^2*z) + 30*(y^2 + z^2)*Log[z] - 9*(y^2 + z^2)*Log[z]^2) + 18*Log[1 - y - z]*((89 + 47*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + 89*z + 47*Pi^2*z) + 6*(5 + 2*Pi^2)*(y^2 + z^2)*Log[z] - 9*(y^2 + z^2)*Log[z]^2) - 1176*y^2*zeta3 - 4032*y*z*zeta3 - 1176*z^2*zeta3))/(432*(-1 + y + z)) + Log[muSqOMH2]*(-1/3*(MH2*Pi^2*(y^2 + z^2)*H[1, x])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, y]*(-3 + 2*Log[1 - y - z]))/(12*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, z]*(-3 + 2*Log[1 - y - z]))/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, z]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[z, y]*(-3 + 2*Log[1 - y - z]))/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, y]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, 1 - z, y]*(-3 + 2*Log[1 - y - z]))/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*(-39 + 8*Pi^2 + 26*Log[1 - y - z]))/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*(-39 + 12*Pi^2 + 26*Log[1 - y - z]))/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*(2 + 3*Log[y] + 3*Log[1 - y - z] + 3*Log[z]))/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*(13 + 6*Log[y] + 6*Log[z]))/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*(13 + 6*Log[y] + 6*Log[z]))/(12*(-1 + y + z)) - (MH2*(-132*y + 1236*y^2 + Pi^2*y^2 - 132*z + 264*y*z + 1236*z^2 + Pi^2*z^2 + 1344*y^2*zeta3 + 1344*z^2*zeta3 + 18*(y^2 + z^2)*Log[y]^2*(-3 + 2*Log[1 - y - z]) + 6*Log[y]*(7*(12 + Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + 7*(12 + Pi^2)*z) - 38*(y^2 + z^2)*Log[1 - y - z] + 6*(y^2 + z^2)*Log[1 - y - z]^2) - 36*y*Log[z] + 504*y^2*Log[z] + 42*Pi^2*y^2*Log[z] - 36*z*Log[z] + 72*y*z*Log[z] + 504*z^2*Log[z] + 42*Pi^2*z^2*Log[z] - 54*y^2*Log[z]^2 - 54*z^2*Log[z]^2 + 6*(y^2 + z^2)*Log[1 - y - z]^2*(13 + 6*Log[z]) + Log[1 - y - z]*(10*(-59 + 6*Pi^2)*y^2 + y*(36 - 72*z) + 2*z*(18 + 5*(-59 + 6*Pi^2)*z) - 228*(y^2 + z^2)*Log[z] + 36*(y^2 + z^2)*Log[z]^2) - 1344*y^2*zeta3 - 1344*z^2*zeta3))/(144*(-1 + y + z))) + (Nf*(-1/18*(MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(18*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(3*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*(5*Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(36*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*(5*Pi^2 + 18*Log[1 - y - z] - 6*Log[1 - y - z]^2))/(36*(-1 + y + z)) + (MH2*H[0, y]*((-54 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 - 54*z + 5*Pi^2*z) + 18*(y^2 + z^2)*Log[1 - y - z] - 6*(y^2 + z^2)*Log[1 - y - z]^2))/(144*(-1 + y + z)) + (MH2*H[0, z]*((-54 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 - 54*z + 5*Pi^2*z) + 18*(y^2 + z^2)*Log[1 - y - z] - 6*(y^2 + z^2)*Log[1 - y - z]^2))/(144*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*(20 + 3*Log[y] + 3*Log[z]))/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*(20 + 3*Log[y] + 3*Log[z]))/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*(20 + 3*Log[y] + 3*Log[z]))/(36*(-1 + y + z)) + Log[muSqOMH2]^2*(-1/24*(MH2*(y^2 + z^2)*H[0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*(56 + 3*Log[y] - 24*Log[1 - y - z] + 3*Log[z]))/(72*(-1 + y + z))) + Log[muSqOMH2]*((MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*(-3 + 2*Log[1 - y - z]))/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*(-3 + 2*Log[1 - y - z]))/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*(-3 + 2*Log[1 - y - z]))/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*(-3 + 2*Log[1 - y - z]))/(6*(-1 + y + z)) + (MH2*(-12*y + 168*y^2 + 14*Pi^2*y^2 - 12*z + 24*y*z + 168*z^2 + 14*Pi^2*z^2 + 12*(y^2 + z^2)*Log[1 - y - z]^2 - 3*(y^2 + z^2)*Log[y]*(-3 + 2*Log[1 - y - z]) + 9*y^2*Log[z] + 9*z^2*Log[z] - 2*(y^2 + z^2)*Log[1 - y - z]*(38 + 3*Log[z])))/(72*(-1 + y + z))) + (MH2*(-120*y + 1080*y^2 + 116*Pi^2*y^2 - 120*z + 240*y*z + 1080*z^2 + 116*Pi^2*z^2 - 672*y^2*zeta3 - 672*z^2*zeta3 - 3*Log[y]*((-54 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 - 54*z + 5*Pi^2*z) + 18*(y^2 + z^2)*Log[1 - y - z] - 6*(y^2 + z^2)*Log[1 - y - z]^2) - 18*y*Log[z] + 162*y^2*Log[z] - 15*Pi^2*y^2*Log[z] - 18*z*Log[z] + 36*y*z*Log[z] + 162*z^2*Log[z] - 15*Pi^2*z^2*Log[z] + 6*(y^2 + z^2)*Log[1 - y - z]^2*(20 + 3*Log[z]) - 18*(y^2 + z^2)*Log[1 - y - z]*(20 + 8*Pi^2 + 3*Log[z]) + 672*y^2*zeta3 + 672*z^2*zeta3))/(432*(-1 + y + z))))/Nc + Nc^2*((-13*MH2*((-89 + 6*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (-89 + 6*Pi^2)*z))*H[0, x])/(216*(-1 + y + z)) - (MH2*(2*(-4 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + 2*(-4 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) - (MH2*(2*(-4 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + 2*(-4 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) - (25*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(18*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) - (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, x])/(36*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, y])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, y])/(72*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - x, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, z])/(72*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - x, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - y, x])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - y, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - z, x])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - z, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(6*(-1 + y + z)) - (169*MH2*(y^2 + z^2)*H[0, 0, x])/(72*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(6*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[0, 0, x])/(-1 + y + z) - (25*MH2*(y^2 + z^2)*H[0, 0, y])/(18*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, y])/(-1 + y + z) - (25*MH2*(y^2 + z^2)*H[0, 0, z])/(18*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, z])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) + (MH2*((89 - 12*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (89 - 12*Pi^2)*z))*H[1, 0, x])/(18*(-1 + y + z)) - (MH2*(-4 + 15*y^2 + 4*z + 15*z^2 + y*(4 + 8*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(-4 + 15*y^2 + 4*z + 15*z^2 + y*(4 + 8*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, y]*H[1, 0, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, z]*H[1, 0, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(-1 + y + y^2 + z + 2*y*z + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - y, x]*H[1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - y, x]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) + (MH2*((89 + 3*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (89 + 3*Pi^2)*z))*H[1, 0, z])/(36*(-1 + y + z)) + (MH2*(-1 + y + y^2 + z + 2*y*z + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - z, x]*H[1, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - z, x]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(4*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(4*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, y]*H[1 - y, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - y, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, z]*H[1 - z, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(-1 + y + z) - (13*MH2*(y^2 + z^2)*H[0, 1, 0, x])/(6*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, z])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) - (13*MH2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[1, 0, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[1, 0, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(-1 + y + z) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, 1, 0, x])/(6*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, 1, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(-1 + y + z) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, 1, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - y, 1, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - z, 1, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (4*MH2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) - (6*MH2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, y]*H[1, z]*(6*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(12*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[1 - z, y]*(7*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y]*(7*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, y]*(7*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, y]*(7*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, y]*(7*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, y]*(7*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*(10*Pi^2 + 10*Log[y] - 3*Log[y]^2 + 10*Log[z] - 3*Log[z]^2))/(12*(-1 + y + z)) + (MH2*H[1, 0, y]*(-9*y + 89*y^2 + 24*Pi^2*y^2 - 9*z + 18*y*z + 89*z^2 + 24*Pi^2*z^2 + 30*(y^2 + z^2)*Log[y] - 9*(y^2 + z^2)*Log[y]^2 + 30*(y^2 + z^2)*Log[z] - 9*(y^2 + z^2)*Log[z]^2))/(36*(-1 + y + z)) + (MH2*H[1, z]*(-6*Pi^2*(2 - 2*y + 11*y^2 - 2*z - 4*y*z + 11*z^2) - 130*(y^2 + z^2)*Log[y] + 39*(y^2 + z^2)*Log[y]^2 - 130*(y^2 + z^2)*Log[z] + 39*(y^2 + z^2)*Log[z]^2))/(72*(-1 + y + z)) + Log[muSqOMH2]^2*((-5*MH2*(y^2 + z^2)*H[0, y])/(6*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, z])/(6*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[1, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[1 - z, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z) - (MH2*(36*y - 187*y^2 + 60*Pi^2*y^2 + 36*z - 72*y*z - 187*z^2 + 60*Pi^2*z^2 + 72*(y^2 + z^2)*Log[y]^2 + 36*(y^2 + z^2)*Log[z] + 72*(y^2 + z^2)*Log[z]^2 + 36*(y^2 + z^2)*Log[y]*(1 + 2*Log[z])))/(144*(-1 + y + z))) - (MH2*(162 - 1764*y - 270*Pi^2*y + 8002*y^2 + 4191*Pi^2*y^2 + 477*Pi^4*y^2 - 1764*z - 270*Pi^2*z + 3204*y*z + 540*Pi^2*y*z + 8002*z^2 + 4191*Pi^2*z^2 + 477*Pi^4*z^2 + 19152*y^2*zeta3 + 12096*y*z*zeta3 + 19152*z^2*zeta3 - 540*(y^2 + z^2)*Log[y]^3 + 81*(y^2 + z^2)*Log[y]^4 + 12*((445 + 222*Pi^2)*y^2 + 45*y*(-1 + 2*z) + z*(-45 + (445 + 222*Pi^2)*z))*Log[z] - 54*((13 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (13 + Pi^2)*z))*Log[z]^2 - 540*(y^2 + z^2)*Log[z]^3 + 81*(y^2 + z^2)*Log[z]^4 + 12*Log[y]*((445 + 222*Pi^2)*y^2 + 45*y*(-1 + 2*z) + z*(-45 + 445*z + 222*Pi^2*z) + 6*(25 + 9*Pi^2)*(y^2 + z^2)*Log[z] - 45*(y^2 + z^2)*Log[z]^2) - 54*Log[y]^2*((13 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (13 + Pi^2)*z) + 10*(y^2 + z^2)*Log[z] - 3*(y^2 + z^2)*Log[z]^2) - 19152*y^2*zeta3 - 12096*y*z*zeta3 - 19152*z^2*zeta3))/(1296*(-1 + y + z)) + (MH2*H[0, y]*(-45*y + 445*y^2 + 75*Pi^2*y^2 - 45*z + 90*y*z + 445*z^2 + 75*Pi^2*z^2 - 504*y^2*zeta3 - 504*z^2*zeta3 + 150*(y^2 + z^2)*Log[y] - 45*(y^2 + z^2)*Log[y]^2 + 150*(y^2 + z^2)*Log[z] - 45*(y^2 + z^2)*Log[z]^2 + 504*y^2*zeta3 + 504*z^2*zeta3))/(108*(-1 + y + z)) + (MH2*H[0, z]*(-45*y + 445*y^2 + 75*Pi^2*y^2 - 45*z + 90*y*z + 445*z^2 + 75*Pi^2*z^2 - 504*y^2*zeta3 - 504*z^2*zeta3 + 150*(y^2 + z^2)*Log[y] - 45*(y^2 + z^2)*Log[y]^2 + 150*(y^2 + z^2)*Log[z] - 45*(y^2 + z^2)*Log[z]^2 + 504*y^2*zeta3 + 504*z^2*zeta3))/(108*(-1 + y + z)) + Log[muSqOMH2]*((143*MH2*(y^2 + z^2)*H[0, x])/(24*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(4*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(4*(-1 + y + z)) + (2*MH2*Pi^2*(y^2 + z^2)*H[1, x])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(3*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[1, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) + (11*MH2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) + (4*MH2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, y]*H[1, z]*(-10 + 3*Log[y] + 3*Log[z]))/(6*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[1 - z, y]*(-10 + 3*Log[y] + 3*Log[z]))/(36*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y]*(-10 + 3*Log[y] + 3*Log[z]))/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, y]*(-10 + 3*Log[y] + 3*Log[z]))/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*(-10 + 3*Log[y] + 3*Log[z]))/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, y]*(-10 + 3*Log[y] + 3*Log[z]))/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, y]*(-10 + 3*Log[y] + 3*Log[z]))/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, y]*(-10 + 3*Log[y] + 3*Log[z]))/(3*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y]*(13 + 6*Log[y] + 6*Log[z]))/(36*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z]*(13 + 6*Log[y] + 6*Log[z]))/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*(13 + 6*Log[y] + 6*Log[z]))/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*(-130 + 12*Pi^2 + 39*Log[y] + 39*Log[z]))/(36*(-1 + y + z)) + (MH2*(117*y - 1157*y^2 + 393*Pi^2*y^2 + 117*z - 234*y*z - 1157*z^2 + 393*Pi^2*z^2 + 2016*y^2*zeta3 + 2016*z^2*zeta3 + 54*(y^2 + z^2)*Log[y]^3 + 6*((-154 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (-154 + 15*Pi^2)*z))*Log[z] - 63*(y^2 + z^2)*Log[z]^2 + 54*(y^2 + z^2)*Log[z]^3 + 9*(y^2 + z^2)*Log[y]^2*(-7 + 6*Log[z]) + 6*Log[y]*((-154 + 15*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 - 154*z + 15*Pi^2*z) - 60*(y^2 + z^2)*Log[z] + 9*(y^2 + z^2)*Log[z]^2) - 2016*y^2*zeta3 - 2016*z^2*zeta3))/(216*(-1 + y + z)))) + ((MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1, y])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1, z])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1 - y, z])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - y, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1 - z, y])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - z, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[1 - y, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[0, y]*H[1 - y, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[1, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[1 - y, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MH2*H[0, y]*H[0, z]*((-54 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 - 54*z + 5*Pi^2*z) + 18*(y^2 + z^2)*Log[1 - y - z] - 6*(y^2 + z^2)*Log[1 - y - z]^2))/(24*(-1 + y + z)) + (MH2*H[1, 0, z]*((-54 + 7*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 - 54*z + 7*Pi^2*z) + 18*(y^2 + z^2)*Log[1 - y - z] - 6*(y^2 + z^2)*Log[1 - y - z]^2))/(24*(-1 + y + z)) + (MH2*H[1, 0, y]*((-18 + Pi^2)*y^2 + y*(2 - 4*z) + z*(2 + (-18 + Pi^2)*z) + 6*(y^2 + z^2)*Log[1 - y - z] - 2*(y^2 + z^2)*Log[1 - y - z]^2))/(8*(-1 + y + z)) + Log[muSqOMH2]^2*(-1/4*(MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*((81 + 7*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + 81*z + 7*Pi^2*z) - 54*(y^2 + z^2)*Log[1 - y - z] + 18*(y^2 + z^2)*Log[1 - y - z]^2))/(48*(-1 + y + z))) - (7*MH2*(y^2 + z^2)*H[0, x]*(zeta3 - zeta3))/(3*(-1 + y + z)) - (MH2*(72 - 720*z + 60*Pi^2*z + 2952*z^2 - 216*Pi^2*z^2 + 25*Pi^4*z^2 - 1344*z^2*zeta3 - 36*((54 + 7*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + 54*z + 7*Pi^2*z))*Log[1 - y - z] + 12*((81 + 7*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + 81*z + 7*Pi^2*z))*Log[1 - y - z]^2 - 216*(y^2 + z^2)*Log[1 - y - z]^3 + 36*(y^2 + z^2)*Log[1 - y - z]^4 - 12*y*(60 + 5*Pi^2*(-1 + 2*z) - 4*z*(27 + 28*zeta3 - 28*zeta3)) + 1344*z^2*zeta3 + y^2*(-216*Pi^2 + 25*Pi^4 + 24*(123 - 56*zeta3 + 56*zeta3))))/(576*(-1 + y + z)) + Log[muSqOMH2]*((MH2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*(-3 + 2*Log[1 - y - z]))/(4*(-1 + y + z)) + (MH2*(y*(18 - 36*z) + 2*((81 + 7*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (81 + 7*Pi^2)*z))*Log[1 - y - z] - 54*(y^2 + z^2)*Log[1 - y - z]^2 + 12*(y^2 + z^2)*Log[1 - y - z]^3 + z*(18 - 21*Pi^2*z + 2*z*(-81 + 56*zeta3 - 56*zeta3)) - y^2*(21*Pi^2 + 2*(81 - 56*zeta3 + 56*zeta3))))/(48*(-1 + y + z))))/Nc^2;

M0M2 = (MH2*(3*y^4*(-1 + z)^2 - 3*(-1 + z)^2*z^2*(-3 + z*(3 + 5*Pi^2 + 12*zeta3)) + y*(-1 + z)*z*(-16 + 36*z + z^2*(3 - 11*Pi^2 - 36*zeta3) + z^3*(-23 + 15*Pi^2 + 36*zeta3)) + y^3*(-6 - 8*z^2*(10 + 6*Pi^2 + 9*zeta3) + z^3*(37 + 23*Pi^2 + 36*zeta3) + z*(49 + 24*Pi^2 + 36*zeta3)) - y^2*(-3 + (-11 + 4*Pi^2)*z^4 - 24*z^2*(5 + 2*Pi^2 + 3*zeta3) + z^3*(75 + 19*Pi^2 + 36*zeta3) + z*(59 + 24*Pi^2 + 36*zeta3)))*H[0, y])/(48*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) + (MH2*(3*(-1 + z)^2*z^2 + y^4*(27 + 26*z + 11*z^2 + Pi^2*(30 - 26*z - 4*z^2) + 72*zeta3 - 72*z*zeta3) + y^5*(-9 + 15*Pi^2*(-1 + z) - 23*z - 36*zeta3 + 36*z*zeta3) + y^3*(Pi^2*(-15 + 11*z - 19*z^2 + 23*z^3) - 9*(3 + 4*zeta3) - 3*z^2*(25 + 12*zeta3) + z*(33 + 36*zeta3) + z^3*(37 + 36*zeta3)) - y*(-1 + z)*z*(16 + 6*z^2 - z*(43 + 24*Pi^2 + 36*zeta3)) + y^2*(-1 + z)*(-9 + 43*z + 3*z^3 - z^2*(77 + 48*Pi^2 + 72*zeta3)))*H[0, z])/(48*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) - (MH2*(5*(91 + 6*Pi^2)*y^3 + y^2*(-437 + 30*Pi^2*(-1 + z) + 473*z) + (-1 + z)*z*(18 + 5*(91 + 6*Pi^2)*z) + y*(-18 + 72*z + (473 + 30*Pi^2)*z^2))*H[0, y]*H[0, z])/(144*(-1 + y + z)^2) + (MH2*(Pi^2*(-11*y^2 + 9*y*z + z*(-9 + 7*z)) + 54*(y^2 + z^2)*zeta3)*H[1, y])/(72*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) + (MH2*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(216 - 108*(6 + Pi^2)*z + 108*z^3 + z^2*(8888 - 603*Pi^2 - 864*zeta3)) + 2*y^2*(-1 + z)*(-27 - 567*z + 27*(71 + 6*Pi^2)*z^2 + 27*z^5 + z^4*(9023 - 603*Pi^2 - 864*zeta3) + z^3*(-10373 + 405*Pi^2 + 864*zeta3)) + y^3*(-216 + 2*z^3*(-13100 + 225*Pi^2 + 864*zeta3) - 2*z^4*(-10670 + 315*Pi^2 + 864*zeta3) + z^5*(-9104 + 585*Pi^2 + 864*zeta3) - 2*z^2*(-12290 + 621*Pi^2 + 864*zeta3) + z*(-10400 + 819*Pi^2 + 864*zeta3)) - 2*y^4*(-162 + 18*(33 + 7*Pi^2)*z^4 - 4*z^2*(-4849 + 387*Pi^2 + 432*zeta3) + z^3*(-10670 + 585*Pi^2 + 864*zeta3) + z*(-9158 + 819*Pi^2 + 864*zeta3)) + y^5*(-216 + z^3*(-9104 + 801*Pi^2 + 864*zeta3) - 2*z^2*(-8996 + 819*Pi^2 + 864*zeta3) + z*(-8672 + 819*Pi^2 + 864*zeta3)))*H[1, z])/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MH2*(3*y^4*(-1 + z) - 6*y*(-1 + z)*z*(1 + z)^2 + 6*y^3*(1 - 3*z + 2*z^2) + (-1 + z)*z^2*(21 - 24*z + (-45 + 17*Pi^2)*z^2) + y^2*(-3 + 9*z + (36 - 17*Pi^2)*z^2 + (-48 + 17*Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) + (MH2*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(216 - 108*(6 + Pi^2)*z + 108*z^3 + z^2*(8888 - 735*Pi^2 - 216*zeta3)) + 2*y^2*(-1 + z)*(-27 - 27*(21 + 2*Pi^2)*z + 27*(71 + 10*Pi^2)*z^2 + 27*z^5 + z^4*(9023 - 735*Pi^2 - 216*zeta3) + z^3*(-10373 + 483*Pi^2 + 216*zeta3)) - 2*y^4*(-162 + 18*(33 + 10*Pi^2)*z^4 + z^3*(-10670 + 339*Pi^2 + 216*zeta3) - 2*z^2*(-9698 + 609*Pi^2 + 216*zeta3) + z*(-9158 + 681*Pi^2 + 216*zeta3)) + y^3*(-216 + z^4*(21340 - 678*Pi^2 - 432*zeta3) + z^2*(24580 - 426*Pi^2 - 432*zeta3) - 2*z^3*(13100 + 75*Pi^2 - 216*zeta3) + z*(-10400 + 519*Pi^2 + 216*zeta3) + z^5*(-9104 + 717*Pi^2 + 216*zeta3)) + y^5*(-216 + z^3*(-9104 + 717*Pi^2 + 216*zeta3) - 2*z^2*(-8996 + 735*Pi^2 + 216*zeta3) + z*(-8672 + 735*Pi^2 + 216*zeta3)))*H[1 - z, y])/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MH2*((-45 + 19*Pi^2)*y^5 + y^4*(21 - 19*Pi^2 - 6*z) - 3*(-1 + z)^2*z^2 + y^3*(45 - 6*z + (-48 + 19*Pi^2)*z^2) + 3*y*z*(2 + 3*z - 6*z^2 + z^3) + y^2*(-21 + 6*z + (36 - 19*Pi^2)*z^2 + 12*z^3))*H[0, z]*H[1 - z, y])/(48*(-1 + y)*y^2*(-1 + y + z)) - (MH2*((439 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (439 + 15*Pi^2)*z))*H[1, z]*H[1 - z, y])/(72*(-1 + y + z)) + (MH2*(-3*y^7*(-1 + z) + 3*(-1 + z)^3*z^4 - 3*y*(-1 + z)^2*z^3*(-2 - 5*z + z^2) - 3*y^6*(3 - 7*z + 4*z^2) - y^2*(-1 + z)*z^2*(-42 + 30*z + (81 - 14*Pi^2)*z^2 + 12*z^3) + y^4*(-1 + z)*(3 + (-51 + 14*Pi^2)*z^2 + 12*z^3) + y^5*(9 - 27*z + (-69 + 14*Pi^2)*z^2 + (93 - 14*Pi^2)*z^3) + y^3*z*(6 + 72*z - 114*z^2 + 7*(-9 + 2*Pi^2)*z^3 + (93 - 14*Pi^2)*z^4))*H[1, z]*H[z, y])/(48*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) + (MH2*((54 - 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (54 - 5*Pi^2)*z))*H[0, 0, y])/(48*(-1 + y + z)) + (MH2*(11*y^2 + 2*z^2)*H[0, z]*H[0, 0, y])/(12*(-1 + y + z)) + (3*MH2*(y^2 - 2*y*z - (-2 + z)*z)*H[1, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MH2*((54 - 5*Pi^2)*y^2 + 6*y*(-1 + 2*z) + z*(-6 + (54 - 5*Pi^2)*z))*H[0, 0, z])/(48*(-1 + y + z)) + (MH2*(2*y^2 + 11*z^2)*H[0, y]*H[0, 0, z])/(12*(-1 + y + z)) + (3*MH2*(-y^2 - 2*y*(-1 + z) + z^2)*H[1 - z, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) + (MH2*(-3*y^5*(-1 + z) - 3*y^4*(3 - 7*z + 4*z^2) - (-1 + z)*z^2*(-21 + 24*z + (45 + 11*Pi^2)*z^2) + y^2*(-1 + z)*(3 - (30 + 11*Pi^2)*z^2 + 6*z^3) + y^3*(9 - 27*z - (24 + 11*Pi^2)*z^2 + (48 + 11*Pi^2)*z^3) + y*z*(6 + 27*z - 63*z^2 - (21 + 11*Pi^2)*z^3 + (45 + 11*Pi^2)*z^4))*H[0, 1, z])/(48*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(3*(-2 + z)*(-1 + z)^2*z + y^2*(-4 + 8*z - 3*z^2) + 2*y*z*(1 - 4*z + 3*z^2))*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(5*y^2 + 12*y*z + 7*z^2)*H[z, y]*H[0, 1, z])/(8*(-1 + y + z)) + (MH2*(3*y^4*(-1 + z) - 6*y*(-1 + z)*z*(1 + z)^2 + 6*y^3*(1 - 3*z + 2*z^2) + (-1 + z)*z^2*(21 - 24*z + (-45 + 17*Pi^2)*z^2) + y^2*(-3 + 9*z + (36 - 17*Pi^2)*z^2 + (-48 + 17*Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(6*y^4 - 3*z^2 + 2*y^3*(-9 + 5*z) + 6*y*(-1 + z + z^2) - 2*y^2*(-9 + 8*z + z^2))*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) - (MH2*(9*y^5*(-1 + z) + 9*y^4*(3 - 8*z + 5*z^2) + (-1 + z)^2*z^2*(63 - 54*z + 5*(64 + 9*Pi^2)*z^2) + y*(-1 + z)*z*(18 + 63*z + 5*(64 + 9*Pi^2)*z^3) + y^3*(-27 + 99*z - (437 + 45*Pi^2)*z^2 + (347 + 45*Pi^2)*z^3) + y^2*(9 - 18*z + (374 + 45*Pi^2)*z^2 - 2*(329 + 45*Pi^2)*z^3 + (311 + 45*Pi^2)*z^4))*H[1, 0, y])/(144*(-1 + z)*z^2*(-1 + y + z)^2) - (3*MH2*y^2*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*((-455 + 12*Pi^2)*y^4 + y^3*(892 + 12*Pi^2*(-2 + z) - 473*z) - (-1 + z)*z*(-18 + (-455 + 12*Pi^2)*z) + y*(-18 + 108*z + (892 - 24*Pi^2)*z^2 + (-455 + 12*Pi^2)*z^3) + y^2*(-419 + 383*z - 473*z^2 + 12*Pi^2*(1 - z + z^2)))*H[1, 0, z])/(144*(-1 + y)*(-1 + y + z)^2) + (3*MH2*(y^2 - z^2)*H[0, y]*H[1, 0, z])/(8*(-1 + y + z)) - (MH2*y*(6 + 9*y^2 + y*(-15 + z))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2) - (MH2*(3*y^2 + 4*y*z + z^2)*H[z, y]*H[1, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) - (MH2*((439 + 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (439 + 6*Pi^2)*z))*H[1, 1, z])/(72*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (61*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(24*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(3*y^4*(-1 + z) - 6*y*(-1 + z)*z*(1 + z)^2 + 6*y^3*(1 - 3*z + 2*z^2) + (-1 + z)*z^2*(21 - 24*z + (-45 + 19*Pi^2)*z^2) + y^2*(-3 + 9*z + (36 - 19*Pi^2)*z^2 + (-48 + 19*Pi^2)*z^3))*H[1 - z, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*((439 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (439 + 15*Pi^2)*z))*H[1 - z, 1 - z, y])/(72*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (61*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(9*(-1 + z)^2*z^2 - 2*y*z^2*(11 - 20*z + 9*z^2) + y^4*(9 - 18*z + 10*z^2) + 2*y^3*(-9 + 20*z - 16*z^2 + 4*z^3) + y^2*(9 - 22*z + 36*z^2 - 32*z^3 + 10*z^4))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, z, y])/(-1 + y + z) - (MH2*(y^2 + 4*y*z + 3*z^2)*H[1, z]*H[z, 0, y])/(8*(-1 + y + z)) + (MH2*(-3*y^7*(-1 + z) + 3*(-1 + z)^3*z^4 - 3*y*(-1 + z)^2*z^3*(-2 - 5*z + z^2) - 3*y^6*(3 - 7*z + 4*z^2) - y^2*(-1 + z)*z^2*(-42 + 30*z + (81 - 14*Pi^2)*z^2 + 12*z^3) + y^4*(-1 + z)*(3 + (-51 + 14*Pi^2)*z^2 + 12*z^3) + y^5*(9 - 27*z + (-69 + 14*Pi^2)*z^2 + (93 - 14*Pi^2)*z^3) + y^3*z*(6 + 72*z - 114*z^2 + 7*(-9 + 2*Pi^2)*z^3 + (93 - 14*Pi^2)*z^4))*H[z, 1 - z, y])/(48*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) - (MH2*(3*y^2 + 4*y*z + z^2)*H[0, z]*H[z, 1 - z, y])/(8*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 1, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y + z)^2*H[1, z]*H[z, z, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, z]*H[0, 0, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(6*(-1 + z)^2*z + y^4*(8 - 16*z + 7*z^2) - 2*y*z*(5 - 12*z + 7*z^2) + 2*y^3*(-8 + 19*z - 11*z^2 + z^3) + y^2*(8 - 18*z + 4*z^2 + 4*z^3 + z^4))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 - 2*y*z - (-2 + z)*z)*H[0, 0, 1 - z, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) + (MH2*(2*(-1 + z)^2*z*(-9 + 20*z) + 6*y*z*(5 - 8*z + 3*z^2) + y^2*(25 - 50*z + 22*z^2))*H[0, 1, 0, y])/(24*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(22*y^4 + 31*z^2 - 62*y*z^2 - 4*y^3*(11 + 3*z) + 2*y^2*(11 + 6*z + 14*z^2))*H[0, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 1, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 1, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 - 2*y*z - (-2 + z)*z)*H[0, 1 - z, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) - (MH2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(11*y^2 + 9*y*z + z*(-9 + 11*z))*H[1, 0, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) + (MH2*(13*y^2 + 31*z^2)*H[1, 0, 0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MH2*(-11*y^2 + 9*y*z + z*(-9 + 7*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(13*y^4 + 22*z^2 - 44*y*z^2 + 2*y^3*(-13 + 6*z) + y^2*(13 - 12*z + 25*z^2))*H[1, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (61*MH2*(y^2 + z^2)*H[1, 1, 1, z])/(24*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 1, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[z, y]*H[1, 1, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 - 2*y*z - (-2 + z)*z)*H[1 - z, 0, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(-3*(-2 + z)*(-1 + z)^2*z + y^2*(6 - 12*z + 5*z^2) - 2*y*z*(3 - 8*z + 5*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (61*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(24*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(2*(-1 + y + z)) + (MH2*(9*(-1 + z)^2*z^2 - 2*y*z^2*(11 - 20*z + 9*z^2) + y^4*(9 - 18*z + 10*z^2) + 2*y^3*(-9 + 20*z - 16*z^2 + 4*z^3) + y^2*(9 - 22*z + 36*z^2 - 32*z^3 + 10*z^4))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + 4*y*z + 3*z^2)*H[z, 0, 1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + 4*y*z + 3*z^2)*H[z, 1 - z, 0, y])/(8*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + I*(-1/864*(MH2*Pi*(792*y*(-1 + 2*z) + z*(-792 + z*(9356 + 99*Pi^2 - 216*zeta3)) + y^2*(9356 + 99*Pi^2 - 216*zeta3)))/(-1 + y + z) + (MH2*Pi*((-54 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-54 + 5*Pi^2)*z))*H[0, y])/(48*(-1 + y + z)) + (MH2*Pi*((-54 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-54 + 5*Pi^2)*z))*H[0, z])/(48*(-1 + y + z)) - (35*MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (MH2*Pi*((439 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (439 + 15*Pi^2)*z))*H[1, z])/(72*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (MH2*Pi*((439 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (439 + 15*Pi^2)*z))*H[1 - z, y])/(72*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (61*MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(24*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(4*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[0, 0, y])/(8*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(4*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[0, 0, z])/(8*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (13*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (11*MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (61*MH2*Pi*(y^2 + z^2)*H[1, 1, z])/(24*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (61*MH2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(24*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + (MH2*Pi*(y^2 + z^2)*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 1, 1, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z)) + (MH2*(y + z)^2*H[z, z, 1 - z, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 1, 1, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, 0, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, z, 1 - z, 1 - z, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (-1/864*(MH2*(792*y*(-1 + 2*z) + z*(-792 + z*(9356 + 15*Pi^2 - 216*zeta3)) + y^2*(9356 + 15*Pi^2 - 216*zeta3)))/(-1 + y + z) + (MH2*((-54 + 17*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-54 + 17*Pi^2)*z))*H[0, y])/(48*(-1 + y + z)) + (MH2*((-54 + 17*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-54 + 17*Pi^2)*z))*H[0, z])/(48*(-1 + y + z)) - (35*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (MH2*((439 + 51*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (439 + 51*Pi^2)*z))*H[1, z])/(72*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (MH2*((439 + 51*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (439 + 51*Pi^2)*z))*H[1 - z, y])/(72*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (61*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(24*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, z])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (11*MH2*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (61*MH2*(y^2 + z^2)*H[1, 1, z])/(24*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (61*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(24*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + I*(-1/72*(MH2*Pi*((277 + 30*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (277 + 30*Pi^2)*z)))/(-1 + y + z) - (3*MH2*Pi*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) - (43*MH2*Pi*(y^2 + z^2)*H[1, z])/(24*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (43*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(24*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, 1, z])/(2*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(2*(-1 + y + z))) + (MH2*(y^2 + z^2)*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z))*Log[muSqOMH2] + (-1/144*(MH2*((277 + 102*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (277 + 102*Pi^2)*z)))/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, y])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) - (43*MH2*(y^2 + z^2)*H[1, z])/(48*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(8*(-1 + y + z)) - (43*MH2*(y^2 + z^2)*H[1 - z, y])/(48*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(4*(-1 + y + z)) + I*((-7*MH2*Pi*(y^2 + z^2))/(48*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, y])/(8*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, z])/(8*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[1, z])/(4*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(4*(-1 + y + z))) + (MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, y])/(8*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, y])/(4*(-1 + y + z)))*Log[muSqOMH2]^2 + ((MH2*(-1 + 2*Nc^2)*(27 + 61*Nc^2 - 16*Nc*Nf)*(y^2 + z^2))/(144*Nc^2*(-1 + y + z)) - ((I/8)*MH2*(1 - 2*Nc^2)^2*Pi*(y^2 + z^2))/(Nc^2*(-1 + y + z)) + (MH2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[0, y])/(8*(-1 + y + z)) + (MH2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[0, z])/(8*(-1 + y + z)) + (MH2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[1, z])/(8*Nc^2*(-1 + y + z)) + (MH2*(-1 + 2*Nc^2)*(y^2 + z^2)*H[1 - z, y])/(8*Nc^2*(-1 + y + z)))*Log[muSqOMH2]^3 - (MH2*(1 - 2*Nc^2)^2*(y^2 + z^2)*Log[muSqOMH2]^4)/(32*Nc^2*(-1 + y + z)) + Nf^2*((MH2*(-25 + 9*Pi^2)*(y^2 + z^2))/(81*(-1 + y + z)) - (10*MH2*(y^2 + z^2)*H[1, z])/(27*(-1 + y + z)) - (10*MH2*(y^2 + z^2)*H[1 - z, y])/(27*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(9*(-1 + y + z)) + I*((-10*MH2*Pi*(y^2 + z^2))/(27*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[1, z])/(9*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(9*(-1 + y + z))) - (2*MH2*(y^2 + z^2)*H[1, 1, z])/(9*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(9*(-1 + y + z)) + ((-10*MH2*(y^2 + z^2))/(27*(-1 + y + z)) - (((2*I)/9)*MH2*Pi*(y^2 + z^2))/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, z])/(9*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, y])/(9*(-1 + y + z)))*Log[muSqOMH2] - (MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(9*(-1 + y + z))) + ((MH2*(y^5*(980*Pi^2*(-1 + z)^2 - 127*Pi^4*(-1 + z)^2 + 15*(-335 + z*(670 - 864*zeta3) + 432*zeta3 + 5*z^2*(-67 + 96*zeta3))) - (-1 + z)^3*z*(127*Pi^4*z - 20*Pi^2*(-9 + 49*z) - 15*(80 + z*(-335 + 432*zeta3))) - y^2*(-1 + z)*(127*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) - 20*Pi^2*(76 - 240*z + 368*z^2 - 255*z^3 + 49*z^4) - 15*(-575 + 432*zeta3 - 60*z^3*(-29 + 40*zeta3) + 5*z^4*(-67 + 96*zeta3) - 2*z*(-895 + 528*zeta3) + 4*z^2*(-655 + 696*zeta3))) + y*(-1 + z)^2*(127*Pi^4*z^2*(-3 + 2*z) - 20*Pi^2*(-9 + 58*z - 191*z^2 + 98*z^3) - 15*(80 - 480*z + z^2*(1325 - 1488*zeta3) + z^3*(-670 + 864*zeta3))) + y^3*(-127*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) + 20*Pi^2*(174 - 538*z + 623*z^2 - 332*z^3 + 73*z^4) + 15*(-40*z*(-95 + 96*zeta3) + 9*z^4*(-55 + 96*zeta3) + 3*(-415 + 432*zeta3) + 8*z^2*(-545 + 648*zeta3) - 4*z^3*(-575 + 864*zeta3))) + y^4*(-127*Pi^4*(-3 + z)*(-1 + z)^2 + 20*Pi^2*(-156 + 387*z - 304*z^2 + 73*z^3) + 15*(1085 - 1296*zeta3 + 9*z^3*(-55 + 96*zeta3) - 5*z^2*(-415 + 576*zeta3) + z*(-2665 + 3216*zeta3)))))/(1920*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2) - (MH2*(15*y^4*(-1 + z)^2 + y^3*(-30 + z^3*(3 + 4*Pi^2 - 48*zeta3) - 6*z^2*(6 + Pi^2 - 16*zeta3) + 3*z*(21 + Pi^2 - 16*zeta3)) - 3*(-1 + z)^2*z^2*(1 + z*(-1 + 2*Pi^2 - 16*zeta3)) + y*(-1 + z)*z*(30 - 99*z + 6*z^3*(-9 + Pi^2 - 8*zeta3) + z^2*(123 - 10*Pi^2 + 48*zeta3)) + y^2*(15 + (-66 + 4*Pi^2)*z^4 + 3*z^2*(-35 + 2*Pi^2 - 32*zeta3) - 3*z*(1 + Pi^2 - 16*zeta3) + z^3*(159 - 8*Pi^2 + 48*zeta3)))*H[0, y])/(48*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) - (MH2*(15*(-1 + z)^2*z^2 - 3*y*(-1 + z)*z*(-10 + 10*z^2 - z*(11 + Pi^2 - 16*zeta3)) + y^5*(3 + 6*Pi^2*(-1 + z) + 48*zeta3 - 6*z*(9 + 8*zeta3)) + y^3*(9 + 2*Pi^2*(-3 + 5*z - 4*z^2 + 2*z^3) + 3*z^3*(1 - 16*zeta3) + 48*zeta3 - 6*z*(37 + 8*zeta3) + 3*z^2*(53 + 16*zeta3)) + y^4*(-9 - 66*z^2 + 4*Pi^2*(3 - 4*z + z^2) - 96*zeta3 + 3*z*(59 + 32*zeta3)) + 3*y^2*(-1 + z)*(1 - 42*z + 5*z^3 + z^2*(-7 - 2*Pi^2 + 32*zeta3)))*H[0, z])/(48*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) + (MH2*((-36 + Pi^2)*y^3 + y^2*(-6*(-6 + z) + Pi^2*(-1 + z)) + (-36 + Pi^2)*(-1 + z)*z^2 + y*z*(-12 + (-6 + Pi^2)*z))*H[0, y]*H[0, z])/(48*(-1 + y + z)^2) + ((-(MH2*Pi^2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))) + 36*MH2*(y^2 + z^2)*zeta3)*H[1, y])/(48*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) + (MH2*(-30*y^6*(-1 + z)^2 - 30*(-1 + z)^4*z^2 + y^5*(120 + z^2*(222 - 46*Pi^2 - 528*zeta3) + 3*z^3*(-17 + 7*Pi^2 + 88*zeta3) + z*(-291 + 23*Pi^2 + 264*zeta3)) - 2*y^4*(90 + 2*(-57 + 2*Pi^2)*z^4 + z^3*(279 + 19*Pi^2 + 264*zeta3) + z*(-129 + 25*Pi^2 + 264*zeta3) - 2*z^2*(63 + 25*Pi^2 + 264*zeta3)) - 2*y^2*(-1 + z)*(-15 - (207 + 4*Pi^2)*z + (525 + 16*Pi^2)*z^2 + 15*z^5 + 3*z^4*(-32 + 11*Pi^2 + 88*zeta3) - z^3*(222 + 41*Pi^2 + 264*zeta3)) + y^3*(120 + 3*z*(79 + 11*Pi^2 + 88*zeta3) + 6*z^3*(291 + 13*Pi^2 + 88*zeta3) + z^5*(-51 + 31*Pi^2 + 264*zeta3) - 2*z^4*(279 + 31*Pi^2 + 264*zeta3) - 2*z^2*(747 + 41*Pi^2 + 264*zeta3)) + y*(-1 + z)^2*z*(Pi^2*(2 - 8*z + 33*z^2) + 3*(40 - 48*z + 20*z^3 + z^2*(-57 + 88*zeta3))))*H[1, z])/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MH2*(-15*y^4*(-1 + z) + 6*y^3*(-5 - 4*z + 9*z^2) - (-1 + z)*z^2*(3 + 42*z + (-45 + 4*Pi^2)*z^2) + 6*y*z*(-6 + 20*z - 29*z^2 + 15*z^3) + y^2*(15 + 75*z + (-210 + 4*Pi^2)*z^2 + (114 - 4*Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) + (MH2*(-30*y^6*(-1 + z)^2 - 30*(-1 + z)^4*z^2 + y^5*(120 + z^2*(222 - 70*Pi^2 - 384*zeta3) + 3*z^3*(-17 + 11*Pi^2 + 64*zeta3) + z*(-291 + 35*Pi^2 + 192*zeta3)) - 2*y^2*(-1 + z)*(-15 - (207 + 10*Pi^2)*z + 15*(35 + 2*Pi^2)*z^2 + 15*z^5 - 3*z^3*(74 + 17*Pi^2 + 64*zeta3) + z^4*(-96 + 35*Pi^2 + 192*zeta3)) + 2*y^4*(-90 + 114*z^4 + z*(129 - 41*Pi^2 - 192*zeta3) + 2*z^2*(63 + 43*Pi^2 + 192*zeta3) - z^3*(279 + 43*Pi^2 + 192*zeta3)) + y^3*(120 + 3*z^5*(-17 + 11*Pi^2 + 64*zeta3) + 3*z*(79 + 21*Pi^2 + 64*zeta3) + 6*z^3*(291 + 25*Pi^2 + 64*zeta3) - 6*z^2*(249 + 27*Pi^2 + 64*zeta3) - 2*z^4*(279 + 43*Pi^2 + 192*zeta3)) + y*(-1 + z)^2*z*(Pi^2*(4 - 12*z + 35*z^2) + 3*(40 - 48*z + 20*z^3 + z^2*(-57 + 64*zeta3))))*H[1 - z, y])/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MH2*((45 - 2*Pi^2)*y^5 + 15*(-1 + z)^2*z^2 + y^4*(-87 + 2*Pi^2 + 90*z) + y^3*(39 - 174*z - 2*(-57 + Pi^2)*z^2) - 3*y*z*(12 - 25*z + 8*z^2 + 5*z^3) + y^2*(3 + 120*z + 2*(-105 + Pi^2)*z^2 + 54*z^3))*H[0, z]*H[1 - z, y])/(48*(-1 + y)*y^2*(-1 + y + z)) + (MH2*((-27 + 5*Pi^2)*y^2 + y*(2 - 4*z) + z*(2 + (-27 + 5*Pi^2)*z))*H[1, z]*H[1 - z, y])/(16*(-1 + y + z)) + (MH2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 + 13*z - 23*z^2) + 2*y^3*z*(6 - 22*z + 31*z^2 - 15*z^3) + y*z^3*(12 - 30*z + 13*z^2 + 5*z^3) - y^2*z^2*(2 + 44*z - 67*z^2 + 23*z^3) - y^4*(5 + 30*z - 67*z^2 + 30*z^3))*H[1, z]*H[z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MH2*(-3*z - (Pi^2*(y^2 + z^2))/(-1 + y + z))*H[0, 0, y])/24 - (3*MH2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[1, z]*H[0, 0, y])/8 - (MH2*((3 + Pi^2)*y^2 + 3*y*(-1 + z) + Pi^2*z^2)*H[0, 0, z])/(24*(-1 + y + z)) - (3*MH2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) - (MH2*(-1 + 3*y + z)*H[1 - z, y]*H[0, 0, z])/8 + (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MH2*(5*y^5*(-1 + z) + 3*y^4*(5 + z - 6*z^2) + (-1 + z)*z^2*(-1 - 16*z + (15 + 2*Pi^2)*z^2) - y^2*(-1 + z)*(5 + 42*z - 2*(35 + Pi^2)*z^2 + 30*z^3) - y^3*(15 + 33*z - 2*(44 + Pi^2)*z^2 + 2*(19 + Pi^2)*z^3) + y*z*(-12 + 41*z - 79*z^2 + (63 + 2*Pi^2)*z^3 - (15 + 2*Pi^2)*z^4))*H[0, 1, z])/(16*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MH2*((-1 + z)^3*(-1 + 3*z) - y^2*(2 - 4*z + z^2) + 2*y*(-1 + 4*z - 7*z^2 + 4*z^3))*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 1, z])/(2*(-1 + y + z)) + (MH2*(-15*y^4*(-1 + z) + 6*y^3*(-5 - 4*z + 9*z^2) - (-1 + z)*z^2*(3 + 42*z + (-45 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 20*z - 29*z^2 + 15*z^3) + y^2*(15 + 75*z + 2*(-105 + Pi^2)*z^2 - 2*(-57 + Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(1 + 3*y^4 - 2*z - 2*z^2 + 2*y^3*(-5 + 4*z) - y^2*(-12 + 14*z + z^2) + y*(-6 + 8*z + 4*z^2))*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(5*y^5*(-1 + z) + y^4*(15 - 2*z - 13*z^2) + (-1 + z)^2*z^2*(1 + 14*z + (-29 + Pi^2)*z^2) + y^3*(-15 - 23*z - (-108 + Pi^2)*z^2 + (-68 + Pi^2)*z^3) + y*(-1 + z)*z*(12 - 39*z + 68*z^2 + (-51 + Pi^2)*z^3) + y^2*(5 + 32*z + (-147 + Pi^2)*z^2 - 2*(-90 + Pi^2)*z^3 + (-72 + Pi^2)*z^4))*H[1, 0, y])/(16*(-1 + z)*z^2*(-1 + y + z)^2) - (MH2*(-1 + 2*y^2 + y*(2 - 4*z) + 4*z)*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*((-42 + Pi^2)*y^4 + y^3*(84 + Pi^2*(-2 + z) - 18*z) - (-36 + Pi^2)*(-1 + z)*z^2 + y*z*(12 - 2*(-21 + Pi^2)*z + (-36 + Pi^2)*z^2) + y^2*(6*(-7 + z - 2*z^2) + Pi^2*(1 - z + z^2)))*H[1, 0, z])/(48*(-1 + y)*(-1 + y + z)^2) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(9*y^4 + 6*z^2 - 12*y*z^2 + 2*y^3*(-9 + 2*z) + y^2*(9 - 4*z + 7*z^2))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (MH2*(3*(-9 + Pi^2)*y^2 + y*(2 - 4*z) + z*(2 + 3*(-9 + Pi^2)*z))*H[1, 1, z])/(16*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(-15*y^4*(-1 + z) + 6*y^3*(-5 - 4*z + 9*z^2) - (-1 + z)*z^2*(3 + 42*z + (-45 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 20*z - 29*z^2 + 15*z^3) + y^2*(15 + 75*z + 2*(-105 + Pi^2)*z^2 - 2*(-57 + Pi^2)*z^3))*H[1 - z, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MH2*((-81 + 17*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-81 + 17*Pi^2)*z))*H[1 - z, 1 - z, y])/(48*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 + 13*z - 23*z^2) + 2*y^3*z*(6 - 22*z + 31*z^2 - 15*z^3) + y*z^3*(12 - 30*z + 13*z^2 + 5*z^3) - y^2*z^2*(2 + 44*z - 67*z^2 + 23*z^3) - y^4*(5 + 30*z - 67*z^2 + 30*z^3))*H[z, 1 - z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MH2*(1 - 5*z + 10*z^2 - 6*z^3 + y^2*z*(-2 + 9*z - 5*z^2) + y^3*(2 - 4*z + z^2) + y*(-3 + 12*z - 22*z^2 + 12*z^3))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[0, 0, 1 - z, y])/8 + (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) - (MH2*(y^2*(-1 + 2*z) + (-1 + z)^2*(-1 + 4*z + 3*z^2) + y*(2 - 8*z + 6*z^2))*H[0, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MH2*y^2*(6 + 6*y^2 + 4*y*(-3 + z) - 4*z + z^2)*H[0, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 1, z])/(4*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[0, 1 - z, 0, y])/8 - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(2*(-1 + y + z)) + (MH2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(-1 + y)*(-1 + y + 4*z)*H[1, 0, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (3*MH2*y^2*H[1, 0, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^4*(-1 + 2*z) - (-1 + z)^3*(-1 + 3*z) + y^3*(4 - 8*z - 2*z^2 + 4*z^3) + y^2*(-6 + 20*z - 15*z^2 + 4*z^3 - 2*z^4) + y*(4 - 20*z + 30*z^2 - 20*z^3 + 6*z^4))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(-1 + 2*y^2 + y*(2 - 4*z) + 4*z)*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(2*(-1 + y + z)) - (MH2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))*H[1, 1, 0, y])/(8*(-1 + y + z)) - (MH2*(15*y^4 + 9*z^2 - 18*y*z^2 + y^3*(-30 + 4*z) + y^2*(15 - 4*z + 10*z^2))*H[1, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1, 1, 1, z])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 1, z])/(4*(-1 + y + z)) - (MH2*(-1 + 2*y^2 + y*(2 - 4*z) + 4*z)*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(2*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[1 - z, 0, 0, y])/8 + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(4*y*(-1 + z)*z^2 + 9*(-1 + z)^2*z^2 + y^2*(6 - 12*z + 7*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + I*((MH2*Pi*(y*(6 - 12*z) + y^2*(-51 + Pi^2 + 48*zeta3) + z*(6 + z*(-51 + Pi^2 + 48*zeta3))))/(32*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(8*(-1 + y + z)) + (MH2*Pi*((-81 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-81 + 5*Pi^2)*z))*H[1, z])/(48*(-1 + y + z)) + (MH2*Pi*((-81 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-81 + 5*Pi^2)*z))*H[1 - z, y])/(48*(-1 + y + z)) - (9*MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(8*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(8*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (9*MH2*Pi*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (9*MH2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(8*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, 1, 1, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z))) + (MH2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1 - z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, 1, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1 - z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1 - z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)) + ((MH2*(y*(6 - 12*z) + y^2*(-51 + 13*Pi^2 + 48*zeta3) + z*(6 + z*(-51 + 13*Pi^2 + 48*zeta3))))/(32*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(8*(-1 + y + z)) + (MH2*((-81 + 17*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-81 + 17*Pi^2)*z))*H[1, z])/(48*(-1 + y + z)) + (MH2*((-81 + 17*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-81 + 17*Pi^2)*z))*H[1 - z, y])/(48*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 0, z])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(4*(-1 + y + z)) + I*((MH2*Pi*((-81 + 5*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-81 + 5*Pi^2)*z)))/(48*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) - (9*MH2*Pi*(y^2 + z^2)*H[1, z])/(8*(-1 + y + z)) - (9*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(8*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(4*(-1 + y + z))) - (MH2*(y^2 + z^2)*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(4*(-1 + y + z)))*Log[muSqOMH2] + ((MH2*((-81 + 17*Pi^2)*y^2 + y*(6 - 12*z) + z*(6 + (-81 + 17*Pi^2)*z)))/(96*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(8*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1, z])/(16*(-1 + y + z)) - (9*MH2*(y^2 + z^2)*H[1 - z, y])/(16*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(8*(-1 + y + z)) + I*((-9*MH2*Pi*(y^2 + z^2))/(16*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1, z])/(8*(-1 + y + z)) - (3*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(8*(-1 + y + z))) - (MH2*(y^2 + z^2)*H[1, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(8*(-1 + y + z)))*Log[muSqOMH2]^2)/Nc^2 + Nc*Nf*((MH2*(-27*y^4 + y^3*(54 + (46 - 30*Pi^2)*z) + 2*z^2*(-9 + 5*(-1 + 3*Pi^2)*z) + y^2*(-27 + (-91 + 30*Pi^2)*z + 36*z^2) + y*z*(45 - 18*z + (19 - 30*Pi^2)*z^2))*H[0, y])/(108*(-1 + y)*z*(-1 + y + z)) - (MH2*(y^3*(10 + 30*Pi^2*(-1 + z) - 19*z) + 27*(-1 + z)^2*z^2 + y*(-1 + z)*z*(45 + (-46 + 30*Pi^2)*z) + 18*y^2*(1 + z - 2*z^2))*H[0, z])/(108*y*(-1 + z)*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) + (MH2*(-54*y^6 - 54*(-1 + z)^2*z^4 + y^5*(108 + (1093 + 36*Pi^2)*z) + 2*y^2*z^2*(162 - 369*z + 2*(641 + 18*Pi^2)*z^2) + y^4*(-54 - 90*z + 4*(641 + 18*Pi^2)*z^2) + y*z^3*(-126 - 90*z + (1093 + 36*Pi^2)*z^2) + 2*y^3*z*(-63 - 369*z + (1417 + 36*Pi^2)*z^2))*H[1, z])/(216*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(-9*y^4 + 18*y^3*(1 + z) + 3*y*z*(6 - 6*z + 5*z^2) + z^2*(-6 - 3*z + 29*z^2) + y^2*(-9 - 36*z + 53*z^2))*H[0, y]*H[1, z])/(36*z^2*(-1 + y + z)) + (MH2*(-54*y^6 - 54*(-1 + z)^2*z^4 + y^5*(108 + (1093 + 42*Pi^2)*z) + 2*y^2*z^2*(162 - 369*z + 2*(641 + 21*Pi^2)*z^2) + y^4*(-54 - 90*z + 4*(641 + 21*Pi^2)*z^2) + y*z^3*(-126 - 90*z + (1093 + 42*Pi^2)*z^2) + 2*y^3*z*(-63 - 369*z + (1417 + 42*Pi^2)*z^2))*H[1 - z, y])/(216*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(29*y^4 + 18*y*(-1 + z)^2*z - 9*(-1 + z)^2*z^2 + 3*y^3*(-1 + 5*z) + y^2*(-6 - 18*z + 53*z^2))*H[0, z]*H[1 - z, y])/(36*y^2*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(36*(-1 + y + z)) + (MH2*(9*y^6 - 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 - 18*y^5*(1 + z) + y^2*z^2*(12 + 21*z - 82*z^2) + y^4*(9 + 36*z - 82*z^2) - 3*y^3*z*(6 - 7*z + 10*z^2))*H[1, z]*H[z, y])/(36*y^2*z^2*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 0, y])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(3*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 0, z])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(3*(-1 + y + z)) + (MH2*(9*y^4 - 18*y^3*(1 + z) + y^2*(9 + 36*z - 53*z^2) + z^2*(6 + 3*z - 29*z^2) - 3*y*z*(6 - 6*z + 5*z^2))*H[0, 1, z])/(36*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(3*(-1 + y + z)) + (MH2*(-9*y^4 + 18*y^3*(1 + z) + 3*y*z*(6 - 6*z + 5*z^2) + z^2*(-6 - 3*z + 29*z^2) + y^2*(-9 - 36*z + 53*z^2))*H[0, 1 - z, y])/(36*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(9*y^4 - 18*y^3*(1 + z) + y^2*(9 + 36*z - 53*z^2) + z^2*(6 + 3*z - 29*z^2) - 3*y*z*(6 - 6*z + 5*z^2))*H[1, 0, y])/(36*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(6*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1, 1, z])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) + (MH2*(-9*y^4 + 18*y^3*(1 + z) + 3*y*z*(6 - 6*z + 5*z^2) + z^2*(-6 - 3*z + 29*z^2) + y^2*(-9 - 36*z + 53*z^2))*H[1 - z, 0, y])/(36*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(-1 + y + z) + (MH2*(9*y^6 - 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 - 18*y^5*(1 + z) + y^2*z^2*(12 + 21*z - 82*z^2) + y^4*(9 + 36*z - 82*z^2) - 3*y^3*z*(6 - 7*z + 10*z^2))*H[z, 1 - z, y])/(36*y^2*z^2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + I*((MH2*Pi*((119 + 6*Pi^2)*y^2 + y*(-4 + 8*z) + z*(-4 + (119 + 6*Pi^2)*z)))/(24*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, y])/(9*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, z])/(9*(-1 + y + z)) + (61*MH2*Pi*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (61*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(3*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, 0, y])/(3*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, 0, z])/(3*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, 1, z])/(6*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(3*(-1 + y + z))) - (MH2*(y^2 + z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 0, z])/(6*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, 1, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) + ((MH2*((357 + 50*Pi^2)*y^2 + 12*y*(-1 + 2*z) + z*(-12 + (357 + 50*Pi^2)*z)))/(72*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y])/(9*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z])/(9*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) + I*((7*MH2*Pi*(y^2 + z^2))/(12*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, z])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z))) - (2*MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[z, 1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMH2] + ((7*MH2*(y^2 + z^2))/(24*(-1 + y + z)) - (((2*I)/3)*MH2*Pi*(y^2 + z^2))/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y])/(6*(-1 + y + z)))*Log[muSqOMH2]^2 + (MH2*(z^2*(48 + z*(8737 - 228*Pi^2 + 1032*zeta3 - 72*zeta3)) + y*z*(-1776 + z*(10513 - 228*Pi^2 + 1032*zeta3 - 72*zeta3)) + y^2*(48 + z*(10513 - 228*Pi^2 + 1032*zeta3 - 72*zeta3)) + y^3*(8737 - 228*Pi^2 + 1032*zeta3 - 72*zeta3)))/(864*(-1 + y + z)*(y + z))) + (MH2*((-1 + z)^3*z*(10008 + 171*Pi^4*z + 15*Pi^2*(9 + 253*z) + z*(-48443 + 13698*zeta3 - 594*zeta3)) + y^5*(-48443 + 3795*Pi^2*(-1 + z)^2 + 171*Pi^4*(-1 + z)^2 + 13698*zeta3 + z^2*(-48443 + 14670*zeta3 - 594*zeta3) - 594*zeta3 + z*(96886 - 27396*zeta3 + 1188*zeta3)) - y*(-1 + z)^2*(10008 - 60048*z + 171*Pi^4*z^2*(-3 + 2*z) + 3*Pi^2*(45 - 270*z - 3543*z^2 + 2530*z^3) + 2*z^3*(-48443 + 13698*zeta3 - 594*zeta3) + z^2*(185361 - 44982*zeta3 + 1782*zeta3)) + y^3*(171*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) + 3*Pi^2*(3660 - 9346*z + 8761*z^2 - 4160*z^3 + 1085*z^4) + 3*(-58451 + 13698*zeta3 - 594*zeta3) - 8*z*(-65957 + 14670*zeta3 - 594*zeta3) + z^4*(-68459 + 22446*zeta3 - 594*zeta3) + 16*z^2*(-37357 + 9036*zeta3 - 297*zeta3) + z^3*(313868 - 89784*zeta3 + 2376*zeta3)) + y^2*(-1 + z)*(-78467 + 171*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) + 3*Pi^2*(1130 - 1828*z + 4088*z^2 - 4673*z^3 + 1265*z^4) + 13698*zeta3 + z^4*(-48443 + 14670*zeta3 - 594*zeta3) + 4*z^2*(-88475 + 19044*zeta3 - 594*zeta3) - 594*zeta3 + z*(236998 - 31284*zeta3 + 1188*zeta3) + z^3*(243812 - 68400*zeta3 + 2376*zeta3)) + y^4*(155337 + 171*Pi^4*(-3 + z)*(-1 + z)^2 + 3*Pi^2*(-3750 + 8603*z - 5938*z^2 + 1085*z^3) - 41094*zeta3 + z*(-379133 + 99774*zeta3 - 4158*zeta3) + z^3*(-68459 + 22446*zeta3 - 594*zeta3) + 1782*zeta3 + z^2*(292255 - 83070*zeta3 + 2970*zeta3))))/(2592*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2) + (Nf*(-1/12*(MH2*y*(-1 + y + z)*H[0, y])/(-1 + y) - (MH2*z*(-1 + y + z)*H[0, z])/(12*(-1 + z)) + (29*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(36*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) - (MH2*(y^2 + z^2)*(-54 + (-335 + 63*Pi^2)*y^2 + 2*(-335 + 63*Pi^2)*y*z + (-335 + 63*Pi^2)*z^2)*H[1, z])/(216*(-1 + y + z)*(y + z)^2) - (MH2*(y^2 + z^2)*(-54 + (-335 + 69*Pi^2)*y^2 + 2*(-335 + 69*Pi^2)*y*z + (-335 + 69*Pi^2)*z^2)*H[1 - z, y])/(216*(-1 + y + z)*(y + z)^2) + (47*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(36*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(6*(-1 + y + z)) + (29*MH2*(y^2 + z^2)*H[1, 0, y])/(36*(-1 + y + z)) + (29*MH2*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) + (47*MH2*(y^2 + z^2)*H[1, 1, z])/(36*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, z])/(3*(-1 + y + z)) + (47*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(36*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, y])/(3*(-1 + y + z)) + I*((MH2*Pi*((371 - 9*Pi^2)*y^2 + 36*y*(-1 + 2*z) + z*(-36 + (371 - 9*Pi^2)*z)))/(216*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (47*MH2*Pi*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (47*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (2*MH2*Pi*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(3*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(3*(-1 + y + z)) + (2*MH2*Pi*(y^2 + z^2)*H[1, 1, z])/(3*(-1 + y + z)) + (2*MH2*Pi*(y^2 + z^2)*H[1 - z, 1 - z, y])/(3*(-1 + y + z))) - (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(6*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, 1, 1, z])/(3*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1 - z, y])/(3*(-1 + y + z)) + ((MH2*((371 - 57*Pi^2)*y^2 + 36*y*(-1 + 2*z) + z*(-36 + (371 - 57*Pi^2)*z)))/(216*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(3*(-1 + y + z)) + (47*MH2*(y^2 + z^2)*H[1, z])/(36*(-1 + y + z)) + (47*MH2*(y^2 + z^2)*H[1 - z, y])/(36*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(3*(-1 + y + z)) + I*((47*MH2*Pi*(y^2 + z^2))/(36*(-1 + y + z)) + (2*MH2*Pi*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) + (2*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z))) + (MH2*(y^2 + z^2)*H[1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z])/(3*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, 1, z])/(3*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMH2] + ((47*MH2*(y^2 + z^2))/(72*(-1 + y + z)) + ((I/3)*MH2*Pi*(y^2 + z^2))/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z)))*Log[muSqOMH2]^2 + (MH2*(y^3*(2393 - 1266*Pi^2 + 4284*zeta3 + 108*zeta3) + z^2*(-2016 + z*(2393 - 1266*Pi^2 + 4284*zeta3 + 108*zeta3)) + y*z*(-2736 + z*(5129 - 1266*Pi^2 + 4284*zeta3 + 108*zeta3)) + y^2*(-2016 + z*(5129 - 1266*Pi^2 + 4284*zeta3 + 108*zeta3))))/(2592*(-1 + y + z)*(y + z))))/Nc + Nc^2*((MH2*(270*y^4 + z^2*(126 + (682 - 471*Pi^2)*z) + y^3*(-540 + (-880 + 471*Pi^2)*z) + y^2*(270 + (1222 - 471*Pi^2)*z - 387*z^2) + y*z*(-342 + 261*z + (-853 + 471*Pi^2)*z^2))*H[0, y])/(432*(-1 + y)*z*(-1 + y + z)) + (MH2*(y^3*(682 + 471*Pi^2*(-1 + z) - 853*z) + 270*(-1 + z)^2*z^2 + y*(-1 + z)*z*(342 + (-880 + 471*Pi^2)*z) - 9*y^2*(-14 - 29*z + 43*z^2))*H[0, z])/(432*y*(-1 + z)*(-1 + y + z)) + (MH2*(-6*y + (-9 + 16*Pi^2)*y^2 + z*(-6 + (-9 + 16*Pi^2)*z))*H[0, y]*H[0, z])/(48*(-1 + y + z)) + (MH2*Pi^2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, y])/(144*(-1 + y + z)) + (MH2*(540*y^6 + 540*(-1 + z)^2*z^4 - y*z^3*(-72 - 2304*z + 18*Pi^2*(1 + 2*z + 29*z^2) + z^2*(9965 + 1728*zeta3)) - 2*y^2*z^2*(1620 - 4716*z + 18*Pi^2*(1 + z + 28*z^2) + z^2*(12179 + 1728*zeta3)) - 2*y^3*z*(-36 - 4716*z + 9*Pi^2*(1 - 2*z + 61*z^2) + z^2*(13853 + 1728*zeta3)) + y^4*(540 + 36*(64 + Pi^2)*z - 2*z^2*(12179 + 630*Pi^2 + 1728*zeta3)) - y^5*(1080 + z*(9965 + 648*Pi^2 + 1728*zeta3)))*H[1, z])/(864*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(45*y^4 - 9*y^3*(10 + 17*z) - 3*y*z*(33 - 30*z + 40*z^2) + z^2*(48 + 33*z - (295 + 9*Pi^2)*z^2) + y^2*(45 + 252*z - (451 + 9*Pi^2)*z^2))*H[0, y]*H[1, z])/(72*z^2*(-1 + y + z)) + (MH2*(540*y^6 + 540*(-1 + z)^2*z^4 - y*z^3*(-72 - 2304*z + 12*Pi^2*(3 + 56*z^2) + z^2*(9965 + 1728*zeta3)) - 2*y^2*z^2*(1620 - 4716*z + 12*Pi^2*(3 + 53*z^2) + z^2*(12179 + 1728*zeta3)) - 2*y^3*z*(-36 - 4716*z + 6*Pi^2*(3 + 100*z^2) + z^2*(13853 + 1728*zeta3)) - 2*y^4*(-270 - 1152*z + z^2*(12179 + 636*Pi^2 + 1728*zeta3)) - y^5*(1080 + z*(9965 + 672*Pi^2 + 1728*zeta3)))*H[1 - z, y])/(864*y*z*(-1 + y + z)*(y + z)^2) - (MH2*((295 + 9*Pi^2)*y^4 - 45*(-1 + z)^2*z^2 + 3*y^3*(-11 + 40*z) + 9*y*z*(11 - 28*z + 17*z^2) + y^2*(-48 - 90*z + (451 + 9*Pi^2)*z^2))*H[0, z]*H[1 - z, y])/(72*y^2*(-1 + y + z)) + (MH2*(-455 + 54*Pi^2)*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(144*(-1 + y + z)) + (MH2*(-45*y^6 - 45*(-1 + z)^2*z^4 + 9*y^5*(10 + 17*z) + 9*y*z^3*(11 - 28*z + 17*z^2) + 3*y^3*z*(33 - 44*z + 80*z^2) + 2*y^2*z^2*(-48 - 66*z + (373 + 24*Pi^2)*z^2) + y^4*(-45 - 252*z + (746 + 48*Pi^2)*z^2))*H[1, z]*H[z, y])/(72*y^2*z^2*(-1 + y + z)) + (MH2*((223 + 36*Pi^2)*y^2 + 9*y*(-1 + 3*z) + 2*z*(-9 + 2*(58 + 9*Pi^2)*z))*H[0, 0, y])/(72*(-1 + y + z)) - (3*MH2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MH2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[1, z]*H[0, 0, y])/(24*(-1 + y + z)) + (MH2*(4*(58 + 9*Pi^2)*y^2 + 9*y*(-2 + 3*z) + z*(-9 + (223 + 36*Pi^2)*z))*H[0, 0, z])/(72*(-1 + y + z)) - (3*MH2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MH2*(3 + 26*y^2 - 6*y*(-1 + z) - 6*z + 38*z^2)*H[1 - z, y]*H[0, 0, z])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MH2*(-45*y^4 + 9*y^3*(10 + 17*z) + 3*y*z*(33 - 33*z + 40*z^2) + z^2*(-48 - 42*z + 5*(59 + 6*Pi^2)*z^2) + y^2*(-45 - 252*z + (451 + 30*Pi^2)*z^2))*H[0, 1, z])/(72*z^2*(-1 + y + z)) - (MH2*(3 + 50*y^2 + 6*z + 26*z^2 - 6*y*(1 + 2*z))*H[0, y]*H[0, 1, z])/(24*(-1 + y + z)) + (MH2*(1 + 10*y^2 - 2*y*z + 10*z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) + (MH2*(41*y^2 - 18*y*z + 29*z^2)*H[z, y]*H[0, 1, z])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 1, z])/(4*(-1 + y + z)) + (MH2*(45*y^4 - 9*y^3*(10 + 17*z) - 3*y*z*(33 - 30*z + 40*z^2) + z^2*(48 + 33*z - (295 + 12*Pi^2)*z^2) + y^2*(45 + 252*z - (451 + 12*Pi^2)*z^2))*H[0, 1 - z, y])/(72*z^2*(-1 + y + z)) - (MH2*(3 + 35*y^2 - 6*y*(-1 + z) - 6*z + 47*z^2)*H[0, z]*H[0, 1 - z, y])/(24*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(-5*y^2 + 2*y*(2 + z) + z*(-4 + 7*z))*H[1, z]*H[0, z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) + (MH2*(-90*y^4 + 18*y^3*(10 + 17*z) + 6*y*z*(33 - 33*z + 43*z^2) + z^2*(-96 - 84*z + (581 + 36*Pi^2)*z^2) + y^2*(-90 - 504*z + (875 + 36*Pi^2)*z^2))*H[1, 0, y])/(144*z^2*(-1 + y + z)) - (MH2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*((-1 + 2*Pi^2)*y^2 + 2*y*(-1 + z) + z*(-2 + (-3 + 2*Pi^2)*z))*H[1, 0, z])/(16*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(8*(-1 + y + z)) - (11*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(12*(-1 + y + z)) + (MH2*(3*y^2 + 2*y*z - z^2)*H[z, y]*H[1, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (7*MH2*(-65 + 6*Pi^2)*(y^2 + z^2)*H[1, 1, z])/(144*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(-1 + y + z) + (4*MH2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, y]*H[1, 1, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(45*y^4 - 9*y^3*(10 + 17*z) - 3*y*z*(33 - 30*z + 40*z^2) + z^2*(48 + 33*z - (295 + 9*Pi^2)*z^2) + y^2*(45 + 252*z - (451 + 9*Pi^2)*z^2))*H[1 - z, 0, y])/(72*z^2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MH2*(-455 + 48*Pi^2)*(y^2 + z^2)*H[1 - z, 1 - z, y])/(144*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1, z]*H[1 - z, z, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, z, y])/(2*(-1 + y + z)) - (MH2*(y^2 - 2*y*z - 3*z^2)*H[1, z]*H[z, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, z]*H[z, 0, y])/(-1 + y + z) + (MH2*(-45*y^6 - 45*(-1 + z)^2*z^4 + 9*y^5*(10 + 17*z) + 9*y*z^3*(11 - 28*z + 17*z^2) + 3*y^3*z*(33 - 44*z + 80*z^2) + 2*y^2*z^2*(-48 - 66*z + (373 + 24*Pi^2)*z^2) + y^4*(-45 - 252*z + (746 + 48*Pi^2)*z^2))*H[z, 1 - z, y])/(72*y^2*z^2*(-1 + y + z)) + (MH2*(3*y^2 + 2*y*z - z^2)*H[0, z]*H[z, 1 - z, y])/(8*(-1 + y + z)) + (4*MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[z, 1 - z, y])/(-1 + y + z) + (MH2*(4*y^2 - 3*y*z + 4*z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 1, z]*H[z, z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, z]*H[z, z, y])/(-1 + y + z) - (11*MH2*(y^2 + z^2)*H[0, 0, 0, y])/(12*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, z]*H[0, 0, 0, y])/(4*(-1 + y + z)) - (11*MH2*(y^2 + z^2)*H[0, 0, 0, z])/(12*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(3 + 88*y^2 + 6*z + 52*z^2 - 6*y*(1 + 3*z))*H[0, 0, 1, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[z, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[0, 0, 1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) - (MH2*(3 - 6*y + 22*y^2 + 6*z + 31*z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(4*y^2 + 13*z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 1, 1, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[0, 1, 1, z])/(-1 + y + z) + (MH2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[0, 1 - z, 0, y])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) + (MH2*(-5*y^2 + 2*y*(2 + z) + z*(-4 + 7*z))*H[0, z, 1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, z, 1 - z, y])/(-1 + y + z) - (MH2*(3 + 25*y^2 + 6*z + 22*z^2 - 6*y*(1 + z))*H[1, 0, 0, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(4*y^2 + 13*z^2)*H[1, 0, 0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(1 + 20*y^2 + 2*z + 16*z^2 - 2*y*(1 + z))*H[1, 0, 1, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[1, 0, 1, z])/(-1 + y + z) - (MH2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MH2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, 1, 0, y])/(24*(-1 + y + z)) - (3*MH2*(2*y^2 + z^2)*H[1, 1, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (7*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, y]*H[1, 1, 0, z])/(-1 + y + z) - (MH2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) + (MH2*(3 + 38*y^2 + 6*z + 26*z^2 - 6*y*(1 + z))*H[1 - z, 0, 0, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, z, y])/(2*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, 0, y])/(2*(-1 + y + z)) + (MH2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, z]*H[z, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 - 2*y*z - 3*z^2)*H[z, 0, 1 - z, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, 0, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 - 2*y*z - 3*z^2)*H[z, 1 - z, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, 0, y])/(-1 + y + z) + I*(-1/864*(MH2*Pi*(630*y*(-1 + 2*z) + y^2*(7579 + 918*Pi^2 + 1728*zeta3) + z*(-630 + z*(7579 + 918*Pi^2 + 1728*zeta3))))/(-1 + y + z) - (MH2*Pi*((223 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (223 + 15*Pi^2)*z))*H[0, y])/(72*(-1 + y + z)) - (MH2*Pi*((223 + 15*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (223 + 15*Pi^2)*z))*H[0, z])/(72*(-1 + y + z)) - (455*MH2*Pi*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(-1 + y + z) - (455*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(-1 + y + z) + (35*MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (35*MH2*Pi*(y^2 + z^2)*H[0, 0, y])/(24*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(2*(-1 + y + z)) + (35*MH2*Pi*(y^2 + z^2)*H[0, 0, z])/(24*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(2*(-1 + y + z)) + (11*MH2*Pi*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(-1 + y + z) - (MH2*Pi*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[0, z, y])/(2*(-1 + y + z)) + (35*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (13*MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(-1 + y + z) - (MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (35*MH2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[0, 0, 0, y])/(4*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[z, 1 - z, 0, y])/(2*(-1 + y + z))) + (4*MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, z, y])/(-1 + y + z) + (MH2*(4*y^2 - 3*y*z + 4*z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[z, z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, z]*H[z, z, z, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 0, 0, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 0, 0, 0, z])/(4*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 0, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1, 1, z])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, 0, z])/(4*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 1 - z, 0, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, 1 - z, 1 - z, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, 0, 0, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - z, 0, 0, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, z, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, z, z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[z, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 0, 1 - z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[z, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, 0, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[z, 1 - z, z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[z, z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[z, z, z, 1 - z, y])/(-1 + y + z) + (-1/864*(MH2*(630*y*(-1 + 2*z) + y^2*(7579 + 2382*Pi^2 + 1728*zeta3) + z*(-630 + z*(7579 + 2382*Pi^2 + 1728*zeta3))))/(-1 + y + z) - (MH2*((223 + 51*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (223 + 51*Pi^2)*z))*H[0, y])/(72*(-1 + y + z)) - (MH2*((223 + 51*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (223 + 51*Pi^2)*z))*H[0, z])/(72*(-1 + y + z)) - (455*MH2*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(-1 + y + z) - (455*MH2*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(-1 + y + z) + (35*MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (35*MH2*(y^2 + z^2)*H[0, 0, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(2*(-1 + y + z)) + (35*MH2*(y^2 + z^2)*H[0, 0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(2*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, z, y])/(2*(-1 + y + z)) + (35*MH2*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (35*MH2*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(2*(-1 + y + z)) + I*((MH2*Pi*((437 + 60*Pi^2)*y^2 + 36*y*(-1 + 2*z) + z*(-36 + (437 + 60*Pi^2)*z)))/(144*(-1 + y + z)) - (2*MH2*Pi*(y^2 + z^2)*H[0, y])/(-1 + y + z) - (2*MH2*Pi*(y^2 + z^2)*H[0, z])/(-1 + y + z) - (MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) + (13*MH2*Pi*(y^2 + z^2)*H[1, z])/(12*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) + (13*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(12*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) - (MH2*Pi*(y^2 + z^2)*H[0, 0, y])/(-1 + y + z) - (MH2*Pi*(y^2 + z^2)*H[0, 0, z])/(-1 + y + z) - (MH2*Pi*(y^2 + z^2)*H[0, 1, z])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, 0, y])/(2*(-1 + y + z)))*Log[muSqOMH2] + ((MH2*((437 + 204*Pi^2)*y^2 + 36*y*(-1 + 2*z) + z*(-36 + (437 + 204*Pi^2)*z)))/(288*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) + I*((61*MH2*Pi*(y^2 + z^2))/(24*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[0, y])/(4*(-1 + y + z)) + (3*MH2*Pi*(y^2 + z^2)*H[0, z])/(4*(-1 + y + z))) + (13*MH2*(y^2 + z^2)*H[1, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, 1 - z, y])/(2*(-1 + y + z)))*Log[muSqOMH2]^2 + (MH2*(y*z*(387360 - 3348*Pi^4*z - 1260*Pi^2*(-12 + 91*z) + 55*z*(-30719 + 4176*zeta3 + 432*zeta3)) + y^2*(124560 - 3348*Pi^4*z - 1260*Pi^2*(-6 + 91*z) + 55*z*(-30719 + 4176*zeta3 + 432*zeta3)) + y^3*(-97380*Pi^2 - 3348*Pi^4 + 5*(-260437 + 45936*zeta3 + 4752*zeta3)) + z^2*(124560 - 3348*Pi^4*z - 180*Pi^2*(-42 + 541*z) + 5*z*(-260437 + 45936*zeta3 + 4752*zeta3))))/(51840*(-1 + y + z)*(y + z)));



==> AuxFiles/H/Hqqg_Hard_R2.m <==
(* LO *)
M0M0 = (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v;

(* NLO *)
M0M1 = (MH2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*Nc*v) - ((I/2)*MH2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(Nc*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*Nc*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*Nc*v) - (MH2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*Nc*v) - (MH2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(2*v) + ((I/2)*MH2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(Nc*v) - (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*Nc*v) - (MH2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) - (MH2*(-2 + 3*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*Nc*v) - (MH2*(1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*Nc*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[0, 1, v] + H[1, 0, v]))/(2*Nc*v) - (MH2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(2*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*Nc*v) - (MH2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(2*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*Nc*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(I*Pi + Nc^2*Log[muSqOMH2]))/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*(I*Pi + Nc^2*Log[muSqOMH2]))/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*(I*Pi + Nc^2*Log[muSqOMH2]))/(2*Nc*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*(9 - 4*Nc*Nf + Nc^2*(13 + (6*I)*Pi) + (6 - 12*Nc^2)*Log[muSqOMH2]))/(12*Nc*v) + (MH2*((-4*I)*Nc*Nf*(-5*I + 3*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*((-9*I)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*u^2*(-8 + 5*zeta2) + 6*u*(-1 + v)*(-8 + 5*zeta2) + 3*(-1 + v)*(9 - 8*v - 5*zeta2 + 5*v*zeta2)) + Nc^2*((39*I)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 20*u^2*(8 + 9*zeta2) + 20*u*(-1 + v)*(8 + 9*zeta2) + (-1 + v)*(-89 + 80*v - 90*zeta2 + 90*v*zeta2)) + 3*(9 + 13*Nc^2 - 4*Nc*Nf + (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2] - 9*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2))/(36*Nc*v);

(* NNLO *)
M1M1 = -1/36*(MH2*(27*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 8*u^2*(-16 + 9*zeta2) + 8*u*(-1 + v)*(-16 + 9*zeta2) + (-1 + v)*(73 - 64*v - 36*zeta2 + 36*v*zeta2))*H[0, u]*H[0, v])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(16 + 9*Pi^2 + 72*zeta2)*H[0, v]*H[1, u])/(72*v) + (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(40 + 27*zeta2) - 4*u*(-1 + v)*(40 + 27*zeta2) - (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[0, u]*H[1, v])/(36*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(16 + 9*Pi^2 + 72*zeta2)*H[1, u]*H[1, v])/(72*v) + (MH2*(27*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 8*u^2*(-16 + 9*zeta2) + 8*u*(-1 + v)*(-16 + 9*zeta2) + (-1 + v)*(73 - 64*v - 36*zeta2 + 36*v*zeta2))*H[0, v]*H[1 - v, u])/(36*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[1, v]*H[1 - v, u])/(8*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(16 + 9*Pi^2 + 72*zeta2)*H[0, v]*H[v, u])/(72*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(2*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[0, 0, u])/(8*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) + (MH2*(147*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(61 + 36*zeta2) + 4*u*(-1 + v)*(61 + 36*zeta2) + 2*(-1 + v)*(-52 + 61*v - 36*zeta2 + 36*v*zeta2))*H[0, 0, v])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(6*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(6*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v + (MH2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[0, 1, v])/(8*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/v + (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(40 + 27*zeta2) - 4*u*(-1 + v)*(40 + 27*zeta2) - (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[0, 1 - v, u])/(36*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(12*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(2*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v + (MH2*(-24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 16*u^2*(10 + 9*zeta2) + 16*u*(-1 + v)*(10 + 9*zeta2) + (-1 + v)*(-89 + 80*v - 72*zeta2 + 72*v*zeta2))*H[1, 0, v])/(36*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(3*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/v - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[1, 1, v])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(16 + 9*Pi^2 + 72*zeta2)*H[1, 1 - v, u])/(72*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(3*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1, 1 - v, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/v + (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(40 + 27*zeta2) - 4*u*(-1 + v)*(40 + 27*zeta2) - (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[1 - v, 0, u])/(36*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(12*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 0, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1, u])/v + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[1 - v, 1 - v, u])/(8*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(16 + 9*Pi^2 + 72*zeta2)*H[v, 0, u])/(72*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(3*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[v, 0, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/v - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) + (21*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) + (15*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) - (21*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v) - (15*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(2*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/v + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(2*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 1, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 1, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 0, u])/(2*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(6*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(2*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 1, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 1, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/v + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/v + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v - (18*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1 - v, u])/(2*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) - (4*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(2*v) - (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + ((MH2*(44 + 106*u^2 + 51*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 106*u*(-1 + v) - 97*v + 53*v^2))/(72*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(4*v) - (15*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v))*Log[muSqOMH2]^2 + (-1/24*(MH2*(-1 + 2*Nc^2)*(9 + 13*Nc^2 - 4*Nc*Nf)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(Nc^2*v) - (MH2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(4*v) + (MH2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*Nc^2*v) + (MH2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MH2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v))*Log[muSqOMH2]^3 + (MH2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^4)/(16*Nc^2*v) + Nf^2*((MH2*(25 + 9*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(81*v) + (10*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(27*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + ((10*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v))*Log[muSqOMH2] + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(9*v)) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(22*Pi^2 - 15*zeta2 + 42*(-zeta3 + zeta3)))/(18*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*(22*Pi^2 - 15*zeta2 + 42*(-zeta3 + zeta3)))/(18*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*(22*Pi^2 - 15*zeta2 + 42*(-zeta3 + zeta3)))/(18*v) + (MH2*H[0, v]*(-39*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 8*u^2*(92 + 33*zeta2 + 112*zeta3 - 112*zeta3) + 8*u*(-1 + v)*(92 + 33*zeta2 + 112*zeta3 - 112*zeta3) + 4*(-1 + v)*(-103 - 33*zeta2 - 112*zeta3 + v*(92 + 33*zeta2 + 112*zeta3 - 112*zeta3) + 112*zeta3)))/(48*v) + (MH2*(-150*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + Pi^2*(4*u^2*(-401 + 342*zeta2) + 4*u*(-1 + v)*(-401 + 342*zeta2) + (-1 + v)*(973 - 684*zeta2 + v*(-802 + 684*zeta2))) - 12*(-405 - 332*zeta2 + 378*zeta2^2 + 98*zeta3 - 540*zeta4 + 4*u^2*(-148*zeta2 + 189*zeta2^2 - 5*(32 + 7*zeta3 + 54*zeta4 - 7*zeta3)) + 4*u*(-1 + v)*(-148*zeta2 + 189*zeta2^2 - 5*(32 + 7*zeta3 + 54*zeta4 - 7*zeta3)) + v^2*(-320 - 296*zeta2 + 378*zeta2^2 + 98*zeta3 - 540*zeta4 - 98*zeta3) - 98*zeta3 + 4*v*(179 + 157*zeta2 - 189*zeta2^2 - 49*zeta3 + 270*zeta4 + 49*zeta3))))/(432*v) + Log[muSqOMH2]*((MH2*(-5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[0, u])/(8*v) + (MH2*(44 + 106*u^2 + 69*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 106*u*(-1 + v) - 97*v + 53*v^2)*H[0, v])/(36*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(6*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[1, v])/(8*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[1 - v, u])/(8*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(6*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/v - (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(12*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/v - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(12*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(2*v) - (21*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(2*v) + (MH2*(-23*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 8*u^2*(92 + 33*zeta2 + 112*zeta3 - 112*zeta3) + 8*u*(-1 + v)*(92 + 33*zeta2 + 112*zeta3 - 112*zeta3) + 4*(-1 + v)*(-103 - 33*zeta2 - 112*zeta3 + v*(92 + 33*zeta2 + 112*zeta3 - 112*zeta3) + 112*zeta3)))/(48*v)) + Nc*Nf*(-1/24*(MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[0, u])/v - (MH2*(21*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(145 + 81*zeta2) + 4*u*(-1 + v)*(145 + 81*zeta2) + 2*(-1 + v)*(-154 + 145*v - 81*zeta2 + 81*v*zeta2))*H[0, v])/(108*v) - (10*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(9*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[1, v])/(24*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(24*v) + (10*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(9*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(9*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(9*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(3*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) - (4*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) + (4*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(9*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(9*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(9*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(9*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(3*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(3*v) + ((MH2*(15*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(2*u^2*(145 + 81*zeta2) + 2*u*(-1 + v)*(145 + 81*zeta2) + (-1 + v)*(-154 + 145*v - 81*zeta2 + 81*v*zeta2))))/(108*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(9*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(9*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(3*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v))*Log[muSqOMH2] + (-1/6*(MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(3*v))*Log[muSqOMH2]^2 - (MH2*(102*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(135*zeta2 + 4*(50 + 63*zeta3 - 63*zeta3)) + 4*u*(-1 + v)*(135*zeta2 + 4*(50 + 63*zeta3 - 63*zeta3)) + (-1 + v)*(-445 - 270*zeta2 + 270*v*zeta2 - 504*zeta3 + 8*v*(50 + 63*zeta3 - 63*zeta3) + 504*zeta3)))/(162*v)) + ((3*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(4*v) + (MH2*(17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u]*H[0, v])/(24*v) + (3*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(4*v) + (MH2*(17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[1, u])/(24*v) - (3*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u]*H[1, v])/(24*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, u]*H[1, v])/(24*v) - (3*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(4*v) + (MH2*(-17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[1 - v, u])/(24*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(2*v) - (3*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(4*v) + (MH2*(-17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, v]*H[v, u])/(24*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) + (MH2*(-32*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(2*u*(-1 + v)*(41 + 4*zeta2) + u^2*(82 + 8*zeta2) + (-1 + v)*(-45 + 41*v - 4*zeta2 + 4*v*zeta2)))*H[0, 0, v])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/v + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, 1 - v, u])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v + (MH2*(-17*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, 0, v])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, 1 - v, u])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/v - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/(2*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1 - v, 0, u])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/v - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[v, 0, u])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/v - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v + (6*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (-1/16*(MH2*(-27 - 50*u^2 + Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 50*u*(-1 + v) + 52*v - 25*v^2))/v + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v))*Log[muSqOMH2]^2 - (MH2*H[0, v]*(45*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 32*u^2*(-9 + 7*zeta3 - 7*zeta3) + 32*u*(-1 + v)*(-9 + 7*zeta3 - 7*zeta3) + 2*(-1 + v)*(81 - 56*zeta3 + 8*v*(-9 + 7*zeta3 - 7*zeta3) + 56*zeta3)))/(48*v) + Log[muSqOMH2]*((MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(2*v) + (MH2*(27 + 50*u^2 - 5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 50*u*(-1 + v) - 52*v + 25*v^2)*H[0, v])/(8*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v - (MH2*(9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 32*u^2*(-9 + 7*zeta3 - 7*zeta3) + 32*u*(-1 + v)*(-9 + 7*zeta3 - 7*zeta3) + 2*(-1 + v)*(81 - 56*zeta3 + 8*v*(-9 + 7*zeta3 - 7*zeta3) + 56*zeta3)))/(48*v)) + (MH2*(87*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*Pi^2*(2*u*(-1 + v)*(109 + 20*zeta2) + u^2*(218 + 40*zeta2) + (-1 + v)*(-126 + 109*v - 20*zeta2 + 20*v*zeta2)) + 8*(123 + 54*zeta2 + 6*zeta2^2 - 56*zeta3 + 56*zeta3 + v^2*(96 + 48*zeta2 + 6*zeta2^2 - 56*zeta3 + 56*zeta3) - 2*v*(108 + 51*zeta2 + 6*zeta2^2 - 56*zeta3 + 56*zeta3) + 12*u^2*(8*zeta2 + zeta2^2 + 2*(8 - 7*zeta3 + 7*zeta3)) + 12*u*(-1 + v)*(8*zeta2 + zeta2^2 + 2*(8 - 7*zeta3 + 7*zeta3)))))/(192*v))/Nc^2 + (Nf*(-1/72*(MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(25*Pi^2 - 6*zeta2)*H[0, u])/v + (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*u^2*(13 + 3*zeta2) - 2*u*(-1 + v)*(13 + 3*zeta2) - (-1 + v)*(-14 + 13*v - 3*zeta2 + 3*v*zeta2))*H[0, v])/(6*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(9*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(25*Pi^2 - 6*zeta2)*H[1, v])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(9*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(25*Pi^2 - 6*zeta2)*H[1 - v, u])/(72*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(9*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(3*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(9*v) - (19*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(3*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(3*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(3*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(3*v) + ((MH2*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*u^2*(13 + 3*zeta2) - 2*u*(-1 + v)*(13 + 3*zeta2) - (-1 + v)*(-14 + 13*v - 3*zeta2 + 3*v*zeta2)))/(6*v) - (14*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(3*v) - (4*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(3*v))*Log[muSqOMH2] + ((-7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(9*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(2*v))*Log[muSqOMH2]^2 + (MH2*(31*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(4*u^2*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3) + 4*u*(-1 + v)*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3) + (-1 + v)*(-45 - 10*zeta2 + 28*zeta3 - 28*zeta3 + 2*v*(20 + 5*zeta2 - 14*zeta3 + 14*zeta3)))))/(108*v)))/Nc + Nc^2*((MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(80 + 27*zeta2) + 4*u*(-1 + v)*(80 + 27*zeta2) + 2*(-1 + v)*(-89 + 80*v - 27*zeta2 + 27*v*zeta2))*H[0, u]*H[0, v])/(36*v) - (13*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) + (MH2*(-21*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(40 + 27*zeta2) + 4*u*(-1 + v)*(40 + 27*zeta2) + (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[0, v]*H[1, u])/(36*v) + (MH2*(-3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(40 + 27*zeta2) + 4*u*(-1 + v)*(40 + 27*zeta2) + (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[1, u]*H[1, v])/(36*v) - (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(80 + 27*zeta2) + 4*u*(-1 + v)*(80 + 27*zeta2) + 2*(-1 + v)*(-89 + 80*v - 27*zeta2 + 27*v*zeta2))*H[0, v]*H[1 - v, u])/(36*v) - (MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[1, v]*H[1 - v, u])/(36*v) + (13*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v) + (MH2*(21*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(40 + 27*zeta2) - 4*u*(-1 + v)*(40 + 27*zeta2) - (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[0, v]*H[v, u])/(36*v) - (MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[0, 0, u])/(36*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(12*v) + (MH2*(18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*u^2*(311 + 108*zeta2) - 2*u*(-1 + v)*(311 + 108*zeta2) - (-1 + v)*(-365 + 311*v - 108*zeta2 + 108*v*zeta2))*H[0, 0, v])/(72*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(3*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(6*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(3*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(6*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1, u])/v - (MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[0, 1, v])/(36*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(12*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/v - (4*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 - 6*zeta2)*H[1, 0, v])/(4*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(12*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v - (MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[1, 1, v])/(36*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v + (MH2*(-3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(40 + 27*zeta2) + 4*u*(-1 + v)*(40 + 27*zeta2) + (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[1, 1 - v, u])/(36*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(12*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1, 1 - v, u])/(2*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, v, u])/(2*v) - (4*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1, u])/v - (MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[1 - v, 1 - v, u])/(36*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(12*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v) + (MH2*(-3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(40 + 27*zeta2) + 4*u*(-1 + v)*(40 + 27*zeta2) + (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[v, 0, u])/(36*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(12*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v]*H[v, 0, u])/(2*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1, u])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 0, u])/v - (39*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/v - (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/v + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(6*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/v + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 1, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 1, v])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 0, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/v - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 1, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(2*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, u])/(2*v) + (27*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(2*v) + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/v + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 0, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (-1/144*(MH2*(187 + 302*u^2 + 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 302*u*(-1 + v) - 338*v + 151*v^2))/v + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(12*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(12*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/v + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*v))*Log[muSqOMH2]^2 + (MH2*(1791*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*Pi^2*(2*u*(-1 + v)*(-347 + 4536*zeta2) + u^2*(-694 + 9072*zeta2) + (-1 + v)*(329 - 4536*zeta2 + v*(-347 + 4536*zeta2))) + 2*(4001 + 4806*zeta2 + 17010*zeta2^2 + 9576*zeta3 - 19440*zeta4 + 4*u^2*(2160*zeta2 + 8505*zeta2^2 + 4*(400 + 819*zeta3 - 2430*zeta4 - 819*zeta3)) + 4*u*(-1 + v)*(2160*zeta2 + 8505*zeta2^2 + 4*(400 + 819*zeta3 - 2430*zeta4 - 819*zeta3)) - 2*v*(3560 + 4563*zeta2 + 17010*zeta2^2 + 9576*zeta3 - 19440*zeta4 - 9576*zeta3) + 2*v^2*(1600 + 2160*zeta2 + 8505*zeta2^2 + 4788*zeta3 - 9720*zeta4 - 4788*zeta3) - 9576*zeta3)))/(1296*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(5*Pi^2 - 30*zeta2 + 56*(zeta3 - zeta3)))/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*(5*Pi^2 - 30*zeta2 + 56*(zeta3 - zeta3)))/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*(5*Pi^2 - 30*zeta2 + 56*(zeta3 - zeta3)))/(12*v) + (MH2*H[0, v]*(15*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(891*zeta2 + 8*(65 - 126*zeta3 + 126*zeta3)) + 4*u*(-1 + v)*(891*zeta2 + 8*(65 - 126*zeta3 + 126*zeta3)) + (-1 + v)*(-1157 - 1782*zeta2 + 2016*zeta3 - 2016*zeta3 + 2*v*(520 + 891*zeta2 - 1008*zeta3 + 1008*zeta3))))/(216*v) + Log[muSqOMH2]*((MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[0, u])/(36*v) - (MH2*(187 + 302*u^2 + 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 302*u*(-1 + v) - 338*v + 151*v^2)*H[0, v])/(72*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(4*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) - (MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[1, v])/(36*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(12*v) - (MH2*(89 + 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[1 - v, u])/(36*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(4*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(12*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(12*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(2*v) - (91*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) - (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/v + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(6*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(2*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, v])/(2*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(12*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(12*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(2*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(12*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, u])/(2*v) + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/v + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(2*v) + (MH2*(-219*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(891*zeta2 + 8*(65 - 126*zeta3 + 126*zeta3)) + 4*u*(-1 + v)*(891*zeta2 + 8*(65 - 126*zeta3 + 126*zeta3)) + (-1 + v)*(-1157 - 1782*zeta2 + 2016*zeta3 - 2016*zeta3 + 2*v*(520 + 891*zeta2 - 1008*zeta3 + 1008*zeta3))))/(216*v)));

M0M2 = (-38435*MH2)/1296 + (1441*MH2*Pi^2)/144 + (4*MH2*Pi^4)/15 + (MH2*Pi^2)/(48*u^2) + (MH2*Pi^2)/(16*u) + (38435*MH2*u)/1296 - (1375*MH2*Pi^2*u)/144 - (4*MH2*Pi^4*u)/15 + (MH2*Pi^2*u)/(8*(-1 + u)) - (MH2*Pi^2*u^2)/4 + (MH2*Pi^2*u^2)/(8 - 8*u) + (38435*MH2)/(2592*v) - (179*MH2*Pi^2)/(36*v) - (2*MH2*Pi^4)/(15*v) - (MH2*Pi^2)/(96*u^2*v) - (MH2*Pi^2)/(48*u*v) - (33431*MH2*u)/(1296*v) + (2813*MH2*Pi^2*u)/(288*v) + (4*MH2*Pi^4*u)/(15*v) + (38435*MH2*u^2)/(1296*v) - (2849*MH2*Pi^2*u^2)/(288*v) - (4*MH2*Pi^4*u^2)/(15*v) + (38435*MH2*v)/2592 - (1453*MH2*Pi^2*v)/288 - (2*MH2*Pi^4*v)/15 - (MH2*Pi^2*v)/(96*u^2) - (MH2*Pi^2*v)/(24*u) - (MH2*Pi^2*u*v)/4 + (MH2*Pi^2*u*v)/(16 - 16*u) - (MH2*Pi^2*u^3)/(48*(-1 + u + v)^2) - (MH2*Pi^2*u^4)/(96*v*(-1 + u + v)^2) - (MH2*Pi^2*u^2*v)/(96*(-1 + u + v)^2) + (139*MH2)/(18*(-1 + u + v)) - (5*MH2*Pi^2)/(48*(-1 + u + v)) - (139*MH2*u)/(18*(-1 + u + v)) + (7*MH2*Pi^2*u)/(48*(-1 + u + v)) + (MH2*Pi^2*u^2)/(48*(-1 + u + v)) - (139*MH2)/(36*v*(-1 + u + v)) + (MH2*Pi^2)/(32*v*(-1 + u + v)) + (139*MH2*u)/(18*v*(-1 + u + v)) - (MH2*Pi^2*u)/(16*v*(-1 + u + v)) - (139*MH2*u^2)/(36*v*(-1 + u + v)) + (MH2*Pi^2*u^2)/(32*v*(-1 + u + v)) + (MH2*Pi^2*u^3)/(16*v*(-1 + u + v)) - (139*MH2*v)/(36*(-1 + u + v)) + (11*MH2*Pi^2*v)/(96*(-1 + u + v)) - (MH2*Pi^2*u*v)/(12*(-1 + u + v)) - (MH2*Pi^2*v^2)/(24*(-1 + u + v)) - (MH2*Pi^2*u^2)/(16*(u + v)) + (MH2*Pi^2*u^2)/(16*v*(u + v)) - (MH2*Pi^2*u^3)/(16*v*(u + v)) + (MH2*Pi^2*u)/(16*v - 16*u*v) + (MH2*Pi^2*u^3)/(16*v - 16*u*v) - (MH2*Pi^2*u^2)/(8*v - 8*u*v) + (761*MH2*zeta3)/72 - (761*MH2*u*zeta3)/72 - (3*MH2*u*zeta3)/(-1 + u) + (3*MH2*u^2*zeta3)/(4*(-1 + u)^2) + (3*MH2*u^2*zeta3)/(-1 + u) - (3*MH2*u^3*zeta3)/(4*(-1 + u)^2) - (761*MH2*zeta3)/(144*v) + (761*MH2*u*zeta3)/(72*v) - (761*MH2*u^2*zeta3)/(72*v) - (3*MH2*u^2*zeta3)/(8*(-1 + u)^2*v) + (3*MH2*u^3*zeta3)/(4*(-1 + u)^2*v) - (3*MH2*u^4*zeta3)/(8*(-1 + u)^2*v) - (761*MH2*v*zeta3)/144 + (3*MH2*u*v*zeta3)/(2*(-1 + u)) - (3*MH2*u^2*v*zeta3)/(8*(-1 + u)^2) + (3*MH2*u^2*zeta3)/(4*(u + v)^2) - (3*MH2*u^3*zeta3)/(4*(u + v)^2) - (3*MH2*u^2*zeta3)/(8*v*(u + v)^2) + (3*MH2*u^3*zeta3)/(4*v*(u + v)^2) - (3*MH2*u^4*zeta3)/(8*v*(u + v)^2) - (3*MH2*u^2*v*zeta3)/(8*(u + v)^2) + (3*MH2*u^2*zeta3)/(2*(u + v)) - (3*MH2*u^2*zeta3)/(2*v*(u + v)) + (3*MH2*u^3*zeta3)/(2*v*(u + v)) - (3*MH2*u*zeta3)/(2*v - 2*u*v) - (3*MH2*u^3*zeta3)/(2*v - 2*u*v) + (3*MH2*u^2*zeta3)/(v - u*v) - (9*MH2*zeta4)/8 + (9*MH2*u*zeta4)/8 + (9*MH2*zeta4)/(16*v) - (9*MH2*u*zeta4)/(8*v) + (9*MH2*u^2*zeta4)/(8*v) + (9*MH2*v*zeta4)/16 + (MH2*u*(54*u^4 + 18*(-1 + v)^2 + u^3*(-347 - 198*Pi^2 + 162*v) + u^2*(586 - 396*Pi^2*(-1 + v) - 694*v + 162*v^2) + u*(-320 - 198*Pi^2*(-1 + v)^2 + 604*v - 347*v^2 + 54*v^3))*H[0, u]*H[0, v])/(144*v*(-1 + u + v)^2) - (MH2*(-1 + u + v)*(54*u^4 + 9*(-1 + v) + 9*u*(-3 + 4*v) + u^3*(131 + 198*Pi^2 + 54*v) + u^2*(-131 + 198*Pi^2*(-1 + v) + 185*v))*H[0, 1 - u - v]*H[0, v])/(144*u^2*v) + (MH2*(54*u^5 - 18*(-1 + v)*v + u^4*(-383 - 99*Pi^2 + 108*v) - u^3*(18 + (401 + 99*Pi^2)*v - 54*v^2) - 9*u^2*(-1 + 8*v + 2*v^2) - 9*u*(-2 + 3*v + 8*v^2))*H[0, v]*H[1, u])/(144*u*v*(u + v)) - (MH2*(320 + 54*u^5 - 906*v + 915*v^2 - 329*v^3 + 99*Pi^2*(-1 + u)*(-1 + u + v)^3 + u^4*(113 + 162*v) + u^3*(-1010 + 483*v + 162*v^2) + 3*u^2*(601 - 801*v + 209*v^2 + 18*v^3) + u*(-1280 + 2664*v - 1722*v^2 + 257*v^3))*H[0, v]*H[1, 1 - u - v])/(144*(-1 + u)*v*(-1 + u + v)) + (MH2*u*(18 + 54*u^2 + u*(-527 - 144*Pi^2 + 54*v))*H[0, u]*H[1, v])/(144*v) - (MH2*(-1 + u + v)*(-455 + 54*u^2 + 473*v + 144*Pi^2*(-1 + u + v) + u*(419 + 54*v))*H[0, 1 - u - v]*H[1, v])/(144*v) + (MH2*(54*u^5 - 18*(-1 + v)*v + u^4*(-383 - 123*Pi^2 + 108*v) - u^3*(18 + (401 + 123*Pi^2)*v - 54*v^2) - 9*u^2*(-1 + 8*v + 2*v^2) - 9*u*(-2 + 3*v + 8*v^2))*H[1, u]*H[1, v])/(144*u*v*(u + v)) - (MH2*(320 + 54*u^5 - 906*v + 915*v^2 - 329*v^3 + 123*Pi^2*(-1 + u)*(-1 + u + v)^3 + u^4*(113 + 162*v) + u^3*(-1010 + 483*v + 162*v^2) + 3*u^2*(601 - 801*v + 209*v^2 + 18*v^3) + u*(-1280 + 2664*v - 1722*v^2 + 257*v^3))*H[1, 1 - u - v]*H[1, v])/(144*(-1 + u)*v*(-1 + u + v)) + (MH2*(-54*u^5 + u^4*(239 + 216*Pi^2 - 108*v) + u^3*(239 + 216*Pi^2 - 54*v)*v + 18*(-1 + v)*v + 9*u^2*(-1 + 8*v) + 9*u*(-2 + 3*v + 8*v^2))*H[0, v]*H[1 - v, u])/(144*u*v*(u + v)) + (MH2*u*(-6 + (-48 + 31*Pi^2)*u)*H[1, v]*H[1 - v, u])/(48*v) + (3*MH2*H[1 - v, 1 - u - v])/4 - (115*MH2*Pi^2*H[1 - v, 1 - u - v])/72 - (3*MH2*u*H[1 - v, 1 - u - v])/4 + (115*MH2*Pi^2*u*H[1 - v, 1 - u - v])/72 + (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(2 - 2*u) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(8*(-1 + u)^2) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(2*(-1 + u)) - (MH2*Pi^2*u^3*H[1 - v, 1 - u - v])/(8*(-1 + u)^2) - (3*MH2*H[1 - v, 1 - u - v])/(8*v) + (115*MH2*Pi^2*H[1 - v, 1 - u - v])/(144*v) + (3*MH2*u*H[1 - v, 1 - u - v])/(4*v) - (115*MH2*Pi^2*u*H[1 - v, 1 - u - v])/(72*v) - (3*MH2*u^2*H[1 - v, 1 - u - v])/(8*v) + (115*MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(144*v) - (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(16*(-1 + u)^2*v) + (MH2*Pi^2*u^3*H[1 - v, 1 - u - v])/(8*(-1 + u)^2*v) - (MH2*Pi^2*u^4*H[1 - v, 1 - u - v])/(16*(-1 + u)^2*v) - (3*MH2*v*H[1 - v, 1 - u - v])/8 + (115*MH2*Pi^2*v*H[1 - v, 1 - u - v])/144 + (MH2*Pi^2*u*v*H[1 - v, 1 - u - v])/(4*(-1 + u)) - (MH2*Pi^2*u^2*v*H[1 - v, 1 - u - v])/(16*(-1 + u)^2) + (3*MH2*H[1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (MH2*Pi^2*H[1 - v, 1 - u - v])/(6*(-1 + u + v)^2) - (MH2*u*H[1 - v, 1 - u - v])/(2*(-1 + u + v)^2) + (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*u^2*H[1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(12*(-1 + u + v)^2) - (MH2*H[1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) + (MH2*Pi^2*H[1 - v, 1 - u - v])/(24*v*(-1 + u + v)^2) + (MH2*u*H[1 - v, 1 - u - v])/(4*v*(-1 + u + v)^2) - (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(12*v*(-1 + u + v)^2) - (MH2*u^2*H[1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(24*v*(-1 + u + v)^2) - (3*MH2*v*H[1 - v, 1 - u - v])/(8*(-1 + u + v)^2) + (MH2*Pi^2*v*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*u*v*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*Pi^2*u*v*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*Pi^2*u^2*v*H[1 - v, 1 - u - v])/(24*(-1 + u + v)^2) + (MH2*v^2*H[1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (MH2*Pi^2*v^2*H[1 - v, 1 - u - v])/(6*(-1 + u + v)^2) + (MH2*Pi^2*u*v^2*H[1 - v, 1 - u - v])/(12*(-1 + u + v)^2) + (MH2*Pi^2*v^3*H[1 - v, 1 - u - v])/(24*(-1 + u + v)^2) - (MH2*H[1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*Pi^2*H[1 - v, 1 - u - v])/(4*(-1 + u + v)) + (13*MH2*u*H[1 - v, 1 - u - v])/(24*(-1 + u + v)) - (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(3*(-1 + u + v)) - (7*MH2*u^2*H[1 - v, 1 - u - v])/(24*(-1 + u + v)) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(12*(-1 + u + v)) - (MH2*H[1 - v, 1 - u - v])/(48*v*(-1 + u + v)) - (MH2*Pi^2*H[1 - v, 1 - u - v])/(12*v*(-1 + u + v)) + (MH2*u*H[1 - v, 1 - u - v])/(24*v*(-1 + u + v)) + (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(6*v*(-1 + u + v)) - (MH2*u^2*H[1 - v, 1 - u - v])/(48*v*(-1 + u + v)) - (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(12*v*(-1 + u + v)) + (9*MH2*v*H[1 - v, 1 - u - v])/(16*(-1 + u + v)) - (MH2*Pi^2*v*H[1 - v, 1 - u - v])/(4*(-1 + u + v)) - (7*MH2*u*v*H[1 - v, 1 - u - v])/(12*(-1 + u + v)) + (MH2*Pi^2*u*v*H[1 - v, 1 - u - v])/(6*(-1 + u + v)) - (7*MH2*v^2*H[1 - v, 1 - u - v])/(24*(-1 + u + v)) + (MH2*Pi^2*v^2*H[1 - v, 1 - u - v])/(12*(-1 + u + v)) + (2*MH2*H[1 - v, 1 - u - v])/(3*(u + v)) - (4*MH2*u*H[1 - v, 1 - u - v])/(3*(u + v)) + (2*MH2*u^2*H[1 - v, 1 - u - v])/(3*(u + v)) - (4*MH2*v*H[1 - v, 1 - u - v])/(3*(u + v)) + (4*MH2*u*v*H[1 - v, 1 - u - v])/(3*(u + v)) + (2*MH2*v^2*H[1 - v, 1 - u - v])/(3*(u + v)) - (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(4*v - 4*u*v) - (MH2*Pi^2*u^3*H[1 - v, 1 - u - v])/(4*v - 4*u*v) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(2*v - 2*u*v) - (3*MH2*zeta3*H[1 - v, 1 - u - v])/2 + (3*MH2*u*zeta3*H[1 - v, 1 - u - v])/2 + (3*MH2*zeta3*H[1 - v, 1 - u - v])/(4*v) - (3*MH2*u*zeta3*H[1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*zeta3*H[1 - v, 1 - u - v])/(4*v) + (3*MH2*v*zeta3*H[1 - v, 1 - u - v])/4 + (MH2*(158 + 54*u^5 - 438*v + 465*v^2 - 185*v^3 + 216*Pi^2*(-1 + u)*(-1 + u + v)^3 + u^4*(-31 + 162*v) + u^3*(-416 + 69*v + 162*v^2) + 3*u^2*(295 - 369*v + 77*v^2 + 18*v^3) + u*(-650 + 1314*v - 876*v^2 + 131*v^3))*H[0, v]*H[1 - v, 1 - u - v])/(144*(-1 + u)*v*(-1 + u + v)) + (MH2*(-1 + u + v)*(31*Pi^2*(-1 + u + v) - 6*(-9 + 8*u + 8*v))*H[1, v]*H[1 - v, 1 - u - v])/(48*v) + (MH2*u^2*(428 - 54*u^3 + u^2*(491 - 162*v) - 856*v + 491*v^2 - 54*v^3 + 153*Pi^2*(-1 + u + v)^2 - 2*u*(428 - 491*v + 81*v^2))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)^2) + (5*MH2*Pi^2*u^2*H[1, v]*H[v, u])/(8*v) - (22*MH2*Pi^2*H[v, 1 - u - v])/9 + (22*MH2*Pi^2*u*H[v, 1 - u - v])/9 + (11*MH2*Pi^2*H[v, 1 - u - v])/(9*v) - (22*MH2*Pi^2*u*H[v, 1 - u - v])/(9*v) + (11*MH2*Pi^2*u^2*H[v, 1 - u - v])/(9*v) + (11*MH2*Pi^2*v*H[v, 1 - u - v])/9 - (3*MH2*zeta3*H[v, 1 - u - v])/2 + (3*MH2*u*zeta3*H[v, 1 - u - v])/2 + (3*MH2*zeta3*H[v, 1 - u - v])/(4*v) - (3*MH2*u*zeta3*H[v, 1 - u - v])/(2*v) + (3*MH2*u^2*zeta3*H[v, 1 - u - v])/(4*v) + (3*MH2*v*zeta3*H[v, 1 - u - v])/4 + (MH2*(9 + 36*u + (329 + 153*Pi^2)*u^2 + 54*u^3)*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(144*u^2*v) + (5*MH2*Pi^2*(-1 + u + v)^2*H[1, v]*H[v, 1 - u - v])/(8*v) + (MH2*u*(-2 + (-16 + 13*Pi^2)*u)*H[0, 0, u])/(16*v) + (13*MH2*u^2*H[0, v]*H[0, 0, u])/(24*v) + (11*MH2*u^2*H[1, v]*H[0, 0, u])/(12*v) + 2*MH2*H[0, 0, 1 - u - v] - (13*MH2*Pi^2*H[0, 0, 1 - u - v])/8 - 2*MH2*u*H[0, 0, 1 - u - v] + (13*MH2*Pi^2*u*H[0, 0, 1 - u - v])/8 - (MH2*H[0, 0, 1 - u - v])/v + (13*MH2*Pi^2*H[0, 0, 1 - u - v])/(16*v) + (2*MH2*u*H[0, 0, 1 - u - v])/v - (13*MH2*Pi^2*u*H[0, 0, 1 - u - v])/(8*v) - (MH2*u^2*H[0, 0, 1 - u - v])/v + (13*MH2*Pi^2*u^2*H[0, 0, 1 - u - v])/(16*v) - MH2*v*H[0, 0, 1 - u - v] + (13*MH2*Pi^2*v*H[0, 0, 1 - u - v])/16 - (MH2*H[0, 0, 1 - u - v])/(4*(-1 + u + v)) + (MH2*u*H[0, 0, 1 - u - v])/(4*(-1 + u + v)) + (MH2*H[0, 0, 1 - u - v])/(8*v*(-1 + u + v)) - (MH2*u*H[0, 0, 1 - u - v])/(4*v*(-1 + u + v)) + (MH2*u^2*H[0, 0, 1 - u - v])/(8*v*(-1 + u + v)) + (MH2*v*H[0, 0, 1 - u - v])/(8*(-1 + u + v)) + (13*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(24*v) + (11*MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - u - v])/(12*v) + (MH2*(9*(-1 + v)^4 + 36*u*(-1 + v)^3*v + 2*u^6*(874 + 207*Pi^2 + 27*v) + 6*u^5*(-1 + v)*(874 + 207*Pi^2 + 27*v) + u^2*(-1 + v)^2*(793 + 207*Pi^2*(-1 + v)^2 - 1640*v + 901*v^2) + 2*u^3*(-1 + v)*(1667 + 414*Pi^2*(-1 + v)^2 - 3397*v + 1721*v^2 + 27*v^3) + u^4*(6037 + 1449*Pi^2*(-1 + v)^2 - 12002*v + 5821*v^2 + 162*v^3))*H[0, 0, v])/(144*u^2*v*(-1 + u + v)^2) - (MH2*u^2*H[0, u]*H[0, 0, v])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(2*v) - (MH2*u^2*H[1, u]*H[0, 0, v])/(3*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(3*v) - (5*MH2*u^2*H[1 - v, u]*H[0, 0, v])/(12*v) - (5*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(12*v) - (7*MH2*u^2*H[v, u]*H[0, 0, v])/(12*v) - (7*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(12*v) - (5*MH2*u^2*H[0, 0, u]*H[0, 0, v])/(2*v) - (5*MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[0, 0, v])/(2*v) + (MH2*Pi^2*u^2*H[0, 1, u])/(4*v) + (MH2*u*(6*u^3 - 6*v^2 + 4*u^2*(-2 + 3*v) + u*(-1 - 14*v + 6*v^2))*H[0, v]*H[0, 1, u])/(8*v*(u + v)^2) + (MH2*u*(6*u^3 - 6*v^2 + 4*u^2*(-2 + 3*v) + u*(-1 - 14*v + 6*v^2))*H[1, v]*H[0, 1, u])/(8*v*(u + v)^2) - (MH2*u^2*H[0, 0, v]*H[0, 1, u])/(2*v) - (MH2*Pi^2*H[0, 1, 1 - u - v])/2 + (MH2*Pi^2*u*H[0, 1, 1 - u - v])/2 + (MH2*Pi^2*H[0, 1, 1 - u - v])/(4*v) - (MH2*Pi^2*u*H[0, 1, 1 - u - v])/(2*v) + (MH2*Pi^2*u^2*H[0, 1, 1 - u - v])/(4*v) + (MH2*Pi^2*v*H[0, 1, 1 - u - v])/4 + (MH2*(-1 + u + v)*(u + 6*u^3 - 10*u*v + 3*(1 + v) + 2*u^2*(-5 + 3*v))*H[0, v]*H[0, 1, 1 - u - v])/(8*(-1 + u)^2*v) + (MH2*(-1 + u + v)*(u + 6*u^3 - 10*u*v + 3*(1 + v) + 2*u^2*(-5 + 3*v))*H[1, v]*H[0, 1, 1 - u - v])/(8*(-1 + u)^2*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, 1, 1 - u - v])/(2*v) + (MH2*((-32 + 30*Pi^2)*u^4 + 4*(-16 + 15*Pi^2)*u^3*(-1 + v) - (18 + 15*Pi^2*(-1 + v) - 16*v)*(-1 + v)*v + u^2*(-50 + 132*v - 46*v^2 + 15*Pi^2*(3 - 8*v + 3*v^2)) + u*(-1 + v)*(15*Pi^2*(1 - 4*v + v^2) - 2*(9 - 34*v + 7*v^2)))*H[0, 1, v])/(16*(-1 + u)*v*(u + v)) - (17*MH2*u^2*H[0, u]*H[0, 1, v])/(24*v) - (17*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(24*v) - (MH2*u^2*H[1, u]*H[0, 1, v])/(3*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/(3*v) - (MH2*(9*u^4 + 16*u^3*v - 2*u*(-1 + v)*v + 6*u^2*v^2 + (-1 + v)^2*v^2)*H[1 - v, u]*H[0, 1, v])/(8*v*(u + v)^2) - (MH2*(9*u^4 + 9*(-1 + v)^2 + 4*u^3*(-9 + 5*v) + u*(-36 + 58*v - 22*v^2) + 6*u^2*(9 - 10*v + 2*v^2))*H[1 - v, 1 - u - v]*H[0, 1, v])/(8*(-1 + u)^2*v) - (3*MH2*u^2*H[v, u]*H[0, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, v])/(4*v) - (3*MH2*u^2*H[0, 0, u]*H[0, 1, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[0, 1, v])/(2*v) - (3*MH2*u^2*H[0, 1, u]*H[0, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1, 1 - u - v]*H[0, 1, v])/(4*v) + (MH2*u*(18 + 54*u^2 + u*(-527 - 144*Pi^2 + 54*v))*H[0, 1 - v, u])/(144*v) + (MH2*u*(-35*u^3 + u^2*(24 - 70*v) + 18*v^2 + u*(3 + 42*v - 35*v^2))*H[0, v]*H[0, 1 - v, u])/(24*v*(u + v)^2) - (MH2*u^2*H[1, v]*H[0, 1 - v, u])/(6*v) + (9*MH2*u^2*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (3*MH2*u^2*H[0, 1, v]*H[0, 1 - v, u])/(2*v) + (473*MH2*H[0, 1 - v, 1 - u - v])/72 + 2*MH2*Pi^2*H[0, 1 - v, 1 - u - v] - (419*MH2*u*H[0, 1 - v, 1 - u - v])/72 - 2*MH2*Pi^2*u*H[0, 1 - v, 1 - u - v] - (3*MH2*u^2*H[0, 1 - v, 1 - u - v])/4 - (473*MH2*H[0, 1 - v, 1 - u - v])/(144*v) - (MH2*Pi^2*H[0, 1 - v, 1 - u - v])/v + (223*MH2*u*H[0, 1 - v, 1 - u - v])/(36*v) + (2*MH2*Pi^2*u*H[0, 1 - v, 1 - u - v])/v - (365*MH2*u^2*H[0, 1 - v, 1 - u - v])/(144*v) - (MH2*Pi^2*u^2*H[0, 1 - v, 1 - u - v])/v - (3*MH2*u^3*H[0, 1 - v, 1 - u - v])/(8*v) - (473*MH2*v*H[0, 1 - v, 1 - u - v])/144 - MH2*Pi^2*v*H[0, 1 - v, 1 - u - v] - (3*MH2*u*v*H[0, 1 - v, 1 - u - v])/8 + (MH2*H[0, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u*H[0, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*H[0, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)) + (MH2*u*H[0, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) - (MH2*u^2*H[0, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)) - (MH2*v*H[0, 1 - v, 1 - u - v])/(8*(-1 + u + v)) - (MH2*(-1 + u + v)*(-8 + 35*u^3 + u*(54 - 64*v) + 26*v + u^2*(-81 + 35*v))*H[0, v]*H[0, 1 - v, 1 - u - v])/(24*(-1 + u)^2*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(6*v) + (9*MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, 1 - v, 1 - u - v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, 1, v]*H[0, 1 - v, 1 - u - v])/(2*v) - (MH2*Pi^2*u^2*H[0, v, u])/(12*v) - (11*MH2*u^2*H[0, v]*H[0, v, u])/(12*v) + (3*MH2*u^2*H[0, 0, v]*H[0, v, u])/(2*v) + (MH2*u^2*H[0, 1, v]*H[0, v, u])/(4*v) + (MH2*Pi^2*H[0, v, 1 - u - v])/6 - (MH2*Pi^2*u*H[0, v, 1 - u - v])/6 - (MH2*Pi^2*H[0, v, 1 - u - v])/(12*v) + (MH2*Pi^2*u*H[0, v, 1 - u - v])/(6*v) - (MH2*Pi^2*u^2*H[0, v, 1 - u - v])/(12*v) - (MH2*Pi^2*v*H[0, v, 1 - u - v])/12 - (11*MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(12*v) + (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, v, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[0, v, 1 - u - v])/(4*v) + (7*MH2*Pi^2*u^2*H[1, 0, u])/(12*v) - (3*MH2*u^2*H[0, 0, v]*H[1, 0, u])/(4*v) - (MH2*u^2*H[0, 1, v]*H[1, 0, u])/v - (7*MH2*Pi^2*H[1, 0, 1 - u - v])/6 + (7*MH2*Pi^2*u*H[1, 0, 1 - u - v])/6 + (7*MH2*Pi^2*H[1, 0, 1 - u - v])/(12*v) - (7*MH2*Pi^2*u*H[1, 0, 1 - u - v])/(6*v) + (7*MH2*Pi^2*u^2*H[1, 0, 1 - u - v])/(12*v) + (7*MH2*Pi^2*v*H[1, 0, 1 - u - v])/12 - (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1, 0, 1 - u - v])/v + (MH2*(9*(-1 + v)^4*v + 8*u^7*(-1 + v)*(446 + 174*Pi^2 + 27*v) + u^8*(892 + 348*Pi^2 + 54*v) + 9*u*(-1 + v)^3*(-1 + 2*v + 3*v^2) - u^2*(-1 + v)^2*(9 + (527 + 174*Pi^2)*v - (1099 + 348*Pi^2)*v^2 + (509 + 174*Pi^2)*v^3) + u^3*(-1 + v)*(509 - 4018*v + 6874*v^2 - 3730*v^3 + 401*v^4 + 174*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^4*(2419 - 12843*v + 20398*v^2 - 11889*v^3 + 1879*v^4 + 54*v^5 + 174*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^5*(-1 + v)*(5095 - 12650*v + 4339*v^2 + 216*v^3 + 174*Pi^2*(11 - 28*v + 11*v^2)) + u^6*(5861 - 12290*v + 5105*v^2 + 324*v^3 + 174*Pi^2*(13 - 28*v + 13*v^2)))*H[1, 0, v])/(144*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) - (35*MH2*u^2*H[0, u]*H[1, 0, v])/(24*v) - (35*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(24*v) - (MH2*u*(9 + 2*u)*H[1, u]*H[1, 0, v])/(12*v) - (MH2*(-1 + u + v)*(-11 + 2*u + 2*v)*H[1, 1 - u - v]*H[1, 0, v])/(12*v) - (MH2*(5*u^4 + 16*u^3*v + 6*u*(-1 + v)*v + 14*u^2*v^2 - 3*(-1 + v)^2*v^2)*H[1 - v, u]*H[1, 0, v])/(24*v*(u + v)^2) - (MH2*(5*u^4 + 4*u^3*(-5 + v) + 5*(-1 + v)^2 + 2*u*(-10 + 9*v + v^2) - 2*u^2*(-15 + 6*v + 2*v^2))*H[1 - v, 1 - u - v]*H[1, 0, v])/(24*(-1 + u)^2*v) - (3*MH2*u^2*H[v, u]*H[1, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, v])/(4*v) - (7*MH2*u^2*H[0, 0, u]*H[1, 0, v])/(4*v) - (7*MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[1, 0, v])/(4*v) - (3*MH2*u^2*H[0, 1, u]*H[1, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1, 1 - u - v]*H[1, 0, v])/(4*v) + (5*MH2*u^2*H[0, 1 - v, u]*H[1, 0, v])/(4*v) + (5*MH2*(-1 + u + v)^2*H[0, 1 - v, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*u^2*H[0, v, u]*H[1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v, 1 - u - v]*H[1, 0, v])/(4*v) - (3*MH2*u^2*H[1, 0, u]*H[1, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, 0, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*Pi^2*u^2*H[1, 1, u])/(6*v) + (MH2*(9 - 2*u)*u*H[0, v]*H[1, 1, u])/(12*v) + (MH2*(9 - 2*u)*u*H[1, v]*H[1, 1, u])/(12*v) - (MH2*u^2*H[1, 0, v]*H[1, 1, u])/v - (MH2*Pi^2*H[1, 1, 1 - u - v])/3 + (MH2*Pi^2*u*H[1, 1, 1 - u - v])/3 + (MH2*Pi^2*H[1, 1, 1 - u - v])/(6*v) - (MH2*Pi^2*u*H[1, 1, 1 - u - v])/(3*v) + (MH2*Pi^2*u^2*H[1, 1, 1 - u - v])/(6*v) + (MH2*Pi^2*v*H[1, 1, 1 - u - v])/6 - (MH2*(-1 + u + v)*(7 + 2*u + 2*v)*H[0, v]*H[1, 1, 1 - u - v])/(12*v) - (MH2*(-1 + u + v)*(7 + 2*u + 2*v)*H[1, v]*H[1, 1, 1 - u - v])/(12*v) - (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1, 1, 1 - u - v])/v + (MH2*(31*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 6*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[1, 1, v])/(48*v) - (MH2*u^2*H[0, u]*H[1, 1, v])/(6*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(6*v) - (MH2*u*(9 + 2*u)*H[1, u]*H[1, 1, v])/(12*v) - (MH2*(-1 + u + v)*(-11 + 2*u + 2*v)*H[1, 1 - u - v]*H[1, 1, v])/(12*v) - (MH2*u^2*H[0, 0, u]*H[1, 1, v])/v - (MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[1, 1, v])/v - (MH2*u^2*H[0, 1, u]*H[1, 1, v])/v - (MH2*(-1 + u + v)^2*H[0, 1, 1 - u - v]*H[1, 1, v])/v + (3*MH2*u^2*H[0, 1 - v, u]*H[1, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, 1 - v, 1 - u - v]*H[1, 1, v])/(4*v) - (MH2*u^2*H[1, 0, u]*H[1, 1, v])/v - (MH2*(-1 + u + v)^2*H[1, 0, 1 - u - v]*H[1, 1, v])/v - (MH2*u^2*H[1, 1, u]*H[1, 1, v])/v - (MH2*(-1 + u + v)^2*H[1, 1, 1 - u - v]*H[1, 1, v])/v + (MH2*(54*u^5 - 18*(-1 + v)*v + u^4*(-383 - 123*Pi^2 + 108*v) - u^3*(18 + (401 + 123*Pi^2)*v - 54*v^2) - 9*u^2*(-1 + 8*v + 2*v^2) - 9*u*(-2 + 3*v + 8*v^2))*H[1, 1 - v, u])/(144*u*v*(u + v)) - (MH2*u*(9 + 2*u)*H[0, v]*H[1, 1 - v, u])/(12*v) - (MH2*u*(9 + 2*u)*H[1, v]*H[1, 1 - v, u])/(12*v) + (3*MH2*u^2*H[0, 0, v]*H[1, 1 - v, u])/(2*v) + (3*MH2*u^2*H[0, 1, v]*H[1, 1 - v, u])/(4*v) + (2*MH2*u^2*H[1, 0, v]*H[1, 1 - v, u])/v + (3*MH2*u^2*H[1, 1, v]*H[1, 1 - v, u])/(4*v) + (169*MH2*H[1, 1 - v, 1 - u - v])/36 + (41*MH2*Pi^2*H[1, 1 - v, 1 - u - v])/24 - (151*MH2*u*H[1, 1 - v, 1 - u - v])/36 - (41*MH2*Pi^2*u*H[1, 1 - v, 1 - u - v])/24 + (MH2*u*H[1, 1 - v, 1 - u - v])/(4 - 4*u) - (3*MH2*u^2*H[1, 1 - v, 1 - u - v])/4 + (3*MH2*u^2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u)) - (MH2*H[1, 1 - v, 1 - u - v])/(8*v^2) + (MH2*u*H[1, 1 - v, 1 - u - v])/(8*v^2) + (MH2*u^2*H[1, 1 - v, 1 - u - v])/(8*v^2) + (MH2*u^2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u)*v^2) - (MH2*u^3*H[1, 1 - v, 1 - u - v])/(8*v^2) - (MH2*u^3*H[1, 1 - v, 1 - u - v])/(4*(-1 + u)*v^2) + (MH2*u^4*H[1, 1 - v, 1 - u - v])/(8*(-1 + u)*v^2) - (311*MH2*H[1, 1 - v, 1 - u - v])/(144*v) - (41*MH2*Pi^2*H[1, 1 - v, 1 - u - v])/(48*v) + (40*MH2*u*H[1, 1 - v, 1 - u - v])/(9*v) + (41*MH2*Pi^2*u*H[1, 1 - v, 1 - u - v])/(24*v) - (275*MH2*u^2*H[1, 1 - v, 1 - u - v])/(144*v) - (41*MH2*Pi^2*u^2*H[1, 1 - v, 1 - u - v])/(48*v) - (3*MH2*u^3*H[1, 1 - v, 1 - u - v])/(8*v) - (347*MH2*v*H[1, 1 - v, 1 - u - v])/144 - (41*MH2*Pi^2*v*H[1, 1 - v, 1 - u - v])/48 - (3*MH2*u*v*H[1, 1 - v, 1 - u - v])/8 + (MH2*u*v*H[1, 1 - v, 1 - u - v])/(8*(-1 + u)) + (3*MH2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^3) - (MH2*u*H[1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^3) + (MH2*u^2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^3) - (MH2*H[1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^3) + (MH2*u*H[1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)^3) - (MH2*u^2*H[1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^3) - (3*MH2*v*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^3) + (MH2*u*v*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^3) + (MH2*v^2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^3) - (3*MH2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) + (7*MH2*u*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (MH2*u^2*H[1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^2) - (MH2*H[1, 1 - v, 1 - u - v])/(16*v*(-1 + u + v)^2) + (MH2*u*H[1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) - (MH2*u^2*H[1, 1 - v, 1 - u - v])/(16*v*(-1 + u + v)^2) + (15*MH2*v*H[1, 1 - v, 1 - u - v])/(16*(-1 + u + v)^2) - (MH2*u*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (MH2*v^2*H[1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^2) - (MH2*u*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*u^2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)) - (MH2*H[1, 1 - v, 1 - u - v])/(8*v^2*(-1 + u + v)) + (MH2*u*H[1, 1 - v, 1 - u - v])/(4*v^2*(-1 + u + v)) - (MH2*u^2*H[1, 1 - v, 1 - u - v])/(8*v^2*(-1 + u + v)) + (MH2*H[1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) - (MH2*u*H[1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) - (MH2*v*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*u*v*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*v^2*H[1, 1 - v, 1 - u - v])/(8*(-1 + u + v)) - (MH2*u*H[1, 1 - v, 1 - u - v])/(8*v - 8*u*v) - (3*MH2*u^3*H[1, 1 - v, 1 - u - v])/(8*v - 8*u*v) + (MH2*u^2*H[1, 1 - v, 1 - u - v])/(2*v - 2*u*v) - (MH2*(-1 + u + v)*(-11 + 2*u + 2*v)*H[0, v]*H[1, 1 - v, 1 - u - v])/(12*v) - (MH2*(-1 + u + v)*(-11 + 2*u + 2*v)*H[1, v]*H[1, 1 - v, 1 - u - v])/(12*v) + (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1, 1 - v, 1 - u - v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[0, 1, v]*H[1, 1 - v, 1 - u - v])/(4*v) + (2*MH2*(-1 + u + v)^2*H[1, 0, v]*H[1, 1 - v, 1 - u - v])/v + (3*MH2*(-1 + u + v)^2*H[1, 1, v]*H[1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*(18 + 54*u^2 + u*(-527 - 144*Pi^2 + 54*v))*H[1 - v, 0, u])/(144*v) - (35*MH2*u^2*H[0, v]*H[1 - v, 0, u])/(24*v) - (MH2*u^2*H[1, v]*H[1 - v, 0, u])/(6*v) + (9*MH2*u^2*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (5*MH2*u^2*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MH2*u^2*H[1, 0, v]*H[1 - v, 0, u])/v + (3*MH2*u^2*H[1, 1, v]*H[1 - v, 0, u])/(4*v) + (473*MH2*H[1 - v, 0, 1 - u - v])/72 + 2*MH2*Pi^2*H[1 - v, 0, 1 - u - v] - (419*MH2*u*H[1 - v, 0, 1 - u - v])/72 - 2*MH2*Pi^2*u*H[1 - v, 0, 1 - u - v] - (3*MH2*u^2*H[1 - v, 0, 1 - u - v])/4 - (473*MH2*H[1 - v, 0, 1 - u - v])/(144*v) - (MH2*Pi^2*H[1 - v, 0, 1 - u - v])/v + (223*MH2*u*H[1 - v, 0, 1 - u - v])/(36*v) + (2*MH2*Pi^2*u*H[1 - v, 0, 1 - u - v])/v - (365*MH2*u^2*H[1 - v, 0, 1 - u - v])/(144*v) - (MH2*Pi^2*u^2*H[1 - v, 0, 1 - u - v])/v - (3*MH2*u^3*H[1 - v, 0, 1 - u - v])/(8*v) - (473*MH2*v*H[1 - v, 0, 1 - u - v])/144 - MH2*Pi^2*v*H[1 - v, 0, 1 - u - v] - (3*MH2*u*v*H[1 - v, 0, 1 - u - v])/8 + (MH2*H[1 - v, 0, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u*H[1 - v, 0, 1 - u - v])/(4*(-1 + u + v)) - (MH2*H[1 - v, 0, 1 - u - v])/(8*v*(-1 + u + v)) + (MH2*u*H[1 - v, 0, 1 - u - v])/(4*v*(-1 + u + v)) - (MH2*u^2*H[1 - v, 0, 1 - u - v])/(8*v*(-1 + u + v)) - (MH2*v*H[1 - v, 0, 1 - u - v])/(8*(-1 + u + v)) - (35*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/(24*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(6*v) + (9*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (5*MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 0, 1 - u - v])/v + (3*MH2*(-1 + u + v)^2*H[1, 1, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*Pi^2*u^2*H[1 - v, 1, u])/(12*v) - (MH2*(22*u^4 + 3*(-1 + v)^2*v^2 + 6*u*v*(1 + 2*v) + u^2*v*(36 + 13*v) + 2*u^3*(9 + 19*v))*H[0, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MH2*(22*u^4 + 3*(-1 + v)^2*v^2 + 6*u*v*(1 + 2*v) + u^2*v*(36 + 13*v) + 2*u^3*(9 + 19*v))*H[1, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) + (MH2*u^2*H[0, 0, v]*H[1 - v, 1, u])/(2*v) + (MH2*u^2*H[1, 0, v]*H[1 - v, 1, u])/v + (MH2*u^2*H[1, 1, v]*H[1 - v, 1, u])/(2*v) - (MH2*Pi^2*H[1 - v, 1, 1 - u - v])/6 + (MH2*Pi^2*u*H[1 - v, 1, 1 - u - v])/6 + (MH2*Pi^2*H[1 - v, 1, 1 - u - v])/(12*v) - (MH2*Pi^2*u*H[1 - v, 1, 1 - u - v])/(6*v) + (MH2*Pi^2*u^2*H[1 - v, 1, 1 - u - v])/(12*v) + (MH2*Pi^2*v*H[1 - v, 1, 1 - u - v])/12 - (MH2*(40 + 22*u^4 - 62*v + 22*v^2 + 2*u^3*(-53 + 25*v) - 2*u*(71 - 90*v + 28*v^2) + u^2*(186 - 168*v + 31*v^2))*H[0, v]*H[1 - v, 1, 1 - u - v])/(24*(-1 + u)^2*v) - (MH2*(40 + 22*u^4 - 62*v + 22*v^2 + 2*u^3*(-53 + 25*v) - 2*u*(71 - 90*v + 28*v^2) + u^2*(186 - 168*v + 31*v^2))*H[1, v]*H[1 - v, 1, 1 - u - v])/(24*(-1 + u)^2*v) + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 1, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 1, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, 1, v]*H[1 - v, 1, 1 - u - v])/(2*v) + (MH2*u*(-6 + (-48 + 31*Pi^2)*u)*H[1 - v, 1 - v, u])/(48*v) + (MH2*(18 - 5*u)*u*H[0, v]*H[1 - v, 1 - v, u])/(24*v) - (3*MH2*u^2*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v) - (5*MH2*u^2*H[1, 0, v]*H[1 - v, 1 - v, u])/(4*v) + 2*MH2*H[1 - v, 1 - v, 1 - u - v] - (31*MH2*Pi^2*H[1 - v, 1 - v, 1 - u - v])/24 - 2*MH2*u*H[1 - v, 1 - v, 1 - u - v] + (31*MH2*Pi^2*u*H[1 - v, 1 - v, 1 - u - v])/24 - (MH2*H[1 - v, 1 - v, 1 - u - v])/v + (31*MH2*Pi^2*H[1 - v, 1 - v, 1 - u - v])/(48*v) + (2*MH2*u*H[1 - v, 1 - v, 1 - u - v])/v - (31*MH2*Pi^2*u*H[1 - v, 1 - v, 1 - u - v])/(24*v) - (MH2*u^2*H[1 - v, 1 - v, 1 - u - v])/v + (31*MH2*Pi^2*u^2*H[1 - v, 1 - v, 1 - u - v])/(48*v) - MH2*v*H[1 - v, 1 - v, 1 - u - v] + (31*MH2*Pi^2*v*H[1 - v, 1 - v, 1 - u - v])/48 - (MH2*H[1 - v, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*u*H[1 - v, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*H[1 - v, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)) - (MH2*u*H[1 - v, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) + (MH2*u^2*H[1 - v, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)) + (MH2*v*H[1 - v, 1 - v, 1 - u - v])/(8*(-1 + u + v)) - (MH2*(-1 + u + v)*(13 + 5*u + 5*v)*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(24*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 1 - v, 1 - u - v])/(2*v) - (5*MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*Pi^2*u^2*H[1 - v, v, u])/(4*v) - (MH2*u^2*H[0, 0, v]*H[1 - v, v, u])/(2*v) - (MH2*Pi^2*H[1 - v, v, 1 - u - v])/2 + (MH2*Pi^2*u*H[1 - v, v, 1 - u - v])/2 + (MH2*Pi^2*H[1 - v, v, 1 - u - v])/(4*v) - (MH2*Pi^2*u*H[1 - v, v, 1 - u - v])/(2*v) + (MH2*Pi^2*u^2*H[1 - v, v, 1 - u - v])/(4*v) + (MH2*Pi^2*v*H[1 - v, v, 1 - u - v])/4 - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, v, 1 - u - v])/(2*v) + (MH2*u^2*(-428 + 54*u^3 + 856*v - 491*v^2 + 54*v^3 - 153*Pi^2*(-1 + u + v)^2 + u^2*(-491 + 162*v) + 2*u*(428 - 491*v + 81*v^2))*H[v, 0, u])/(144*v*(-1 + u + v)^2) - (MH2*u^2*H[0, v]*H[v, 0, u])/(6*v) + (3*MH2*u^2*H[1, v]*H[v, 0, u])/(4*v) + (11*MH2*u^2*H[0, 0, v]*H[v, 0, u])/(4*v) + (MH2*u^2*H[0, 1, v]*H[v, 0, u])/v + (MH2*u^2*H[1, 0, v]*H[v, 0, u])/v + (MH2*u^2*H[1, 1, v]*H[v, 0, u])/(4*v) + (293*MH2*H[v, 0, 1 - u - v])/72 + (17*MH2*Pi^2*H[v, 0, 1 - u - v])/8 + (MH2*H[v, 0, 1 - u - v])/(8*u^2) + (3*MH2*H[v, 0, 1 - u - v])/(8*u) - (275*MH2*u*H[v, 0, 1 - u - v])/72 - (17*MH2*Pi^2*u*H[v, 0, 1 - u - v])/8 - (3*MH2*u^2*H[v, 0, 1 - u - v])/4 - (133*MH2*H[v, 0, 1 - u - v])/(72*v) - (17*MH2*Pi^2*H[v, 0, 1 - u - v])/(16*v) - (MH2*H[v, 0, 1 - u - v])/(16*u^2*v) - (MH2*H[v, 0, 1 - u - v])/(8*u*v) + (71*MH2*u*H[v, 0, 1 - u - v])/(18*v) + (17*MH2*Pi^2*u*H[v, 0, 1 - u - v])/(8*v) - (221*MH2*u^2*H[v, 0, 1 - u - v])/(144*v) - (17*MH2*Pi^2*u^2*H[v, 0, 1 - u - v])/(16*v) - (3*MH2*u^3*H[v, 0, 1 - u - v])/(8*v) - (329*MH2*v*H[v, 0, 1 - u - v])/144 - (17*MH2*Pi^2*v*H[v, 0, 1 - u - v])/16 - (MH2*v*H[v, 0, 1 - u - v])/(16*u^2) - (MH2*v*H[v, 0, 1 - u - v])/(4*u) - (3*MH2*u*v*H[v, 0, 1 - u - v])/8 - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(6*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 1 - u - v])/(4*v) + (11*MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[v, 0, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[v, 0, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, 1, v]*H[v, 0, 1 - u - v])/(4*v) + (5*MH2*Pi^2*u^2*H[v, 1 - v, u])/(8*v) - (3*MH2*u^2*H[0, v]*H[v, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 0, v]*H[v, 1 - v, u])/v - (MH2*u^2*H[0, 1, v]*H[v, 1 - v, u])/(2*v) - (5*MH2*Pi^2*H[v, 1 - v, 1 - u - v])/4 + (5*MH2*Pi^2*u*H[v, 1 - v, 1 - u - v])/4 + (5*MH2*Pi^2*H[v, 1 - v, 1 - u - v])/(8*v) - (5*MH2*Pi^2*u*H[v, 1 - v, 1 - u - v])/(4*v) + (5*MH2*Pi^2*u^2*H[v, 1 - v, 1 - u - v])/(8*v) + (5*MH2*Pi^2*v*H[v, 1 - v, 1 - u - v])/8 - (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, 1 - v, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[v, 1 - v, 1 - u - v])/(2*v) + (MH2*Pi^2*u^2*H[v, v, u])/(3*v) - (11*MH2*u^2*H[0, v]*H[v, v, u])/(12*v) - (MH2*u^2*H[0, 0, v]*H[v, v, u])/v - (2*MH2*Pi^2*H[v, v, 1 - u - v])/3 + (2*MH2*Pi^2*u*H[v, v, 1 - u - v])/3 + (MH2*Pi^2*H[v, v, 1 - u - v])/(3*v) - (2*MH2*Pi^2*u*H[v, v, 1 - u - v])/(3*v) + (MH2*Pi^2*u^2*H[v, v, 1 - u - v])/(3*v) + (MH2*Pi^2*v*H[v, v, 1 - u - v])/3 - (11*MH2*(-1 + u + v)^2*H[0, v]*H[v, v, 1 - u - v])/(12*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, v, 1 - u - v])/v + (3*MH2*u^2*H[0, v]*H[0, 0, 0, u])/(4*v) + (3*MH2*u^2*H[1, v]*H[0, 0, 0, u])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 0, 1 - u - v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 0, 1 - u - v])/(4*v) + (19*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(24*v) + (21*MH2*u^2*H[0, u]*H[0, 0, 0, v])/(4*v) + (21*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, 0, v])/(4*v) + (5*MH2*u^2*H[1, u]*H[0, 0, 0, v])/(2*v) + (5*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, 0, v])/(2*v) - (4*MH2*u^2*H[1 - v, u]*H[0, 0, 0, v])/v - (4*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, 0, v])/v - (15*MH2*u^2*H[v, u]*H[0, 0, 0, v])/(4*v) - (15*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, 0, v])/(4*v) - (MH2*u^2*H[0, v]*H[0, 0, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 0, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1, 1 - u - v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(2*v) + (7*MH2*u^2*H[0, u]*H[0, 0, 1, v])/(4*v) + (7*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, 1, v])/(4*v) + (7*MH2*u^2*H[1, u]*H[0, 0, 1, v])/(4*v) + (7*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, 1, v])/(4*v) - (5*MH2*u^2*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (5*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, 1, v])/(4*v) - (MH2*u^2*H[v, u]*H[0, 0, 1, v])/v - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, 1, v])/v + (11*MH2*u^2*H[0, 0, 1 - v, u])/(12*v) - (5*MH2*u^2*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 0, 1 - v, u])/v - (11*MH2*H[0, 0, 1 - v, 1 - u - v])/6 + (11*MH2*u*H[0, 0, 1 - v, 1 - u - v])/6 + (11*MH2*H[0, 0, 1 - v, 1 - u - v])/(12*v) - (11*MH2*u*H[0, 0, 1 - v, 1 - u - v])/(6*v) + (11*MH2*u^2*H[0, 0, 1 - v, 1 - u - v])/(12*v) + (11*MH2*v*H[0, 0, 1 - v, 1 - u - v])/12 - (5*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - v, 1 - u - v])/v - (3*MH2*u^2*H[0, v]*H[0, 0, v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, v, 1 - u - v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) + (2*MH2*u^2*H[0, u]*H[0, 1, 0, v])/v + (2*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, 0, v])/v + (2*MH2*u^2*H[1, u]*H[0, 1, 0, v])/v + (2*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, 0, v])/v - (7*MH2*u^2*H[1 - v, u]*H[0, 1, 0, v])/(4*v) - (7*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, 0, v])/(4*v) - (MH2*u^2*H[v, u]*H[0, 1, 0, v])/v - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, 0, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(8*v) + (3*MH2*u^2*H[0, u]*H[0, 1, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, 1, v])/(4*v) + (3*MH2*u^2*H[1, u]*H[0, 1, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, 1, v])/(4*v) - (MH2*u^2*H[1 - v, u]*H[0, 1, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, 1, v])/(4*v) - (MH2*u^2*H[v, u]*H[0, 1, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, 1, v])/(4*v) + (MH2*u*(6*u^3 - 6*v^2 + 4*u^2*(-2 + 3*v) + u*(-1 - 14*v + 6*v^2))*H[0, 1, 1 - v, u])/(8*v*(u + v)^2) - (3*MH2*u^2*H[0, v]*H[0, 1, 1 - v, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 1, 1 - v, u])/v - (3*MH2*H[0, 1, 1 - v, 1 - u - v])/4 + (3*MH2*u*H[0, 1, 1 - v, 1 - u - v])/4 + (MH2*u*H[0, 1, 1 - v, 1 - u - v])/(1 - u) + (MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(4*(-1 + u)^2) + (MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(-1 + u) - (MH2*u^3*H[0, 1, 1 - v, 1 - u - v])/(4*(-1 + u)^2) + (3*MH2*H[0, 1, 1 - v, 1 - u - v])/(8*v) - (3*MH2*u*H[0, 1, 1 - v, 1 - u - v])/(4*v) + (3*MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(8*v) - (MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(8*(-1 + u)^2*v) + (MH2*u^3*H[0, 1, 1 - v, 1 - u - v])/(4*(-1 + u)^2*v) - (MH2*u^4*H[0, 1, 1 - v, 1 - u - v])/(8*(-1 + u)^2*v) + (3*MH2*v*H[0, 1, 1 - v, 1 - u - v])/8 + (MH2*u*v*H[0, 1, 1 - v, 1 - u - v])/(2*(-1 + u)) - (MH2*u^2*v*H[0, 1, 1 - v, 1 - u - v])/(8*(-1 + u)^2) - (3*MH2*H[0, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) + (3*MH2*u*H[0, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) + (3*MH2*H[0, 1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) - (3*MH2*u*H[0, 1, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) + (3*MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) + (3*MH2*v*H[0, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u*H[0, 1, 1 - v, 1 - u - v])/(2*v - 2*u*v) - (MH2*u^3*H[0, 1, 1 - v, 1 - u - v])/(2*v - 2*u*v) + (MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(v - u*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - v, 1 - u - v])/v + (11*MH2*u^2*H[0, 1 - v, 0, u])/(12*v) - (3*MH2*u^2*H[0, v]*H[0, 1 - v, 0, u])/(2*v) - (MH2*u^2*H[1, v]*H[0, 1 - v, 0, u])/v - (11*MH2*H[0, 1 - v, 0, 1 - u - v])/6 + (11*MH2*u*H[0, 1 - v, 0, 1 - u - v])/6 + (11*MH2*H[0, 1 - v, 0, 1 - u - v])/(12*v) - (11*MH2*u*H[0, 1 - v, 0, 1 - u - v])/(6*v) + (11*MH2*u^2*H[0, 1 - v, 0, 1 - u - v])/(12*v) + (11*MH2*v*H[0, 1 - v, 0, 1 - u - v])/12 - (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 0, 1 - u - v])/(2*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 0, 1 - u - v])/v - (MH2*u^2*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 1 - v, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*u^2*H[0, 1 - v, 1 - v, u])/(6*v) + (7*MH2*u^2*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) + (3*MH2*u^2*H[1, v]*H[0, 1 - v, 1 - v, u])/(4*v) + (MH2*H[0, 1 - v, 1 - v, 1 - u - v])/3 - (MH2*u*H[0, 1 - v, 1 - v, 1 - u - v])/3 - (MH2*H[0, 1 - v, 1 - v, 1 - u - v])/(6*v) + (MH2*u*H[0, 1 - v, 1 - v, 1 - u - v])/(3*v) - (MH2*u^2*H[0, 1 - v, 1 - v, 1 - u - v])/(6*v) - (MH2*v*H[0, 1 - v, 1 - v, 1 - u - v])/6 + (7*MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 1 - v, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, v, 1 - u - v])/(4*v) + (11*MH2*u^2*H[0, v, 0, u])/(12*v) - (MH2*u^2*H[0, v]*H[0, v, 0, u])/v - (MH2*u^2*H[1, v]*H[0, v, 0, u])/(4*v) - (11*MH2*H[0, v, 0, 1 - u - v])/6 + (11*MH2*u*H[0, v, 0, 1 - u - v])/6 + (11*MH2*H[0, v, 0, 1 - u - v])/(12*v) - (11*MH2*u*H[0, v, 0, 1 - u - v])/(6*v) + (11*MH2*u^2*H[0, v, 0, 1 - u - v])/(12*v) + (11*MH2*v*H[0, v, 0, 1 - u - v])/12 - (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 0, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[1, v]*H[0, v, 0, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, v, 1 - v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, v, v, u])/v + (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, v, 1 - u - v])/v + (MH2*u^2*H[0, v]*H[1, 0, 0, u])/(4*v) + (MH2*u^2*H[1, v]*H[1, 0, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 0, 0, 1 - u - v])/(4*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(12*v) + (9*MH2*u^2*H[0, u]*H[1, 0, 0, v])/(4*v) + (9*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, 0, v])/(4*v) + (3*MH2*u^2*H[1, u]*H[1, 0, 0, v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, 0, v])/(2*v) - (3*MH2*u^2*H[1 - v, u]*H[1, 0, 0, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, 0, v])/(2*v) - (MH2*u^2*H[v, u]*H[1, 0, 0, v])/v - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, 0, v])/v - (MH2*(18*u^6 + 54*u^5*(-1 + v) + 6*(-1 + v)^2*v^2 + u^4*(59 - 156*v + 63*v^2) - 4*u*v*(-3 + 13*v - 14*v^2 + 4*v^3) + 4*u^3*(-7 + 40*v - 42*v^2 + 9*v^3) + u^2*(5 - 70*v + 150*v^2 - 82*v^3 + 9*v^4))*H[1, 0, 1, v])/(8*(-1 + u)^2*v*(u + v)^2) + (5*MH2*u^2*H[0, u]*H[1, 0, 1, v])/(4*v) + (5*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, 1, v])/(4*v) + (3*MH2*u^2*H[1, u]*H[1, 0, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, 1, v])/(4*v) - (MH2*u^2*H[1 - v, u]*H[1, 0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, 1, v])/(4*v) - (MH2*u^2*H[v, u]*H[1, 0, 1, v])/(2*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, 1, v])/(2*v) - (MH2*u^2*H[0, v]*H[1, 0, 1 - v, u])/v - (MH2*u^2*H[1, v]*H[1, 0, 1 - v, u])/v - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 1 - v, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 0, 1 - v, 1 - u - v])/v + (MH2*u^2*H[0, v]*H[1, 0, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, v, 1 - u - v])/(4*v) - (MH2*(10*u^6 + 30*u^5*(-1 + v) + 14*(-1 + v)^2*v^2 + u^4*(47 - 108*v + 35*v^2) - 4*u*v*(-7 + 25*v - 22*v^2 + 4*v^3) + 4*u^3*(-11 + 40*v - 34*v^2 + 5*v^3) + u^2*(17 - 110*v + 190*v^2 - 74*v^3 + 5*v^4))*H[1, 1, 0, v])/(24*(-1 + u)^2*v*(u + v)^2) + (MH2*u^2*H[0, u]*H[1, 1, 0, v])/v + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, 0, v])/v + (2*MH2*u^2*H[1, u]*H[1, 1, 0, v])/v + (2*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, 0, v])/v - (3*MH2*u^2*H[1 - v, u]*H[1, 1, 0, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, 0, v])/(2*v) + (MH2*u^2*H[0, v]*H[1, 1, 1, u])/v + (MH2*u^2*H[1, v]*H[1, 1, 1, u])/v + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1, 1 - u - v])/v + (3*MH2*u^2*H[0, u]*H[1, 1, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, 1, v])/(4*v) + (3*MH2*u^2*H[1, u]*H[1, 1, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, 1, v])/(4*v) + (MH2*(9 - 2*u)*u*H[1, 1, 1 - v, u])/(12*v) - (MH2*u^2*H[0, v]*H[1, 1, 1 - v, u])/v - (MH2*u^2*H[1, v]*H[1, 1, 1 - v, u])/v + (MH2*H[1, 1, 1 - v, 1 - u - v])/3 - (MH2*u*H[1, 1, 1 - v, 1 - u - v])/3 - (MH2*H[1, 1, 1 - v, 1 - u - v])/(6*v) + (MH2*u*H[1, 1, 1 - v, 1 - u - v])/(3*v) - (MH2*u^2*H[1, 1, 1 - v, 1 - u - v])/(6*v) - (MH2*v*H[1, 1, 1 - v, 1 - u - v])/6 + (3*MH2*H[1, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (3*MH2*u*H[1, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (3*MH2*H[1, 1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) + (3*MH2*u*H[1, 1, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) - (3*MH2*u^2*H[1, 1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) - (3*MH2*v*H[1, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1 - v, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - v, 1 - u - v])/v - (3*MH2*u^2*H[0, v]*H[1, 1 - v, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[1, 1 - v, 0, u])/v - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 0, 1 - u - v])/v - (MH2*u^2*H[0, v]*H[1, 1 - v, 1, u])/v - (MH2*u^2*H[1, v]*H[1, 1 - v, 1, u])/v - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1, 1 - u - v])/v - (MH2*u*(9 + 2*u)*H[1, 1 - v, 1 - v, u])/(12*v) + (7*MH2*u^2*H[0, v]*H[1, 1 - v, 1 - v, u])/(4*v) + (3*MH2*u^2*H[1, v]*H[1, 1 - v, 1 - v, u])/(4*v) + (MH2*H[1, 1 - v, 1 - v, 1 - u - v])/3 - (MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/3 - (MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(6*v) + (MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(3*v) - (MH2*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/(6*v) - (MH2*v*H[1, 1 - v, 1 - v, 1 - u - v])/6 - (3*MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(2*(-1 + u + v)) + (3*MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(2*(-1 + u + v)) + (3*MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) - (3*MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) + (3*MH2*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) + (3*MH2*v*H[1, 1 - v, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (7*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1, 1 - v, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, v, 1 - u - v])/(4*v) + (11*MH2*u^2*H[1 - v, 0, 0, u])/(12*v) - (7*MH2*u^2*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 0, 0, u])/v - (11*MH2*H[1 - v, 0, 0, 1 - u - v])/6 + (11*MH2*u*H[1 - v, 0, 0, 1 - u - v])/6 + (11*MH2*H[1 - v, 0, 0, 1 - u - v])/(12*v) - (11*MH2*u*H[1 - v, 0, 0, 1 - u - v])/(6*v) + (11*MH2*u^2*H[1 - v, 0, 0, 1 - u - v])/(12*v) + (11*MH2*v*H[1 - v, 0, 0, 1 - u - v])/12 - (7*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 0, 1 - u - v])/v - (MH2*u^2*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 0, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1, 1 - u - v])/(4*v) - (MH2*u^2*H[1 - v, 0, 1 - v, u])/(6*v) + (3*MH2*u^2*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 0, 1 - v, u])/(4*v) + (MH2*H[1 - v, 0, 1 - v, 1 - u - v])/3 - (MH2*u*H[1 - v, 0, 1 - v, 1 - u - v])/3 - (MH2*H[1 - v, 0, 1 - v, 1 - u - v])/(6*v) + (MH2*u*H[1 - v, 0, 1 - v, 1 - u - v])/(3*v) - (MH2*u^2*H[1 - v, 0, 1 - v, 1 - u - v])/(6*v) - (MH2*v*H[1 - v, 0, 1 - v, 1 - u - v])/6 + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - v, 1 - u - v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, 1, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 1, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, 1, 1, u])/v - (MH2*u^2*H[1, v]*H[1 - v, 1, 1, u])/v - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1, 1 - u - v])/v - (MH2*(22*u^4 + 3*(-1 + v)^2*v^2 + 6*u*v*(1 + 2*v) + u^2*v*(36 + 13*v) + 2*u^3*(9 + 19*v))*H[1 - v, 1, 1 - v, u])/(24*v*(u + v)^2) + (MH2*u^2*H[0, v]*H[1 - v, 1, 1 - v, u])/v + (MH2*u^2*H[1, v]*H[1 - v, 1, 1 - v, u])/(2*v) + (13*MH2*H[1 - v, 1, 1 - v, 1 - u - v])/12 - (13*MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/12 + (MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u) + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(1 - u) - (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u)^2) + (MH2*u^3*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u)^2) - (13*MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(24*v) + (13*MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(12*v) - (13*MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(24*v) + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u)^2*v) + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/((-1 + u)*v) - (MH2*u^3*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u)^2*v) + (MH2*u^4*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u)^2*v) - (13*MH2*v*H[1 - v, 1, 1 - v, 1 - u - v])/24 + (MH2*u*v*H[1 - v, 1, 1 - v, 1 - u - v])/(2 - 2*u) + (MH2*u^2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u)^2) + (MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^2) - (3*MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) + (MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)^2) - (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) - (3*MH2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (3*MH2*u*v*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*u^2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) + (MH2*v^2*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^2) - (MH2*u*v^2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*v^3*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (9*MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (5*MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (2*MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (3*MH2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (MH2*u*v*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (MH2*v^2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)) + (MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(2*v - 2*u*v) + (MH2*u^3*H[1 - v, 1, 1 - v, 1 - u - v])/(2*v - 2*u*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - v, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 1 - v, 0, u])/(6*v) + (5*MH2*u^2*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*H[1 - v, 1 - v, 0, 1 - u - v])/3 - (MH2*u*H[1 - v, 1 - v, 0, 1 - u - v])/3 - (MH2*H[1 - v, 1 - v, 0, 1 - u - v])/(6*v) + (MH2*u*H[1 - v, 1 - v, 0, 1 - u - v])/(3*v) - (MH2*u^2*H[1 - v, 1 - v, 0, 1 - u - v])/(6*v) - (MH2*v*H[1 - v, 1 - v, 0, 1 - u - v])/6 + (5*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 0, 1 - u - v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 0, 1 - u - v])/(4*v) + (3*MH2*u^2*H[0, v]*H[1 - v, 1 - v, 1, u])/(4*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 1 - v, 1, u])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1, 1 - u - v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1, 1 - u - v])/(4*v) - (3*MH2*u^2*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, v, 1 - u - v])/(4*v) + (3*MH2*u^2*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 0, 1 - u - v])/(4*v) + (11*MH2*u^2*H[v, 0, 0, u])/(12*v) - (7*MH2*u^2*H[0, v]*H[v, 0, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[v, 0, 0, u])/v - (11*MH2*H[v, 0, 0, 1 - u - v])/6 + (11*MH2*u*H[v, 0, 0, 1 - u - v])/6 + (11*MH2*H[v, 0, 0, 1 - u - v])/(12*v) - (11*MH2*u*H[v, 0, 0, 1 - u - v])/(6*v) + (11*MH2*u^2*H[v, 0, 0, 1 - u - v])/(12*v) + (11*MH2*v*H[v, 0, 0, 1 - u - v])/12 - (7*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 0, 1 - u - v])/v + (MH2*u^2*H[0, v]*H[v, 0, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[v, 0, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 1, 1 - u - v])/(4*v) + (3*MH2*u^2*H[v, 0, 1 - v, u])/(4*v) + (3*MH2*u^2*H[0, v]*H[v, 0, 1 - v, u])/(4*v) + (MH2*u^2*H[1, v]*H[v, 0, 1 - v, u])/(4*v) - (3*MH2*H[v, 0, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[v, 0, 1 - v, 1 - u - v])/2 + (3*MH2*H[v, 0, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[v, 0, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[v, 0, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[v, 0, 1 - v, 1 - u - v])/4 + (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[v, 0, v, u])/v + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, v, 1 - u - v])/v + (3*MH2*u^2*H[v, 1 - v, 0, u])/(4*v) + (MH2*u^2*H[0, v]*H[v, 1 - v, 0, u])/v + (MH2*u^2*H[1, v]*H[v, 1 - v, 0, u])/(4*v) - (3*MH2*H[v, 1 - v, 0, 1 - u - v])/2 + (3*MH2*u*H[v, 1 - v, 0, 1 - u - v])/2 + (3*MH2*H[v, 1 - v, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[v, 1 - v, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[v, 1 - v, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[v, 1 - v, 0, 1 - u - v])/4 + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 0, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[v, 1 - v, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[v, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - v, 1 - u - v])/(4*v) + (11*MH2*u^2*H[v, v, 0, u])/(12*v) + (MH2*u^2*H[0, v]*H[v, v, 0, u])/v - (11*MH2*H[v, v, 0, 1 - u - v])/6 + (11*MH2*u*H[v, v, 0, 1 - u - v])/6 + (11*MH2*H[v, v, 0, 1 - u - v])/(12*v) - (11*MH2*u*H[v, v, 0, 1 - u - v])/(6*v) + (11*MH2*u^2*H[v, v, 0, 1 - u - v])/(12*v) + (11*MH2*v*H[v, v, 0, 1 - u - v])/12 + (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, 0, 1 - u - v])/v - (MH2*u^2*H[0, v]*H[v, v, v, u])/v - (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, v, 1 - u - v])/v - (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/v + (3*MH2*u^2*H[0, 0, 0, 1 - v, u])/(4*v) - (3*MH2*H[0, 0, 0, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[0, 0, 0, 1 - v, 1 - u - v])/2 + (3*MH2*H[0, 0, 0, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[0, 0, 0, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 0, 0, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[0, 0, 0, 1 - v, 1 - u - v])/4 - (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/(2*v) - (MH2*u^2*H[0, 0, 1, 1 - v, u])/(4*v) + (MH2*H[0, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[0, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*H[0, 0, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[0, 0, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, 0, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[0, 0, 1, 1 - v, 1 - u - v])/4 + (3*MH2*u^2*H[0, 0, 1 - v, 0, u])/(4*v) - (3*MH2*H[0, 0, 1 - v, 0, 1 - u - v])/2 + (3*MH2*u*H[0, 0, 1 - v, 0, 1 - u - v])/2 + (3*MH2*H[0, 0, 1 - v, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[0, 0, 1 - v, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 0, 1 - v, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[0, 0, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[0, 0, 1 - v, 1 - v, u])/v + 2*MH2*H[0, 0, 1 - v, 1 - v, 1 - u - v] - 2*MH2*u*H[0, 0, 1 - v, 1 - v, 1 - u - v] - (MH2*H[0, 0, 1 - v, 1 - v, 1 - u - v])/v + (2*MH2*u*H[0, 0, 1 - v, 1 - v, 1 - u - v])/v - (MH2*u^2*H[0, 0, 1 - v, 1 - v, 1 - u - v])/v - MH2*v*H[0, 0, 1 - v, 1 - v, 1 - u - v] + (3*MH2*u^2*H[0, 0, v, 0, u])/(4*v) - (3*MH2*H[0, 0, v, 0, 1 - u - v])/2 + (3*MH2*u*H[0, 0, v, 0, 1 - u - v])/2 + (3*MH2*H[0, 0, v, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[0, 0, v, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 0, v, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[0, 0, v, 0, 1 - u - v])/4 - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(4*v) - (MH2*u^2*H[0, 1, 1 - v, 1 - v, u])/v + 2*MH2*H[0, 1, 1 - v, 1 - v, 1 - u - v] - 2*MH2*u*H[0, 1, 1 - v, 1 - v, 1 - u - v] - (MH2*H[0, 1, 1 - v, 1 - v, 1 - u - v])/v + (2*MH2*u*H[0, 1, 1 - v, 1 - v, 1 - u - v])/v - (MH2*u^2*H[0, 1, 1 - v, 1 - v, 1 - u - v])/v - MH2*v*H[0, 1, 1 - v, 1 - v, 1 - u - v] + (3*MH2*u^2*H[0, 1 - v, 0, 0, u])/(4*v) - (3*MH2*H[0, 1 - v, 0, 0, 1 - u - v])/2 + (3*MH2*u*H[0, 1 - v, 0, 0, 1 - u - v])/2 + (3*MH2*H[0, 1 - v, 0, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[0, 1 - v, 0, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 1 - v, 0, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[0, 1 - v, 0, 0, 1 - u - v])/4 - (MH2*u^2*H[0, 1 - v, 0, 1 - v, u])/v + 2*MH2*H[0, 1 - v, 0, 1 - v, 1 - u - v] - 2*MH2*u*H[0, 1 - v, 0, 1 - v, 1 - u - v] - (MH2*H[0, 1 - v, 0, 1 - v, 1 - u - v])/v + (2*MH2*u*H[0, 1 - v, 0, 1 - v, 1 - u - v])/v - (MH2*u^2*H[0, 1 - v, 0, 1 - v, 1 - u - v])/v - MH2*v*H[0, 1 - v, 0, 1 - v, 1 - u - v] - (MH2*u^2*H[0, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*H[0, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[0, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*H[0, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[0, 1 - v, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[0, 1 - v, 1, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[0, 1 - v, 1 - v, 0, u])/v + 2*MH2*H[0, 1 - v, 1 - v, 0, 1 - u - v] - 2*MH2*u*H[0, 1 - v, 1 - v, 0, 1 - u - v] - (MH2*H[0, 1 - v, 1 - v, 0, 1 - u - v])/v + (2*MH2*u*H[0, 1 - v, 1 - v, 0, 1 - u - v])/v - (MH2*u^2*H[0, 1 - v, 1 - v, 0, 1 - u - v])/v - MH2*v*H[0, 1 - v, 1 - v, 0, 1 - u - v] + (3*MH2*u^2*H[0, 1 - v, 1 - v, 1 - v, u])/(4*v) - (3*MH2*H[0, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[0, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*H[0, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[0, 1 - v, 1 - v, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[0, 1 - v, 1 - v, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[0, 1 - v, v, 0, u])/(4*v) + (MH2*H[0, 1 - v, v, 0, 1 - u - v])/2 - (MH2*u*H[0, 1 - v, v, 0, 1 - u - v])/2 - (MH2*H[0, 1 - v, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[0, 1 - v, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[0, 1 - v, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[0, 1 - v, v, 0, 1 - u - v])/4 + (MH2*u^2*H[0, v, 0, 0, u])/(2*v) - MH2*H[0, v, 0, 0, 1 - u - v] + MH2*u*H[0, v, 0, 0, 1 - u - v] + (MH2*H[0, v, 0, 0, 1 - u - v])/(2*v) - (MH2*u*H[0, v, 0, 0, 1 - u - v])/v + (MH2*u^2*H[0, v, 0, 0, 1 - u - v])/(2*v) + (MH2*v*H[0, v, 0, 0, 1 - u - v])/2 - (MH2*u^2*H[0, v, 0, 1 - v, u])/(4*v) + (MH2*H[0, v, 0, 1 - v, 1 - u - v])/2 - (MH2*u*H[0, v, 0, 1 - v, 1 - u - v])/2 - (MH2*H[0, v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[0, v, 0, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, v, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[0, v, 0, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[0, v, 1 - v, 0, u])/(4*v) + (MH2*H[0, v, 1 - v, 0, 1 - u - v])/2 - (MH2*u*H[0, v, 1 - v, 0, 1 - u - v])/2 - (MH2*H[0, v, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*u*H[0, v, 1 - v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[0, v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*v*H[0, v, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[0, v, v, 0, u])/v + 2*MH2*H[0, v, v, 0, 1 - u - v] - 2*MH2*u*H[0, v, v, 0, 1 - u - v] - (MH2*H[0, v, v, 0, 1 - u - v])/v + (2*MH2*u*H[0, v, v, 0, 1 - u - v])/v - (MH2*u^2*H[0, v, v, 0, 1 - u - v])/v - MH2*v*H[0, v, v, 0, 1 - u - v] - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) + (MH2*u^2*H[1, 0, 0, 1 - v, u])/(4*v) - (MH2*H[1, 0, 0, 1 - v, 1 - u - v])/2 + (MH2*u*H[1, 0, 0, 1 - v, 1 - u - v])/2 + (MH2*H[1, 0, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[1, 0, 0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[1, 0, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[1, 0, 0, 1 - v, 1 - u - v])/4 - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/(4*v) + (MH2*u^2*H[1, 0, 1 - v, 0, u])/(4*v) - (MH2*H[1, 0, 1 - v, 0, 1 - u - v])/2 + (MH2*u*H[1, 0, 1 - v, 0, 1 - u - v])/2 + (MH2*H[1, 0, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u*H[1, 0, 1 - v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[1, 0, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*v*H[1, 0, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[1, 0, 1 - v, 1 - v, u])/v + 2*MH2*H[1, 0, 1 - v, 1 - v, 1 - u - v] - 2*MH2*u*H[1, 0, 1 - v, 1 - v, 1 - u - v] - (MH2*H[1, 0, 1 - v, 1 - v, 1 - u - v])/v + (2*MH2*u*H[1, 0, 1 - v, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1, 0, 1 - v, 1 - v, 1 - u - v])/v - MH2*v*H[1, 0, 1 - v, 1 - v, 1 - u - v] - (MH2*u^2*H[1, 0, v, 0, u])/(4*v) + (MH2*H[1, 0, v, 0, 1 - u - v])/2 - (MH2*u*H[1, 0, v, 0, 1 - u - v])/2 - (MH2*H[1, 0, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[1, 0, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1, 0, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[1, 0, v, 0, 1 - u - v])/4 - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) + (MH2*u^2*H[1, 1, 1, 1 - v, u])/v - 2*MH2*H[1, 1, 1, 1 - v, 1 - u - v] + 2*MH2*u*H[1, 1, 1, 1 - v, 1 - u - v] + (MH2*H[1, 1, 1, 1 - v, 1 - u - v])/v - (2*MH2*u*H[1, 1, 1, 1 - v, 1 - u - v])/v + (MH2*u^2*H[1, 1, 1, 1 - v, 1 - u - v])/v + MH2*v*H[1, 1, 1, 1 - v, 1 - u - v] - (MH2*u^2*H[1, 1, 1 - v, 1 - v, u])/v + 2*MH2*H[1, 1, 1 - v, 1 - v, 1 - u - v] - 2*MH2*u*H[1, 1, 1 - v, 1 - v, 1 - u - v] - (MH2*H[1, 1, 1 - v, 1 - v, 1 - u - v])/v + (2*MH2*u*H[1, 1, 1 - v, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1, 1, 1 - v, 1 - v, 1 - u - v])/v - MH2*v*H[1, 1, 1 - v, 1 - v, 1 - u - v] + (MH2*u^2*H[1, 1 - v, 0, 0, u])/(4*v) - (MH2*H[1, 1 - v, 0, 0, 1 - u - v])/2 + (MH2*u*H[1, 1 - v, 0, 0, 1 - u - v])/2 + (MH2*H[1, 1 - v, 0, 0, 1 - u - v])/(4*v) - (MH2*u*H[1, 1 - v, 0, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[1, 1 - v, 0, 0, 1 - u - v])/(4*v) + (MH2*v*H[1, 1 - v, 0, 0, 1 - u - v])/4 - (MH2*u^2*H[1, 1 - v, 0, 1 - v, u])/v + 2*MH2*H[1, 1 - v, 0, 1 - v, 1 - u - v] - 2*MH2*u*H[1, 1 - v, 0, 1 - v, 1 - u - v] - (MH2*H[1, 1 - v, 0, 1 - v, 1 - u - v])/v + (2*MH2*u*H[1, 1 - v, 0, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1, 1 - v, 0, 1 - v, 1 - u - v])/v - MH2*v*H[1, 1 - v, 0, 1 - v, 1 - u - v] - (MH2*u^2*H[1, 1 - v, 1, 1 - v, u])/v + 2*MH2*H[1, 1 - v, 1, 1 - v, 1 - u - v] - 2*MH2*u*H[1, 1 - v, 1, 1 - v, 1 - u - v] - (MH2*H[1, 1 - v, 1, 1 - v, 1 - u - v])/v + (2*MH2*u*H[1, 1 - v, 1, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1, 1 - v, 1, 1 - v, 1 - u - v])/v - MH2*v*H[1, 1 - v, 1, 1 - v, 1 - u - v] - (MH2*u^2*H[1, 1 - v, 1 - v, 0, u])/v + 2*MH2*H[1, 1 - v, 1 - v, 0, 1 - u - v] - 2*MH2*u*H[1, 1 - v, 1 - v, 0, 1 - u - v] - (MH2*H[1, 1 - v, 1 - v, 0, 1 - u - v])/v + (2*MH2*u*H[1, 1 - v, 1 - v, 0, 1 - u - v])/v - (MH2*u^2*H[1, 1 - v, 1 - v, 0, 1 - u - v])/v - MH2*v*H[1, 1 - v, 1 - v, 0, 1 - u - v] + (3*MH2*u^2*H[1, 1 - v, 1 - v, 1 - v, u])/(4*v) - (3*MH2*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/4 + (MH2*u^2*H[1, 1 - v, v, 0, u])/(4*v) - (MH2*H[1, 1 - v, v, 0, 1 - u - v])/2 + (MH2*u*H[1, 1 - v, v, 0, 1 - u - v])/2 + (MH2*H[1, 1 - v, v, 0, 1 - u - v])/(4*v) - (MH2*u*H[1, 1 - v, v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[1, 1 - v, v, 0, 1 - u - v])/(4*v) + (MH2*v*H[1, 1 - v, v, 0, 1 - u - v])/4 + (3*MH2*u^2*H[1 - v, 0, 0, 0, u])/(4*v) - (3*MH2*H[1 - v, 0, 0, 0, 1 - u - v])/2 + (3*MH2*u*H[1 - v, 0, 0, 0, 1 - u - v])/2 + (3*MH2*H[1 - v, 0, 0, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[1 - v, 0, 0, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 0, 0, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[1 - v, 0, 0, 0, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 0, 0, 1 - v, u])/v + 2*MH2*H[1 - v, 0, 0, 1 - v, 1 - u - v] - 2*MH2*u*H[1 - v, 0, 0, 1 - v, 1 - u - v] - (MH2*H[1 - v, 0, 0, 1 - v, 1 - u - v])/v + (2*MH2*u*H[1 - v, 0, 0, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1 - v, 0, 0, 1 - v, 1 - u - v])/v - MH2*v*H[1 - v, 0, 0, 1 - v, 1 - u - v] - (MH2*u^2*H[1 - v, 0, 1, 1 - v, u])/(4*v) + (MH2*H[1 - v, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[1 - v, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*H[1 - v, 0, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 0, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 0, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 0, 1, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 0, 1 - v, 0, u])/v + 2*MH2*H[1 - v, 0, 1 - v, 0, 1 - u - v] - 2*MH2*u*H[1 - v, 0, 1 - v, 0, 1 - u - v] - (MH2*H[1 - v, 0, 1 - v, 0, 1 - u - v])/v + (2*MH2*u*H[1 - v, 0, 1 - v, 0, 1 - u - v])/v - (MH2*u^2*H[1 - v, 0, 1 - v, 0, 1 - u - v])/v - MH2*v*H[1 - v, 0, 1 - v, 0, 1 - u - v] + (3*MH2*u^2*H[1 - v, 0, 1 - v, 1 - v, u])/(4*v) - (3*MH2*H[1 - v, 0, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[1 - v, 0, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*H[1 - v, 0, 1 - v, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[1 - v, 0, 1 - v, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 0, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[1 - v, 0, 1 - v, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 0, v, 0, u])/(4*v) + (MH2*H[1 - v, 0, v, 0, 1 - u - v])/2 - (MH2*u*H[1 - v, 0, v, 0, 1 - u - v])/2 - (MH2*H[1 - v, 0, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 0, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 0, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 0, v, 0, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 1, 0, 1 - v, u])/(4*v) + (MH2*H[1 - v, 1, 0, 1 - v, 1 - u - v])/2 - (MH2*u*H[1 - v, 1, 0, 1 - v, 1 - u - v])/2 - (MH2*H[1 - v, 1, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 1, 0, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 1, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 1, 0, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 1, 1, 1 - v, u])/v + 2*MH2*H[1 - v, 1, 1, 1 - v, 1 - u - v] - 2*MH2*u*H[1 - v, 1, 1, 1 - v, 1 - u - v] - (MH2*H[1 - v, 1, 1, 1 - v, 1 - u - v])/v + (2*MH2*u*H[1 - v, 1, 1, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1 - v, 1, 1, 1 - v, 1 - u - v])/v - MH2*v*H[1 - v, 1, 1, 1 - v, 1 - u - v] - (MH2*u^2*H[1 - v, 1, 1 - v, 0, u])/(4*v) + (MH2*H[1 - v, 1, 1 - v, 0, 1 - u - v])/2 - (MH2*u*H[1 - v, 1, 1 - v, 0, 1 - u - v])/2 - (MH2*H[1 - v, 1, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 1, 1 - v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 1, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 1, 1 - v, 0, 1 - u - v])/4 + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - v, u])/(2*v) - MH2*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v] + MH2*u*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v] + (MH2*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/(2*v) - (MH2*u*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/v + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/(2*v) + (MH2*v*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/2 - (MH2*u^2*H[1 - v, 1 - v, 0, 0, u])/v + 2*MH2*H[1 - v, 1 - v, 0, 0, 1 - u - v] - 2*MH2*u*H[1 - v, 1 - v, 0, 0, 1 - u - v] - (MH2*H[1 - v, 1 - v, 0, 0, 1 - u - v])/v + (2*MH2*u*H[1 - v, 1 - v, 0, 0, 1 - u - v])/v - (MH2*u^2*H[1 - v, 1 - v, 0, 0, 1 - u - v])/v - MH2*v*H[1 - v, 1 - v, 0, 0, 1 - u - v] + (3*MH2*u^2*H[1 - v, 1 - v, 0, 1 - v, u])/(4*v) - (3*MH2*H[1 - v, 1 - v, 0, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[1 - v, 1 - v, 0, 1 - v, 1 - u - v])/2 + (3*MH2*H[1 - v, 1 - v, 0, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[1 - v, 1 - v, 0, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 1 - v, 0, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[1 - v, 1 - v, 0, 1 - v, 1 - u - v])/4 + (3*MH2*u^2*H[1 - v, 1 - v, 1, 1 - v, u])/(4*v) - (3*MH2*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/2 + (3*MH2*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/4 + (3*MH2*u^2*H[1 - v, 1 - v, 1 - v, 0, u])/(4*v) - (3*MH2*H[1 - v, 1 - v, 1 - v, 0, 1 - u - v])/2 + (3*MH2*u*H[1 - v, 1 - v, 1 - v, 0, 1 - u - v])/2 + (3*MH2*H[1 - v, 1 - v, 1 - v, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[1 - v, 1 - v, 1 - v, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 1 - v, 1 - v, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[1 - v, 1 - v, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 1 - v, v, 0, u])/(4*v) + (MH2*H[1 - v, 1 - v, v, 0, 1 - u - v])/2 - (MH2*u*H[1 - v, 1 - v, v, 0, 1 - u - v])/2 - (MH2*H[1 - v, 1 - v, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 1 - v, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 1 - v, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 1 - v, v, 0, 1 - u - v])/4 - (MH2*u^2*H[1 - v, v, 0, 0, u])/v + 2*MH2*H[1 - v, v, 0, 0, 1 - u - v] - 2*MH2*u*H[1 - v, v, 0, 0, 1 - u - v] - (MH2*H[1 - v, v, 0, 0, 1 - u - v])/v + (2*MH2*u*H[1 - v, v, 0, 0, 1 - u - v])/v - (MH2*u^2*H[1 - v, v, 0, 0, 1 - u - v])/v - MH2*v*H[1 - v, v, 0, 0, 1 - u - v] + (3*MH2*u^2*H[v, 0, 0, 0, u])/(4*v) - (3*MH2*H[v, 0, 0, 0, 1 - u - v])/2 + (3*MH2*u*H[v, 0, 0, 0, 1 - u - v])/2 + (3*MH2*H[v, 0, 0, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[v, 0, 0, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[v, 0, 0, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[v, 0, 0, 0, 1 - u - v])/4 - (MH2*u^2*H[v, 0, 0, 1 - v, u])/v + 2*MH2*H[v, 0, 0, 1 - v, 1 - u - v] - 2*MH2*u*H[v, 0, 0, 1 - v, 1 - u - v] - (MH2*H[v, 0, 0, 1 - v, 1 - u - v])/v + (2*MH2*u*H[v, 0, 0, 1 - v, 1 - u - v])/v - (MH2*u^2*H[v, 0, 0, 1 - v, 1 - u - v])/v - MH2*v*H[v, 0, 0, 1 - v, 1 - u - v] + (MH2*u^2*H[v, 0, 1, 1 - v, u])/(4*v) - (MH2*H[v, 0, 1, 1 - v, 1 - u - v])/2 + (MH2*u*H[v, 0, 1, 1 - v, 1 - u - v])/2 + (MH2*H[v, 0, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[v, 0, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[v, 0, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[v, 0, 1, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[v, 0, 1 - v, 0, u])/v + 2*MH2*H[v, 0, 1 - v, 0, 1 - u - v] - 2*MH2*u*H[v, 0, 1 - v, 0, 1 - u - v] - (MH2*H[v, 0, 1 - v, 0, 1 - u - v])/v + (2*MH2*u*H[v, 0, 1 - v, 0, 1 - u - v])/v - (MH2*u^2*H[v, 0, 1 - v, 0, 1 - u - v])/v - MH2*v*H[v, 0, 1 - v, 0, 1 - u - v] + (MH2*u^2*H[v, 0, 1 - v, 1 - v, u])/(4*v) - (MH2*H[v, 0, 1 - v, 1 - v, 1 - u - v])/2 + (MH2*u*H[v, 0, 1 - v, 1 - v, 1 - u - v])/2 + (MH2*H[v, 0, 1 - v, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[v, 0, 1 - v, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[v, 0, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[v, 0, 1 - v, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[v, 0, v, 0, u])/v + 2*MH2*H[v, 0, v, 0, 1 - u - v] - 2*MH2*u*H[v, 0, v, 0, 1 - u - v] - (MH2*H[v, 0, v, 0, 1 - u - v])/v + (2*MH2*u*H[v, 0, v, 0, 1 - u - v])/v - (MH2*u^2*H[v, 0, v, 0, 1 - u - v])/v - MH2*v*H[v, 0, v, 0, 1 - u - v] - (MH2*u^2*H[v, 1 - v, 0, 0, u])/v + 2*MH2*H[v, 1 - v, 0, 0, 1 - u - v] - 2*MH2*u*H[v, 1 - v, 0, 0, 1 - u - v] - (MH2*H[v, 1 - v, 0, 0, 1 - u - v])/v + (2*MH2*u*H[v, 1 - v, 0, 0, 1 - u - v])/v - (MH2*u^2*H[v, 1 - v, 0, 0, 1 - u - v])/v - MH2*v*H[v, 1 - v, 0, 0, 1 - u - v] + (MH2*u^2*H[v, 1 - v, 0, 1 - v, u])/(4*v) - (MH2*H[v, 1 - v, 0, 1 - v, 1 - u - v])/2 + (MH2*u*H[v, 1 - v, 0, 1 - v, 1 - u - v])/2 + (MH2*H[v, 1 - v, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[v, 1 - v, 0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[v, 1 - v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[v, 1 - v, 0, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[v, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*H[v, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[v, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*H[v, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[v, 1 - v, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[v, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[v, 1 - v, 1, 1 - v, 1 - u - v])/4 + (MH2*u^2*H[v, 1 - v, 1 - v, 0, u])/(4*v) - (MH2*H[v, 1 - v, 1 - v, 0, 1 - u - v])/2 + (MH2*u*H[v, 1 - v, 1 - v, 0, 1 - u - v])/2 + (MH2*H[v, 1 - v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u*H[v, 1 - v, 1 - v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[v, 1 - v, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*v*H[v, 1 - v, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[v, v, 0, 0, u])/v + 2*MH2*H[v, v, 0, 0, 1 - u - v] - 2*MH2*u*H[v, v, 0, 0, 1 - u - v] - (MH2*H[v, v, 0, 0, 1 - u - v])/v + (2*MH2*u*H[v, v, 0, 0, 1 - u - v])/v - (MH2*u^2*H[v, v, 0, 0, 1 - u - v])/v - MH2*v*H[v, v, 0, 0, 1 - u - v] + (MH2*u^2*H[v, v, v, 0, u])/v - 2*MH2*H[v, v, v, 0, 1 - u - v] + 2*MH2*u*H[v, v, v, 0, 1 - u - v] + (MH2*H[v, v, v, 0, 1 - u - v])/v - (2*MH2*u*H[v, v, v, 0, 1 - u - v])/v + (MH2*u^2*H[v, v, v, 0, 1 - u - v])/v + MH2*v*H[v, v, v, 0, 1 - u - v] + ((MH2*u*(2 + (16 - 5*Pi^2)*u)*H[0, u])/(16*v) + (MH2*(277 + 572*u^2 + 27*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 572*u*(-1 + v) - 563*v + 286*v^2)*H[0, v])/(72*v) - (MH2*u^2*H[0, u]*H[0, v])/(3*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(3*v) + (MH2*Pi^2*u^2*H[1, u])/(4*v) - (13*MH2*u^2*H[0, v]*H[1, u])/(12*v) - (13*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(12*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 2*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[1, v])/(16*v) - (35*MH2*u^2*H[0, u]*H[1, v])/(24*v) - (35*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(24*v) - (13*MH2*u^2*H[1, u]*H[1, v])/(12*v) - (13*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(12*v) + (MH2*u*(-2 + (-16 + 5*Pi^2)*u)*H[1 - v, u])/(16*v) + (MH2*u^2*H[0, v]*H[1 - v, u])/(3*v) - (3*MH2*u^2*H[1, v]*H[1 - v, u])/(8*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(3*v) - (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(8*v) - (MH2*Pi^2*u^2*H[v, u])/(4*v) + (13*MH2*u^2*H[0, v]*H[v, u])/(12*v) + (13*MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(12*v) - (3*MH2*u^2*H[0, 0, u])/(8*v) - (3*MH2*u^2*H[0, v]*H[0, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 0, u])/(2*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - u - v])/(2*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(8*v) + (5*MH2*u^2*H[0, u]*H[0, 0, v])/(2*v) + (5*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(2*v) + (3*MH2*u^2*H[1, u]*H[0, 0, v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(2*v) - (5*MH2*u^2*H[1 - v, u]*H[0, 0, v])/(2*v) - (5*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(2*v) - (3*MH2*u^2*H[v, u]*H[0, 0, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(2*v) - (MH2*u^2*H[0, v]*H[0, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - u - v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) + (3*MH2*u^2*H[0, u]*H[0, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(4*v) + (MH2*u^2*H[1, u]*H[0, 1, v])/v + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/v - (MH2*u^2*H[1 - v, u]*H[0, 1, v])/(2*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, v])/(2*v) - (MH2*u^2*H[v, u]*H[0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, v])/(4*v) - (35*MH2*u^2*H[0, 1 - v, u])/(24*v) + (MH2*u^2*H[0, v]*H[0, 1 - v, u])/v + (MH2*u^2*H[1, v]*H[0, 1 - v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[0, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[1, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 0, 1 - u - v])/(4*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) + (MH2*u^2*H[0, u]*H[1, 0, v])/v + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/v + (MH2*u^2*H[1, u]*H[1, 0, v])/v + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/v - (3*MH2*u^2*H[1 - v, u]*H[1, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*u^2*H[v, u]*H[1, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(8*v) + (MH2*u^2*H[0, u]*H[1, 1, v])/(2*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(2*v) + (MH2*u^2*H[1, u]*H[1, 1, v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, v])/(2*v) - (13*MH2*u^2*H[1, 1 - v, u])/(12*v) + (MH2*u^2*H[0, v]*H[1, 1 - v, u])/v + (MH2*u^2*H[1, v]*H[1, 1 - v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - u - v])/(2*v) - (35*MH2*u^2*H[1 - v, 0, u])/(24*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, u])/v + (MH2*u^2*H[1, v]*H[1 - v, 0, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[1 - v, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[1 - v, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - u - v])/(4*v) - (3*MH2*u^2*H[1 - v, 1 - v, u])/(8*v) - (3*MH2*u^2*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - u - v])/(4*v) - (13*MH2*u^2*H[v, 0, u])/(12*v) + (MH2*u^2*H[0, v]*H[v, 0, u])/v + (MH2*u^2*H[1, v]*H[v, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - u - v])/(4*v) + I*((11*MH2*Pi*u^2*H[0, u])/(6*v) + (17*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) + (13*MH2*Pi*u^2*H[1, u])/(12*v) - (MH2*Pi*u^2*H[0, v]*H[1, u])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(2*v) - (11*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(6*v) - (MH2*Pi*u^2*H[0, u]*H[1, v])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(2*v) - (11*MH2*Pi*u^2*H[1 - v, u])/(6*v) + (MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(4*v) - (13*MH2*Pi*u^2*H[v, u])/(12*v) + (MH2*Pi*u^2*H[0, v]*H[v, u])/(2*v) + (MH2*Pi*u^2*H[1, v]*H[v, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[v, 1 - u - v])/(4*v) + (MH2*Pi*u^2*H[0, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) + (MH2*Pi*u^2*H[0, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) - (MH2*Pi*u^2*H[0, 1 - v, u])/(2*v) - (MH2*Pi*u^2*H[0, v, u])/(4*v) + (MH2*Pi*u^2*H[1, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) - (MH2*Pi*u^2*H[1 - v, 0, u])/(2*v) - (MH2*Pi*u^2*H[1 - v, 1, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, v, u])/(4*v) + (MH2*Pi*u^2*H[v, 1 - v, u])/(4*v) + (MH2*Pi*(439 - 860*u + 860*u^2 - 869*v + 860*u*v + 430*v^2 + 132*(-1 + u + v)^2*H[0, 1 - u - v] + 78*(-1 + u + v)^2*H[1, 1 - u - v] - 132*H[1 - v, 1 - u - v] + 264*u*H[1 - v, 1 - u - v] - 132*u^2*H[1 - v, 1 - u - v] + 264*v*H[1 - v, 1 - u - v] - 264*u*v*H[1 - v, 1 - u - v] - 132*v^2*H[1 - v, 1 - u - v] - 78*H[v, 1 - u - v] + 156*u*H[v, 1 - u - v] - 78*u^2*H[v, 1 - u - v] + 156*v*H[v, 1 - u - v] - 156*u*v*H[v, 1 - u - v] - 78*v^2*H[v, 1 - u - v] + 18*H[0, 0, 1 - u - v] - 36*u*H[0, 0, 1 - u - v] + 18*u^2*H[0, 0, 1 - u - v] - 36*v*H[0, 0, 1 - u - v] + 36*u*v*H[0, 0, 1 - u - v] + 18*v^2*H[0, 0, 1 - u - v] + 18*H[0, 1, 1 - u - v] - 36*u*H[0, 1, 1 - u - v] + 18*u^2*H[0, 1, 1 - u - v] - 36*v*H[0, 1, 1 - u - v] + 36*u*v*H[0, 1, 1 - u - v] + 18*v^2*H[0, 1, 1 - u - v] - 36*H[0, 1 - v, 1 - u - v] + 72*u*H[0, 1 - v, 1 - u - v] - 36*u^2*H[0, 1 - v, 1 - u - v] + 72*v*H[0, 1 - v, 1 - u - v] - 72*u*v*H[0, 1 - v, 1 - u - v] - 36*v^2*H[0, 1 - v, 1 - u - v] - 18*H[0, v, 1 - u - v] + 36*u*H[0, v, 1 - u - v] - 18*u^2*H[0, v, 1 - u - v] + 36*v*H[0, v, 1 - u - v] - 36*u*v*H[0, v, 1 - u - v] - 18*v^2*H[0, v, 1 - u - v] + 18*H[1, 0, 1 - u - v] - 36*u*H[1, 0, 1 - u - v] + 18*u^2*H[1, 0, 1 - u - v] - 36*v*H[1, 0, 1 - u - v] + 36*u*v*H[1, 0, 1 - u - v] + 18*v^2*H[1, 0, 1 - u - v] - 36*H[1 - v, 0, 1 - u - v] + 72*u*H[1 - v, 0, 1 - u - v] - 36*u^2*H[1 - v, 0, 1 - u - v] + 72*v*H[1 - v, 0, 1 - u - v] - 72*u*v*H[1 - v, 0, 1 - u - v] - 36*v^2*H[1 - v, 0, 1 - u - v] - 18*H[1 - v, 1, 1 - u - v] + 36*u*H[1 - v, 1, 1 - u - v] - 18*u^2*H[1 - v, 1, 1 - u - v] + 36*v*H[1 - v, 1, 1 - u - v] - 36*u*v*H[1 - v, 1, 1 - u - v] - 18*v^2*H[1 - v, 1, 1 - u - v] + 18*H[1 - v, 1 - v, 1 - u - v] - 36*u*H[1 - v, 1 - v, 1 - u - v] + 18*u^2*H[1 - v, 1 - v, 1 - u - v] - 36*v*H[1 - v, 1 - v, 1 - u - v] + 36*u*v*H[1 - v, 1 - v, 1 - u - v] + 18*v^2*H[1 - v, 1 - v, 1 - u - v] + 18*H[1 - v, v, 1 - u - v] - 36*u*H[1 - v, v, 1 - u - v] + 18*u^2*H[1 - v, v, 1 - u - v] - 36*v*H[1 - v, v, 1 - u - v] + 36*u*v*H[1 - v, v, 1 - u - v] + 18*v^2*H[1 - v, v, 1 - u - v] + 18*H[v, 1 - v, 1 - u - v] - 36*u*H[v, 1 - v, 1 - u - v] + 18*u^2*H[v, 1 - v, 1 - u - v] - 36*v*H[v, 1 - v, 1 - u - v] + 36*u*v*H[v, 1 - v, 1 - u - v] + 18*v^2*H[v, 1 - v, 1 - u - v]))/(72*v)) - (21*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/v - (MH2*u^2*H[0, 0, 1 - v, u])/(2*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(4*v) - (MH2*u^2*H[0, 1, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 1 - v, 0, u])/(2*v) + (MH2*u^2*H[0, 1 - v, 1 - v, u])/(2*v) - (MH2*u^2*H[0, v, 0, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(2*v) - (MH2*u^2*H[1, 0, 1 - v, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) - (MH2*u^2*H[1, 1 - v, 0, u])/(4*v) + (MH2*u^2*H[1, 1 - v, 1 - v, u])/(2*v) - (MH2*u^2*H[1 - v, 0, 0, u])/(2*v) + (MH2*u^2*H[1 - v, 0, 1 - v, u])/(2*v) + (MH2*u^2*H[1 - v, 1, 1 - v, u])/(4*v) + (MH2*u^2*H[1 - v, 1 - v, 0, u])/(2*v) + (MH2*u^2*H[1 - v, v, 0, u])/(4*v) - (MH2*u^2*H[v, 0, 0, u])/(2*v) + (MH2*u^2*H[v, 0, 1 - v, u])/(4*v) + (MH2*u^2*H[v, 1 - v, 0, u])/(4*v) - (MH2*(-9356 + 1953*Pi^2 + 17128*u - 3906*Pi^2*u - 17128*u^2 + 3906*Pi^2*u^2 + 17920*v - 3906*Pi^2*v - 17128*u*v + 3906*Pi^2*u*v - 8564*v^2 + 1953*Pi^2*v^2 + 216*zeta3 - 432*u*zeta3 + 432*u^2*zeta3 - 432*v*zeta3 + 432*u*v*zeta3 + 216*v^2*zeta3 + 54*(-1 + u + v)*(5*Pi^2*(-1 + u + v) - 2*(-9 + 8*u + 8*v))*H[0, 1 - u - v] - 216*Pi^2*(-1 + u + v)^2*H[1, 1 - u - v] + 972*H[1 - v, 1 - u - v] - 270*Pi^2*H[1 - v, 1 - u - v] - 1836*u*H[1 - v, 1 - u - v] + 540*Pi^2*u*H[1 - v, 1 - u - v] + 864*u^2*H[1 - v, 1 - u - v] - 270*Pi^2*u^2*H[1 - v, 1 - u - v] - 1836*v*H[1 - v, 1 - u - v] + 540*Pi^2*v*H[1 - v, 1 - u - v] + 1728*u*v*H[1 - v, 1 - u - v] - 540*Pi^2*u*v*H[1 - v, 1 - u - v] + 864*v^2*H[1 - v, 1 - u - v] - 270*Pi^2*v^2*H[1 - v, 1 - u - v] + 216*Pi^2*H[v, 1 - u - v] - 432*Pi^2*u*H[v, 1 - u - v] + 216*Pi^2*u^2*H[v, 1 - u - v] - 432*Pi^2*v*H[v, 1 - u - v] + 432*Pi^2*u*v*H[v, 1 - u - v] + 216*Pi^2*v^2*H[v, 1 - u - v] + 324*H[0, 0, 1 - u - v] - 648*u*H[0, 0, 1 - u - v] + 324*u^2*H[0, 0, 1 - u - v] - 648*v*H[0, 0, 1 - u - v] + 648*u*v*H[0, 0, 1 - u - v] + 324*v^2*H[0, 0, 1 - u - v] + 1260*H[0, 1 - v, 1 - u - v] - 2520*u*H[0, 1 - v, 1 - u - v] + 1260*u^2*H[0, 1 - v, 1 - u - v] - 2520*v*H[0, 1 - v, 1 - u - v] + 2520*u*v*H[0, 1 - v, 1 - u - v] + 1260*v^2*H[0, 1 - v, 1 - u - v] + 936*H[1, 1 - v, 1 - u - v] - 1872*u*H[1, 1 - v, 1 - u - v] + 936*u^2*H[1, 1 - v, 1 - u - v] - 1872*v*H[1, 1 - v, 1 - u - v] + 1872*u*v*H[1, 1 - v, 1 - u - v] + 936*v^2*H[1, 1 - v, 1 - u - v] + 1260*H[1 - v, 0, 1 - u - v] - 2520*u*H[1 - v, 0, 1 - u - v] + 1260*u^2*H[1 - v, 0, 1 - u - v] - 2520*v*H[1 - v, 0, 1 - u - v] + 2520*u*v*H[1 - v, 0, 1 - u - v] + 1260*v^2*H[1 - v, 0, 1 - u - v] + 324*H[1 - v, 1 - v, 1 - u - v] - 648*u*H[1 - v, 1 - v, 1 - u - v] + 324*u^2*H[1 - v, 1 - v, 1 - u - v] - 648*v*H[1 - v, 1 - v, 1 - u - v] + 648*u*v*H[1 - v, 1 - v, 1 - u - v] + 324*v^2*H[1 - v, 1 - v, 1 - u - v] + 936*H[v, 0, 1 - u - v] - 1872*u*H[v, 0, 1 - u - v] + 936*u^2*H[v, 0, 1 - u - v] - 1872*v*H[v, 0, 1 - u - v] + 1872*u*v*H[v, 0, 1 - u - v] + 936*v^2*H[v, 0, 1 - u - v] + 432*H[0, 0, 1 - v, 1 - u - v] - 864*u*H[0, 0, 1 - v, 1 - u - v] + 432*u^2*H[0, 0, 1 - v, 1 - u - v] - 864*v*H[0, 0, 1 - v, 1 - u - v] + 864*u*v*H[0, 0, 1 - v, 1 - u - v] + 432*v^2*H[0, 0, 1 - v, 1 - u - v] + 216*H[0, 1, 1 - v, 1 - u - v] - 432*u*H[0, 1, 1 - v, 1 - u - v] + 216*u^2*H[0, 1, 1 - v, 1 - u - v] - 432*v*H[0, 1, 1 - v, 1 - u - v] + 432*u*v*H[0, 1, 1 - v, 1 - u - v] + 216*v^2*H[0, 1, 1 - v, 1 - u - v] + 432*H[0, 1 - v, 0, 1 - u - v] - 864*u*H[0, 1 - v, 0, 1 - u - v] + 432*u^2*H[0, 1 - v, 0, 1 - u - v] - 864*v*H[0, 1 - v, 0, 1 - u - v] + 864*u*v*H[0, 1 - v, 0, 1 - u - v] + 432*v^2*H[0, 1 - v, 0, 1 - u - v] - 432*H[0, 1 - v, 1 - v, 1 - u - v] + 864*u*H[0, 1 - v, 1 - v, 1 - u - v] - 432*u^2*H[0, 1 - v, 1 - v, 1 - u - v] + 864*v*H[0, 1 - v, 1 - v, 1 - u - v] - 864*u*v*H[0, 1 - v, 1 - v, 1 - u - v] - 432*v^2*H[0, 1 - v, 1 - v, 1 - u - v] + 216*H[0, v, 0, 1 - u - v] - 432*u*H[0, v, 0, 1 - u - v] + 216*u^2*H[0, v, 0, 1 - u - v] - 432*v*H[0, v, 0, 1 - u - v] + 432*u*v*H[0, v, 0, 1 - u - v] + 216*v^2*H[0, v, 0, 1 - u - v] + 216*H[1, 0, 1 - v, 1 - u - v] - 432*u*H[1, 0, 1 - v, 1 - u - v] + 216*u^2*H[1, 0, 1 - v, 1 - u - v] - 432*v*H[1, 0, 1 - v, 1 - u - v] + 432*u*v*H[1, 0, 1 - v, 1 - u - v] + 216*v^2*H[1, 0, 1 - v, 1 - u - v] + 216*H[1, 1 - v, 0, 1 - u - v] - 432*u*H[1, 1 - v, 0, 1 - u - v] + 216*u^2*H[1, 1 - v, 0, 1 - u - v] - 432*v*H[1, 1 - v, 0, 1 - u - v] + 432*u*v*H[1, 1 - v, 0, 1 - u - v] + 216*v^2*H[1, 1 - v, 0, 1 - u - v] - 432*H[1, 1 - v, 1 - v, 1 - u - v] + 864*u*H[1, 1 - v, 1 - v, 1 - u - v] - 432*u^2*H[1, 1 - v, 1 - v, 1 - u - v] + 864*v*H[1, 1 - v, 1 - v, 1 - u - v] - 864*u*v*H[1, 1 - v, 1 - v, 1 - u - v] - 432*v^2*H[1, 1 - v, 1 - v, 1 - u - v] + 432*H[1 - v, 0, 0, 1 - u - v] - 864*u*H[1 - v, 0, 0, 1 - u - v] + 432*u^2*H[1 - v, 0, 0, 1 - u - v] - 864*v*H[1 - v, 0, 0, 1 - u - v] + 864*u*v*H[1 - v, 0, 0, 1 - u - v] + 432*v^2*H[1 - v, 0, 0, 1 - u - v] - 432*H[1 - v, 0, 1 - v, 1 - u - v] + 864*u*H[1 - v, 0, 1 - v, 1 - u - v] - 432*u^2*H[1 - v, 0, 1 - v, 1 - u - v] + 864*v*H[1 - v, 0, 1 - v, 1 - u - v] - 864*u*v*H[1 - v, 0, 1 - v, 1 - u - v] - 432*v^2*H[1 - v, 0, 1 - v, 1 - u - v] - 216*H[1 - v, 1, 1 - v, 1 - u - v] + 432*u*H[1 - v, 1, 1 - v, 1 - u - v] - 216*u^2*H[1 - v, 1, 1 - v, 1 - u - v] + 432*v*H[1 - v, 1, 1 - v, 1 - u - v] - 432*u*v*H[1 - v, 1, 1 - v, 1 - u - v] - 216*v^2*H[1 - v, 1, 1 - v, 1 - u - v] - 432*H[1 - v, 1 - v, 0, 1 - u - v] + 864*u*H[1 - v, 1 - v, 0, 1 - u - v] - 432*u^2*H[1 - v, 1 - v, 0, 1 - u - v] + 864*v*H[1 - v, 1 - v, 0, 1 - u - v] - 864*u*v*H[1 - v, 1 - v, 0, 1 - u - v] - 432*v^2*H[1 - v, 1 - v, 0, 1 - u - v] - 216*H[1 - v, v, 0, 1 - u - v] + 432*u*H[1 - v, v, 0, 1 - u - v] - 216*u^2*H[1 - v, v, 0, 1 - u - v] + 432*v*H[1 - v, v, 0, 1 - u - v] - 432*u*v*H[1 - v, v, 0, 1 - u - v] - 216*v^2*H[1 - v, v, 0, 1 - u - v] + 432*H[v, 0, 0, 1 - u - v] - 864*u*H[v, 0, 0, 1 - u - v] + 432*u^2*H[v, 0, 0, 1 - u - v] - 864*v*H[v, 0, 0, 1 - u - v] + 864*u*v*H[v, 0, 0, 1 - u - v] + 432*v^2*H[v, 0, 0, 1 - u - v] - 216*H[v, 0, 1 - v, 1 - u - v] + 432*u*H[v, 0, 1 - v, 1 - u - v] - 216*u^2*H[v, 0, 1 - v, 1 - u - v] + 432*v*H[v, 0, 1 - v, 1 - u - v] - 432*u*v*H[v, 0, 1 - v, 1 - u - v] - 216*v^2*H[v, 0, 1 - v, 1 - u - v] - 216*H[v, 1 - v, 0, 1 - u - v] + 432*u*H[v, 1 - v, 0, 1 - u - v] - 216*u^2*H[v, 1 - v, 0, 1 - u - v] + 432*v*H[v, 1 - v, 0, 1 - u - v] - 432*u*v*H[v, 1 - v, 0, 1 - u - v] - 216*v^2*H[v, 1 - v, 0, 1 - u - v]))/(864*v))*Log[muSqOMH2] + ((3*MH2*u^2*H[0, u])/(8*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(48*v) + (3*MH2*u^2*H[0, u]*H[0, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(4*v) + (3*MH2*u^2*H[0, v]*H[1, u])/(8*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(8*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) + (MH2*u^2*H[0, u]*H[1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(4*v) + (3*MH2*u^2*H[1, u]*H[1, v])/(8*v) + (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(8*v) - (3*MH2*u^2*H[1 - v, u])/(8*v) - (3*MH2*u^2*H[0, v]*H[1 - v, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, u])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(8*v) - (3*MH2*u^2*H[0, v]*H[v, u])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(8*v) + I*((-3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) - (3*MH2*Pi*u^2*H[1, u])/(8*v) + (3*MH2*Pi*u^2*H[v, u])/(8*v) + (MH2*Pi*(43*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 18*(-1 + u + v)^2*H[1, 1 - u - v] + 18*(-1 + u + v)^2*H[v, 1 - u - v]))/(48*v)) - (MH2*u^2*H[0, 0, u])/(8*v) - (15*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(8*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(8*v) + (MH2*u^2*H[0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(8*v) + (3*MH2*u^2*H[1, 1 - v, u])/(8*v) + (MH2*u^2*H[1 - v, 0, u])/(4*v) - (MH2*u^2*H[1 - v, 1 - v, u])/(8*v) + (3*MH2*u^2*H[v, 0, u])/(8*v) + (MH2*(277 + 45*Pi^2 - 572*u - 90*Pi^2*u + 572*u^2 + 90*Pi^2*u^2 - 563*v - 90*Pi^2*v + 572*u*v + 90*Pi^2*u*v + 286*v^2 + 45*Pi^2*v^2 + 54*(-1 + u + v)^2*H[0, 1 - u - v] - 54*(-1 + u + v)^2*H[1 - v, 1 - u - v] - 18*H[0, 0, 1 - u - v] + 36*u*H[0, 0, 1 - u - v] - 18*u^2*H[0, 0, 1 - u - v] + 36*v*H[0, 0, 1 - u - v] - 36*u*v*H[0, 0, 1 - u - v] - 18*v^2*H[0, 0, 1 - u - v] + 36*H[0, 1 - v, 1 - u - v] - 72*u*H[0, 1 - v, 1 - u - v] + 36*u^2*H[0, 1 - v, 1 - u - v] - 72*v*H[0, 1 - v, 1 - u - v] + 72*u*v*H[0, 1 - v, 1 - u - v] + 36*v^2*H[0, 1 - v, 1 - u - v] + 54*H[1, 1 - v, 1 - u - v] - 108*u*H[1, 1 - v, 1 - u - v] + 54*u^2*H[1, 1 - v, 1 - u - v] - 108*v*H[1, 1 - v, 1 - u - v] + 108*u*v*H[1, 1 - v, 1 - u - v] + 54*v^2*H[1, 1 - v, 1 - u - v] + 36*H[1 - v, 0, 1 - u - v] - 72*u*H[1 - v, 0, 1 - u - v] + 36*u^2*H[1 - v, 0, 1 - u - v] - 72*v*H[1 - v, 0, 1 - u - v] + 72*u*v*H[1 - v, 0, 1 - u - v] + 36*v^2*H[1 - v, 0, 1 - u - v] - 18*H[1 - v, 1 - v, 1 - u - v] + 36*u*H[1 - v, 1 - v, 1 - u - v] - 18*u^2*H[1 - v, 1 - v, 1 - u - v] + 36*v*H[1 - v, 1 - v, 1 - u - v] - 36*u*v*H[1 - v, 1 - v, 1 - u - v] - 18*v^2*H[1 - v, 1 - v, 1 - u - v] + 54*H[v, 0, 1 - u - v] - 108*u*H[v, 0, 1 - u - v] + 54*u^2*H[v, 0, 1 - u - v] - 108*v*H[v, 0, 1 - u - v] + 108*u*v*H[v, 0, 1 - u - v] + 54*v^2*H[v, 0, 1 - u - v]))/(144*v))*Log[muSqOMH2]^2 + (((-1/8*I)*MH2*(-1 + 2*Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(Nc^2*v) - (MH2*(-1 + 2*Nc^2)*u^2*H[0, u])/(8*v) + (MH2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*Nc^2*v) + (MH2*(-1 + 2*Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) + (MH2*(-1 + 2*Nc^2)*u^2*H[1 - v, u])/(8*v) - (MH2*(-1 + 2*Nc^2)*((27 + 61*Nc^2 - 16*Nc*Nf)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 18*Nc^2*(-1 + u + v)^2*H[0, 1 - u - v] - 18*Nc^2*(-1 + u + v)^2*H[1 - v, 1 - u - v]))/(144*Nc^2*v))*Log[muSqOMH2]^3 + (MH2*(1 - 2*Nc^2)^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^4)/(32*Nc^2*v) + Nf^2*(-1/81*(MH2*(-25 + 9*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v + (10*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(27*v) + I*((10*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) + (2*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v)) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + ((10*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) + (((2*I)/9)*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v))*Log[muSqOMH2] + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(9*v)) + (MH2*u^2*H[v, u]*(44*Pi^2 + 27*(zeta3 - zeta3)))/(36*v) - (37*MH2*zeta3)/24 + (37*MH2*u*zeta3)/24 + (3*MH2*u*zeta3)/(-1 + u) - (3*MH2*u^2*zeta3)/(4*(-1 + u)^2) - (3*MH2*u^2*zeta3)/(-1 + u) + (3*MH2*u^3*zeta3)/(4*(-1 + u)^2) + (37*MH2*zeta3)/(48*v) - (37*MH2*u*zeta3)/(24*v) + (37*MH2*u^2*zeta3)/(24*v) + (3*MH2*u^2*zeta3)/(8*(-1 + u)^2*v) - (3*MH2*u^3*zeta3)/(4*(-1 + u)^2*v) + (3*MH2*u^4*zeta3)/(8*(-1 + u)^2*v) + (37*MH2*v*zeta3)/48 + (3*MH2*u*v*zeta3)/(2 - 2*u) + (3*MH2*u^2*v*zeta3)/(8*(-1 + u)^2) - (3*MH2*u^2*zeta3)/(4*(u + v)^2) + (3*MH2*u^3*zeta3)/(4*(u + v)^2) + (3*MH2*u^2*zeta3)/(8*v*(u + v)^2) - (3*MH2*u^3*zeta3)/(4*v*(u + v)^2) + (3*MH2*u^4*zeta3)/(8*v*(u + v)^2) + (3*MH2*u^2*v*zeta3)/(8*(u + v)^2) - (3*MH2*u^2*zeta3)/(2*(u + v)) + (3*MH2*u^2*zeta3)/(2*v*(u + v)) - (3*MH2*u^3*zeta3)/(2*v*(u + v)) + (3*MH2*u*zeta3)/(2*v - 2*u*v) + (3*MH2*u^3*zeta3)/(2*v - 2*u*v) - (3*MH2*u^2*zeta3)/(v - u*v) - MH2*H[1 - v, 1 - u - v]*zeta3 + MH2*u*H[1 - v, 1 - u - v]*zeta3 + (MH2*H[1 - v, 1 - u - v]*zeta3)/(2*v) - (MH2*u*H[1 - v, 1 - u - v]*zeta3)/v + (MH2*u^2*H[1 - v, 1 - u - v]*zeta3)/(2*v) + (MH2*v*H[1 - v, 1 - u - v]*zeta3)/2 + (3*MH2*H[v, 1 - u - v]*zeta3)/2 - (3*MH2*u*H[v, 1 - u - v]*zeta3)/2 - (3*MH2*H[v, 1 - u - v]*zeta3)/(4*v) + (3*MH2*u*H[v, 1 - u - v]*zeta3)/(2*v) - (3*MH2*u^2*H[v, 1 - u - v]*zeta3)/(4*v) - (3*MH2*v*H[v, 1 - u - v]*zeta3)/4 - (MH2*u*H[1, u]*(Pi^2*(-9 + 68*u) + 18*u*(3*zeta3 + 2*zeta3)))/(72*v) - (MH2*(-1 + u + v)*H[1, 1 - u - v]*(Pi^2*(-59 + 68*u + 68*v) + 18*(-1 + u + v)*(3*zeta3 + 2*zeta3)))/(72*v) - (MH2*(-1 + u + v)*H[0, 1 - u - v]*(3*(-1 + v) + 2*u^2*(9 + 17*Pi^2 + 18*zeta3 - 18*zeta3) + u*(-37 + 34*Pi^2*(-1 + v) - 36*zeta3 + 18*v*(1 + 2*zeta3 - 2*zeta3) + 36*zeta3)))/(48*u*v) - (MH2*u*H[0, u]*(22*(-1 + v) + 2*u^2*(9 + 17*Pi^2 + 18*zeta3 - 18*zeta3) + u*(1 + 34*Pi^2*(-1 + v) - 36*zeta3 + 18*v*(1 + 2*zeta3 - 2*zeta3) + 36*zeta3)))/(48*v*(-1 + u + v)) + (Nf*((MH2*u*(1 + Pi^2*u)*H[0, u])/(12*v) + (MH2*(2*u^4*(-335 + 69*Pi^2*(-1 + v)^2 + 670*v - 389*v^2) + 4*u^3*(-1 + v)*(-335 + 69*Pi^2*(-1 + v)^2 + 670*v - 389*v^2) - (-1 + v)^2*v*(-353 + 69*Pi^2*(-1 + v)^2 + 688*v - 389*v^2) + u*(-1 + v)*(-371 + 2082*v - 3440*v^2 + 2226*v^3 - 389*v^4 + 69*Pi^2*(-1 + v)^2*(1 - 4*v + v^2)) + u^2*(-1041 + 4762*v - 7568*v^2 + 5122*v^3 - 1167*v^4 + 69*Pi^2*(-1 + v)^2*(3 - 8*v + 3*v^2)))*H[0, v])/(216*(-1 + u)*(-1 + v)^2*v*(u + v)) + (29*MH2*u^2*H[0, u]*H[0, v])/(36*v) + (29*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(36*v) + (7*MH2*Pi^2*u^2*H[1, u])/(36*v) + (29*MH2*u^2*H[0, v]*H[1, u])/(36*v) + (29*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(36*v) - (MH2*(8*Pi^2*u^4 + 16*Pi^2*u^3*(-1 + v) - 4*Pi^2*(-1 + v)^2*v + u*(-1 + v)*(3*(1 + v) + 4*Pi^2*(1 - 4*v + v^2)) + u^2*(3*(1 + v) + 4*Pi^2*(3 - 8*v + 3*v^2)))*H[1, v])/(36*(-1 + u)*v*(u + v)) + (29*MH2*u^2*H[0, u]*H[1, v])/(36*v) + (29*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(36*v) + (29*MH2*u^2*H[1, u]*H[1, v])/(36*v) + (29*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(36*v) - (MH2*u*(-3 + 3*u - 4*Pi^2*u + 4*Pi^2*u^2 + 3*v)*H[1 - v, u])/(36*(-1 + u)*v) - (29*MH2*u^2*H[0, v]*H[1 - v, u])/(36*v) - (29*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(36*v) - (2*MH2*Pi^2*u^2*H[v, u])/(9*v) - (29*MH2*u^2*H[0, v]*H[v, u])/(36*v) - (29*MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(36*v) - (MH2*u^2*H[0, v]*H[0, 0, u])/(6*v) - (MH2*u^2*H[1, v]*H[0, 0, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(6*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - u - v])/(6*v) - (19*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(9*v) + (MH2*u^2*H[0, u]*H[0, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(2*v) + (MH2*u^2*H[1, u]*H[0, 0, v])/(3*v) + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(3*v) - (MH2*u^2*H[1 - v, u]*H[0, 0, v])/(3*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(3*v) - (MH2*u^2*H[v, u]*H[0, 0, v])/(6*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(6*v) + (MH2*u^2*H[0, u]*H[0, 1, v])/(3*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(3*v) + (MH2*u^2*H[1, u]*H[0, 1, v])/(3*v) + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/(3*v) + (29*MH2*u^2*H[0, 1 - v, u])/(36*v) + (MH2*u^2*H[0, v]*H[0, 1 - v, u])/(3*v) + (MH2*u^2*H[1, v]*H[0, 1 - v, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/(3*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(6*v) + (MH2*u^2*H[0, v]*H[0, v, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(6*v) - (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(36*v) + (MH2*u^2*H[0, u]*H[1, 0, v])/(3*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(3*v) + (MH2*u^2*H[1, u]*H[1, 0, v])/(6*v) + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(6*v) - (MH2*u^2*H[1 - v, u]*H[1, 0, v])/(6*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/(6*v) + (MH2*u^2*H[0, v]*H[1, 1, u])/(6*v) + (MH2*u^2*H[1, v]*H[1, 1, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1 - u - v])/(6*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - u - v])/(6*v) + (MH2*u^2*H[0, u]*H[1, 1, v])/(6*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(6*v) + (MH2*u^2*H[1, u]*H[1, 1, v])/(6*v) + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, v])/(6*v) + (29*MH2*u^2*H[1, 1 - v, u])/(36*v) + (MH2*u^2*H[0, v]*H[1, 1 - v, u])/(6*v) + (MH2*u^2*H[1, v]*H[1, 1 - v, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(6*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - u - v])/(6*v) + (29*MH2*u^2*H[1 - v, 0, u])/(36*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, u])/(3*v) + (MH2*u^2*H[1, v]*H[1 - v, 0, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/(3*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(6*v) + (MH2*u^2*H[0, v]*H[1 - v, 1, u])/(6*v) + (MH2*u^2*H[1, v]*H[1 - v, 1, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - u - v])/(6*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - u - v])/(6*v) - (MH2*u^2*H[0, v]*H[1 - v, 1 - v, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(6*v) + (29*MH2*u^2*H[v, 0, u])/(36*v) + (MH2*u^2*H[0, v]*H[v, 0, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(6*v) + (MH2*u^2*H[0, v]*H[v, v, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, 1 - u - v])/(6*v) + I*((-29*MH2*Pi*u^2*H[0, u])/(36*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(2*v) - (MH2*Pi*u^2*H[0, u]*H[0, v])/(6*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(6*v) - (29*MH2*Pi*u^2*H[1, u])/(36*v) + (29*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(36*v) + (MH2*Pi*u^2*H[1, u]*H[1, v])/(6*v) + (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(6*v) + (29*MH2*Pi*u^2*H[1 - v, u])/(36*v) + (MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(6*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(6*v) + (29*MH2*Pi*u^2*H[v, u])/(36*v) - (MH2*Pi*u^2*H[0, v]*H[v, u])/(6*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(6*v) + (MH2*Pi*u^2*H[0, 0, u])/(6*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(3*v) - (MH2*Pi*u^2*H[0, v, u])/(6*v) - (MH2*Pi*u^2*H[1, 1, u])/(6*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(6*v) + (MH2*Pi*u^2*H[1, 1 - v, u])/(6*v) - (MH2*Pi*u^2*H[1 - v, 1, u])/(6*v) + (MH2*Pi*u^2*H[1 - v, 1 - v, u])/(6*v) + (MH2*Pi*u^2*H[v, 0, u])/(6*v) - (MH2*Pi*u^2*H[v, v, u])/(6*v) + (MH2*Pi*(670 - 66*Pi^2 - 688*u + 66*Pi^2*u + (18*u^2)/(-1 + u) - 335/v + (33*Pi^2)/v + (670*u)/v - (66*Pi^2*u)/v - (670*u^2)/v + (66*Pi^2*u^2)/v - 335*v + 33*Pi^2*v + 18/(-1 + u + v) - (36*u)/(-1 + u + v) + (18*u^2)/(-1 + u + v) - (36*v)/(-1 + u + v) + (36*u*v)/(-1 + u + v) + (18*v^2)/(-1 + u + v) - 18/(u + v) + (36*u)/(u + v) - (18*u^2)/(u + v) + (36*v)/(u + v) - (36*u*v)/(u + v) - (18*v^2)/(u + v) - (174*(-1 + u + v)^2*H[0, 1 - u - v])/v - (174*(-1 + u + v)^2*H[1, 1 - u - v])/v - 348*H[1 - v, 1 - u - v] + 348*u*H[1 - v, 1 - u - v] + (174*H[1 - v, 1 - u - v])/v - (348*u*H[1 - v, 1 - u - v])/v + (174*u^2*H[1 - v, 1 - u - v])/v + 174*v*H[1 - v, 1 - u - v] - 348*H[v, 1 - u - v] + 348*u*H[v, 1 - u - v] + (174*H[v, 1 - u - v])/v - (348*u*H[v, 1 - u - v])/v + (174*u^2*H[v, 1 - u - v])/v + 174*v*H[v, 1 - u - v] - 72*H[0, 0, 1 - u - v] + 72*u*H[0, 0, 1 - u - v] + (36*H[0, 0, 1 - u - v])/v - (72*u*H[0, 0, 1 - u - v])/v + (36*u^2*H[0, 0, 1 - u - v])/v + 36*v*H[0, 0, 1 - u - v] + 72*H[0, v, 1 - u - v] - 72*u*H[0, v, 1 - u - v] - (36*H[0, v, 1 - u - v])/v + (72*u*H[0, v, 1 - u - v])/v - (36*u^2*H[0, v, 1 - u - v])/v - 36*v*H[0, v, 1 - u - v] + 72*H[1, 1, 1 - u - v] - 72*u*H[1, 1, 1 - u - v] - (36*H[1, 1, 1 - u - v])/v + (72*u*H[1, 1, 1 - u - v])/v - (36*u^2*H[1, 1, 1 - u - v])/v - 36*v*H[1, 1, 1 - u - v] - 72*H[1, 1 - v, 1 - u - v] + 72*u*H[1, 1 - v, 1 - u - v] + (36*H[1, 1 - v, 1 - u - v])/v - (72*u*H[1, 1 - v, 1 - u - v])/v + (36*u^2*H[1, 1 - v, 1 - u - v])/v + 36*v*H[1, 1 - v, 1 - u - v] + 72*H[1 - v, 1, 1 - u - v] - 72*u*H[1 - v, 1, 1 - u - v] - (36*H[1 - v, 1, 1 - u - v])/v + (72*u*H[1 - v, 1, 1 - u - v])/v - (36*u^2*H[1 - v, 1, 1 - u - v])/v - 36*v*H[1 - v, 1, 1 - u - v] - 72*H[1 - v, 1 - v, 1 - u - v] + 72*u*H[1 - v, 1 - v, 1 - u - v] + (36*H[1 - v, 1 - v, 1 - u - v])/v - (72*u*H[1 - v, 1 - v, 1 - u - v])/v + (36*u^2*H[1 - v, 1 - v, 1 - u - v])/v + 36*v*H[1 - v, 1 - v, 1 - u - v] - 72*H[v, 0, 1 - u - v] + 72*u*H[v, 0, 1 - u - v] + (36*H[v, 0, 1 - u - v])/v - (72*u*H[v, 0, 1 - u - v])/v + (36*u^2*H[v, 0, 1 - u - v])/v + 36*v*H[v, 0, 1 - u - v] + 72*H[v, v, 1 - u - v] - 72*u*H[v, v, 1 - u - v] - (36*H[v, v, 1 - u - v])/v + (72*u*H[v, v, 1 - u - v])/v - (36*u^2*H[v, v, 1 - u - v])/v - 36*v*H[v, v, 1 - u - v]))/216) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(6*v) - (MH2*u^2*H[0, 0, 1 - v, u])/(6*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(3*v) - (MH2*u^2*H[0, 1 - v, 0, u])/(6*v) + (MH2*u^2*H[0, 1 - v, 1 - v, u])/(6*v) - (MH2*u^2*H[0, v, 0, u])/(6*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(6*v) + (MH2*u^2*H[1, 1, 1 - v, u])/(6*v) + (MH2*u^2*H[1, 1 - v, 1 - v, u])/(6*v) - (MH2*u^2*H[1 - v, 0, 0, u])/(6*v) + (MH2*u^2*H[1 - v, 0, 1 - v, u])/(6*v) + (MH2*u^2*H[1 - v, 1, 1 - v, u])/(6*v) + (MH2*u^2*H[1 - v, 1 - v, 0, u])/(6*v) - (MH2*u^2*H[v, 0, 0, u])/(6*v) - (MH2*u^2*H[v, v, 0, u])/(6*v) + ((-47*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(36*v) + (MH2*u^2*H[0, u]*H[0, v])/(3*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(3*v) + (MH2*u^2*H[0, v]*H[1, u])/(3*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(3*v) + (MH2*u^2*H[0, u]*H[1, v])/(3*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(3*v) + (MH2*u^2*H[1, u]*H[1, v])/(3*v) + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(3*v) - (MH2*u^2*H[0, v]*H[1 - v, u])/(3*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(3*v) - (MH2*u^2*H[0, v]*H[v, u])/(3*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(3*v) + I*(-1/3*(MH2*Pi*u^2*H[0, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v) - (MH2*Pi*u^2*H[1, u])/(3*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(3*v) + (MH2*Pi*u^2*H[1 - v, u])/(3*v) + (MH2*Pi*u^2*H[v, u])/(3*v) - (MH2*Pi*(47 - 94*u + 94*u^2 - 94*v + 94*u*v + 47*v^2 + 12*(-1 + u + v)^2*H[0, 1 - u - v] + 12*(-1 + u + v)^2*H[1, 1 - u - v] - 12*H[1 - v, 1 - u - v] + 24*u*H[1 - v, 1 - u - v] - 12*u^2*H[1 - v, 1 - u - v] + 24*v*H[1 - v, 1 - u - v] - 24*u*v*H[1 - v, 1 - u - v] - 12*v^2*H[1 - v, 1 - u - v] - 12*H[v, 1 - u - v] + 24*u*H[v, 1 - u - v] - 12*u^2*H[v, 1 - u - v] + 24*v*H[v, 1 - u - v] - 24*u*v*H[v, 1 - u - v] - 12*v^2*H[v, 1 - u - v]))/(36*v)) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v + (MH2*u^2*H[0, 1 - v, u])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(3*v) + (MH2*u^2*H[1, 1 - v, u])/(3*v) + (MH2*u^2*H[1 - v, 0, u])/(3*v) + (MH2*u^2*H[v, 0, u])/(3*v) + (MH2*(-371 + 117*Pi^2 + 670*u - 234*Pi^2*u - 670*u^2 + 234*Pi^2*u^2 + 706*v - 234*Pi^2*v - 670*u*v + 234*Pi^2*u*v - 335*v^2 + 117*Pi^2*v^2 + 72*(-1 + u + v)^2*H[0, 1 - v, 1 - u - v] + 72*(-1 + u + v)^2*H[1, 1 - v, 1 - u - v] + 72*H[1 - v, 0, 1 - u - v] - 144*u*H[1 - v, 0, 1 - u - v] + 72*u^2*H[1 - v, 0, 1 - u - v] - 144*v*H[1 - v, 0, 1 - u - v] + 144*u*v*H[1 - v, 0, 1 - u - v] + 72*v^2*H[1 - v, 0, 1 - u - v] + 72*H[v, 0, 1 - u - v] - 144*u*H[v, 0, 1 - u - v] + 72*u^2*H[v, 0, 1 - u - v] - 144*v*H[v, 0, 1 - u - v] + 144*u*v*H[v, 0, 1 - u - v] + 72*v^2*H[v, 0, 1 - u - v]))/(216*v))*Log[muSqOMH2] + ((-47*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(72*v) - ((I/3)*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v))*Log[muSqOMH2]^2 + (MH2*(2050 - 6012*Pi^2 - 2050*u + 6012*Pi^2*u + 648/(-1 + v) - (1296*u)/(-1 + v) + (1296*u^2)/(-1 + v) - 1025/v + (3006*Pi^2)/v + (682*u)/v - (6012*Pi^2*u)/v - (2050*u^2)/v + (6012*Pi^2*u^2)/v - 1025*v + 3006*Pi^2*v - (1296*v)/(-1 + v) + (1296*u*v)/(-1 + v) + (648*v^2)/(-1 + v) - 2736/(-1 + u + v) + (2736*u)/(-1 + u + v) + 1368/(v*(-1 + u + v)) - (2736*u)/(v*(-1 + u + v)) + (1368*u^2)/(v*(-1 + u + v)) + (1368*v)/(-1 + u + v) + 8568*zeta3 - 8568*u*zeta3 - (4284*zeta3)/v + (8568*u*zeta3)/v - (8568*u^2*zeta3)/v - 4284*v*zeta3 + (216*(-1 + u + v)*(-1 + Pi^2*(-1 + u + v))*H[0, 1 - u - v])/v + (504*Pi^2*(-1 + u + v)^2*H[1, 1 - u - v])/v + 576*Pi^2*H[1 - v, 1 - u - v] - 576*Pi^2*u*H[1 - v, 1 - u - v] - (288*Pi^2*H[1 - v, 1 - u - v])/v + (576*Pi^2*u*H[1 - v, 1 - u - v])/v - (288*Pi^2*u^2*H[1 - v, 1 - u - v])/v - 288*Pi^2*v*H[1 - v, 1 - u - v] - (648*H[1 - v, 1 - u - v])/(-1 + u + v) + (864*u*H[1 - v, 1 - u - v])/(-1 + u + v) - (216*u^2*H[1 - v, 1 - u - v])/(-1 + u + v) + (216*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) - (432*u*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (216*u^2*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (648*v*H[1 - v, 1 - u - v])/(-1 + u + v) - (432*u*v*H[1 - v, 1 - u - v])/(-1 + u + v) - (216*v^2*H[1 - v, 1 - u - v])/(-1 + u + v) + (216*H[1 - v, 1 - u - v])/(u + v) - (432*u*H[1 - v, 1 - u - v])/(u + v) + (216*u^2*H[1 - v, 1 - u - v])/(u + v) - (432*v*H[1 - v, 1 - u - v])/(u + v) + (432*u*v*H[1 - v, 1 - u - v])/(u + v) + (216*v^2*H[1 - v, 1 - u - v])/(u + v) + 1152*Pi^2*H[v, 1 - u - v] - 1152*Pi^2*u*H[v, 1 - u - v] - (576*Pi^2*H[v, 1 - u - v])/v + (1152*Pi^2*u*H[v, 1 - u - v])/v - (576*Pi^2*u^2*H[v, 1 - u - v])/v - 576*Pi^2*v*H[v, 1 - u - v] - 4176*H[0, 1 - v, 1 - u - v] + 4176*u*H[0, 1 - v, 1 - u - v] + (2088*H[0, 1 - v, 1 - u - v])/v - (4176*u*H[0, 1 - v, 1 - u - v])/v + (2088*u^2*H[0, 1 - v, 1 - u - v])/v + 2088*v*H[0, 1 - v, 1 - u - v] - 4176*H[1, 1 - v, 1 - u - v] + 4176*u*H[1, 1 - v, 1 - u - v] + (2088*H[1, 1 - v, 1 - u - v])/v - (4176*u*H[1, 1 - v, 1 - u - v])/v + (2088*u^2*H[1, 1 - v, 1 - u - v])/v + 2088*v*H[1, 1 - v, 1 - u - v] - 4176*H[1 - v, 0, 1 - u - v] + 4176*u*H[1 - v, 0, 1 - u - v] + (2088*H[1 - v, 0, 1 - u - v])/v - (4176*u*H[1 - v, 0, 1 - u - v])/v + (2088*u^2*H[1 - v, 0, 1 - u - v])/v + 2088*v*H[1 - v, 0, 1 - u - v] - 4176*H[v, 0, 1 - u - v] + 4176*u*H[v, 0, 1 - u - v] + (2088*H[v, 0, 1 - u - v])/v - (4176*u*H[v, 0, 1 - u - v])/v + (2088*u^2*H[v, 0, 1 - u - v])/v + 2088*v*H[v, 0, 1 - u - v] + 864*H[0, 0, 1 - v, 1 - u - v] - 864*u*H[0, 0, 1 - v, 1 - u - v] - (432*H[0, 0, 1 - v, 1 - u - v])/v + (864*u*H[0, 0, 1 - v, 1 - u - v])/v - (432*u^2*H[0, 0, 1 - v, 1 - u - v])/v - 432*v*H[0, 0, 1 - v, 1 - u - v] + 864*H[0, 1 - v, 0, 1 - u - v] - 864*u*H[0, 1 - v, 0, 1 - u - v] - (432*H[0, 1 - v, 0, 1 - u - v])/v + (864*u*H[0, 1 - v, 0, 1 - u - v])/v - (432*u^2*H[0, 1 - v, 0, 1 - u - v])/v - 432*v*H[0, 1 - v, 0, 1 - u - v] - 864*H[0, 1 - v, 1 - v, 1 - u - v] + 864*u*H[0, 1 - v, 1 - v, 1 - u - v] + (432*H[0, 1 - v, 1 - v, 1 - u - v])/v - (864*u*H[0, 1 - v, 1 - v, 1 - u - v])/v + (432*u^2*H[0, 1 - v, 1 - v, 1 - u - v])/v + 432*v*H[0, 1 - v, 1 - v, 1 - u - v] + 864*H[0, v, 0, 1 - u - v] - 864*u*H[0, v, 0, 1 - u - v] - (432*H[0, v, 0, 1 - u - v])/v + (864*u*H[0, v, 0, 1 - u - v])/v - (432*u^2*H[0, v, 0, 1 - u - v])/v - 432*v*H[0, v, 0, 1 - u - v] - 864*H[1, 1, 1 - v, 1 - u - v] + 864*u*H[1, 1, 1 - v, 1 - u - v] + (432*H[1, 1, 1 - v, 1 - u - v])/v - (864*u*H[1, 1, 1 - v, 1 - u - v])/v + (432*u^2*H[1, 1, 1 - v, 1 - u - v])/v + 432*v*H[1, 1, 1 - v, 1 - u - v] - 864*H[1, 1 - v, 1 - v, 1 - u - v] + 864*u*H[1, 1 - v, 1 - v, 1 - u - v] + (432*H[1, 1 - v, 1 - v, 1 - u - v])/v - (864*u*H[1, 1 - v, 1 - v, 1 - u - v])/v + (432*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/v + 432*v*H[1, 1 - v, 1 - v, 1 - u - v] + 864*H[1 - v, 0, 0, 1 - u - v] - 864*u*H[1 - v, 0, 0, 1 - u - v] - (432*H[1 - v, 0, 0, 1 - u - v])/v + (864*u*H[1 - v, 0, 0, 1 - u - v])/v - (432*u^2*H[1 - v, 0, 0, 1 - u - v])/v - 432*v*H[1 - v, 0, 0, 1 - u - v] - 864*H[1 - v, 0, 1 - v, 1 - u - v] + 864*u*H[1 - v, 0, 1 - v, 1 - u - v] + (432*H[1 - v, 0, 1 - v, 1 - u - v])/v - (864*u*H[1 - v, 0, 1 - v, 1 - u - v])/v + (432*u^2*H[1 - v, 0, 1 - v, 1 - u - v])/v + 432*v*H[1 - v, 0, 1 - v, 1 - u - v] - 864*H[1 - v, 1, 1 - v, 1 - u - v] + 864*u*H[1 - v, 1, 1 - v, 1 - u - v] + (432*H[1 - v, 1, 1 - v, 1 - u - v])/v - (864*u*H[1 - v, 1, 1 - v, 1 - u - v])/v + (432*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/v + 432*v*H[1 - v, 1, 1 - v, 1 - u - v] - 864*H[1 - v, 1 - v, 0, 1 - u - v] + 864*u*H[1 - v, 1 - v, 0, 1 - u - v] + (432*H[1 - v, 1 - v, 0, 1 - u - v])/v - (864*u*H[1 - v, 1 - v, 0, 1 - u - v])/v + (432*u^2*H[1 - v, 1 - v, 0, 1 - u - v])/v + 432*v*H[1 - v, 1 - v, 0, 1 - u - v] + 864*H[v, 0, 0, 1 - u - v] - 864*u*H[v, 0, 0, 1 - u - v] - (432*H[v, 0, 0, 1 - u - v])/v + (864*u*H[v, 0, 0, 1 - u - v])/v - (432*u^2*H[v, 0, 0, 1 - u - v])/v - 432*v*H[v, 0, 0, 1 - u - v] + 864*H[v, v, 0, 1 - u - v] - 864*u*H[v, v, 0, 1 - u - v] - (432*H[v, v, 0, 1 - u - v])/v + (864*u*H[v, v, 0, 1 - u - v])/v - (432*u^2*H[v, v, 0, 1 - u - v])/v - 432*v*H[v, v, 0, 1 - u - v] + 1080*zeta3 - 1080*u*zeta3 - (540*zeta3)/v + (1080*u*zeta3)/v - (1080*u^2*zeta3)/v - 540*v*zeta3))/2592))/Nc + Nc*Nf*((MH2*u*((-28 + 9*Pi^2)*u^2 + u*(10 + 9*Pi^2*(-1 + v) - 28*v) + 9*(-1 + v))*H[0, u])/(108*v*(-1 + u + v)) + (MH2*(18*(-1 + v)^4*v^2 + 2*u^6*(-345 + 10*Pi^2*(-1 + v)^2 + 678*v - 255*v^2) + 6*u^5*(-1 + v)*(-345 + 10*Pi^2*(-1 + v)^2 + 678*v - 255*v^2) - u*(-1 + v)^3*v*(-345 + 10*Pi^2*(-1 + v)^2 + 552*v - 237*v^2) + u^2*(10*Pi^2*(-1 + v)^4*(1 - 5*v + v^2) - 3*(-1 + v)^2*(119 - 781*v + 1236*v^2 - 617*v^3 + 85*v^4)) + 4*u^3*(-1 + v)*(10*Pi^2*(-1 + v)^2*(1 - 3*v + v^2) - 3*(117 - 561*v + 852*v^2 - 467*v^3 + 85*v^4)) + u^4*(10*Pi^2*(-1 + v)^2*(7 - 16*v + 7*v^2) - 3*(809 - 3402*v + 4964*v^2 - 2914*v^3 + 595*v^4)))*H[0, v])/(72*(-1 + u)*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MH2*u^2*(49 + 40*u^2 - 98*v + 40*v^2 + u*(-98 + 80*v))*H[0, u]*H[0, v])/(36*v*(-1 + u + v)^2) - (MH2*(-9 + 18*u + 40*u^2)*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(36*u^2*v) - (7*MH2*Pi^2*u^2*H[1, u])/(36*v) - (MH2*(21*u^2 + 20*u^3 + 6*u*(-5 + v) - 18*(-1 + v))*H[0, v]*H[1, u])/(36*u*v) - (MH2*(-29 + 20*u^3 + 84*v - 75*v^2 + 20*v^3 + u^2*(-81 + 60*v) + 12*u*(6 - 13*v + 5*v^2))*H[0, v]*H[1, 1 - u - v])/(36*v*(-1 + u + v)) + (MH2*(4*(14 + 3*Pi^2)*u^4 + 8*(14 + 3*Pi^2)*u^3*(-1 + v) - 2*(-1 + v)*v*(-32 + 3*Pi^2*(-1 + v) + 14*v) + u*(-1 + v)*(73 - 139*v + 28*v^2 + 6*Pi^2*(1 - 4*v + v^2)) + u^2*(129 - 251*v + 84*v^2 + 6*Pi^2*(3 - 8*v + 3*v^2)))*H[1, v])/(108*(-1 + u)*v*(u + v)) - (MH2*(21*u^2 + 20*u^3 + 6*u*(-5 + v) - 18*(-1 + v))*H[1, u]*H[1, v])/(36*u*v) - (MH2*(-29 + 20*u^3 + 84*v - 75*v^2 + 20*v^3 + u^2*(-81 + 60*v) + 12*u*(6 - 13*v + 5*v^2))*H[1, 1 - u - v]*H[1, v])/(36*v*(-1 + u + v)) + (MH2*(-91*u^2 + 28*u^3 + 54*(-1 + v) - 9*u*(-13 + 5*v))*H[1 - v, u])/(108*(-1 + u)*v) + (MH2*(21*u^2 + 40*u^3 + 6*u*(-5 + v) - 18*(-1 + v))*H[0, v]*H[1 - v, u])/(36*u*v) + (5*MH2*u^2*H[1, v]*H[1 - v, u])/(9*v) + (MH2*(-49 + 40*u^3 + 144*v - 135*v^2 + 40*v^3 + 3*u^2*(-47 + 40*v) + 12*u*(11 - 23*v + 10*v^2))*H[0, v]*H[1 - v, 1 - u - v])/(36*v*(-1 + u + v)) + (5*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(9*v) + (2*MH2*Pi^2*u^2*H[v, u])/(9*v) + (MH2*u^2*(29 + 20*u^2 - 58*v + 20*v^2 + u*(-58 + 40*v))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)^2) + (MH2*(-9 + 18*u + 20*u^2)*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(36*u^2*v) + (5*MH2*u^2*H[0, 0, u])/(9*v) + (MH2*u^2*H[0, v]*H[0, 0, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(2*v) - (MH2*(2*u^6 + 6*u^5*(-1 + v) - 18*u*(-3 + v)*(-1 + v)^3 + 9*(-1 + v)^4 + u^2*(-1 + v)^2*(127 - 74*v + v^2) + u^4*(79 - 68*v + 7*v^2) + 4*u^3*(-37 + 66*v - 30*v^2 + v^3))*H[0, 0, v])/(36*u^2*v*(-1 + u + v)^2) - (MH2*u^2*H[0, u]*H[0, 0, v])/v - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/v - (MH2*u^2*H[1, u]*H[0, 0, v])/(3*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(3*v) + (MH2*u^2*H[1 - v, u]*H[0, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(2*v) + (MH2*u^2*H[v, u]*H[0, 0, v])/(6*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(6*v) - (MH2*u^2*H[0, v]*H[0, 1, u])/(3*v) - (MH2*u^2*H[1, v]*H[0, 1, u])/(3*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - u - v])/(3*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - u - v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(9*v) - (MH2*u^2*H[1, u]*H[0, 1, v])/(3*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/(3*v) + (MH2*u^2*H[1 - v, u]*H[0, 1, v])/(3*v) + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, v])/(3*v) + (MH2*u^2*H[0, v]*H[0, 1 - v, u])/(3*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/(3*v) - (MH2*u^2*H[0, v]*H[0, v, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(6*v) + (MH2*(u^4*(8 - 6*v) - 2*u*(-3 + v)*(-1 + v)^3 + (-1 + v)^4 - 2*u^2*(-1 + v)^2*(-7 + 4*v) - 4*u^3*(4 - 7*v + 3*v^2))*H[1, 0, v])/(4*u^2*v*(-1 + u + v)^2) + (MH2*u^2*H[0, u]*H[1, 0, v])/(3*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(3*v) - (MH2*u^2*H[1, u]*H[1, 0, v])/(6*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(6*v) + (MH2*u^2*H[1 - v, u]*H[1, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/(2*v) - (MH2*u^2*H[0, v]*H[1, 1, u])/(6*v) - (MH2*u^2*H[1, v]*H[1, 1, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1 - u - v])/(6*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - u - v])/(6*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(9*v) - (MH2*u^2*H[1, u]*H[1, 1, v])/(6*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, v])/(6*v) + (MH2*u^2*H[1 - v, u]*H[1, 1, v])/(6*v) + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, v])/(6*v) - (MH2*(21*u^2 + 20*u^3 + 6*u*(-5 + v) - 18*(-1 + v))*H[1, 1 - v, u])/(36*u*v) - (MH2*u^2*H[0, v]*H[1, 1 - v, u])/(6*v) - (MH2*u^2*H[1, v]*H[1, 1 - v, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(6*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - u - v])/(6*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, u])/(3*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/(3*v) - (MH2*u^2*H[0, v]*H[1 - v, 1, u])/(6*v) - (MH2*u^2*H[1, v]*H[1 - v, 1, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - u - v])/(6*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - u - v])/(6*v) + (5*MH2*u^2*H[1 - v, 1 - v, u])/(9*v) + (MH2*u^2*H[0, v]*H[1 - v, 1 - v, u])/(2*v) + (MH2*u^2*H[1, v]*H[1 - v, 1 - v, u])/(6*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1 - u - v])/(6*v) - (MH2*u^2*H[0, v]*H[1 - v, v, u])/(3*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - u - v])/(3*v) - (MH2*u^2*(29 + 20*u^2 - 58*v + 20*v^2 + u*(-58 + 40*v))*H[v, 0, u])/(36*v*(-1 + u + v)^2) - (MH2*u^2*H[0, v]*H[v, 0, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(6*v) - (MH2*u^2*H[0, v]*H[v, v, u])/(6*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, 1 - u - v])/(6*v) + I*(-1/4*(MH2*Pi*(18*u^6 + 54*u^5*(-1 + v) + 2*u*(-3 + v)*(-1 + v)^3 - (-1 + v)^4 + u^2*(-1 + v)^2*(-5 - 10*v + 9*v^2) + u^4*(55 - 120*v + 63*v^2) + 4*u^3*(-5 + 20*v - 24*v^2 + 9*v^3))*H[0, v])/(u^2*v*(-1 + u + v)^2) - (MH2*Pi*u^2*H[0, u]*H[0, v])/(3*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(3*v) + (MH2*Pi*(21*u^2 + 20*u^3 + 6*u*(-5 + v) - 18*(-1 + v))*H[1, u])/(36*u*v) - (MH2*Pi*u^2*H[1, u]*H[1, v])/(6*v) - (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(6*v) + (5*MH2*Pi*u^2*H[0, v]*H[1 - v, u])/(6*v) + (MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(6*v) + (5*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(6*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(6*v) - (MH2*Pi*u^2*(29 + 20*u^2 - 58*v + 20*v^2 + u*(-58 + 40*v))*H[v, u])/(36*v*(-1 + u + v)^2) + (MH2*Pi*u^2*H[0, v]*H[v, u])/(6*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(6*v) + (MH2*Pi*u^2*H[0, 0, u])/(6*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(6*v) + (MH2*Pi*u^2*H[0, 1, u])/(3*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(6*v) + (MH2*Pi*u^2*H[0, v, u])/(6*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(6*v) + (MH2*Pi*u^2*H[1, 1, u])/(6*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(6*v) - (MH2*Pi*u^2*H[1, 1 - v, u])/(6*v) + (MH2*Pi*u^2*H[1 - v, 1, u])/(6*v) + (MH2*Pi*u^2*H[1 - v, 1 - v, u])/(6*v) + (MH2*Pi*u^2*H[1 - v, v, u])/(3*v) - (MH2*Pi*u^2*H[v, 0, u])/(6*v) + (MH2*Pi*u^2*H[v, v, u])/(6*v) + (MH2*Pi*(2510 - 12*Pi^2 - 108/u - 2276*u + 12*Pi^2*u - (18*u^2)/(-1 + u) - 1363/v + (6*Pi^2)/v + 54/(u*v) + (2456*u)/v - (12*Pi^2*u)/v - (2240*u^2)/v + (12*Pi^2*u^2)/v - 1147*v + 6*Pi^2*v + (54*v)/u + 324/(-1 + u + v)^2 - (432*u)/(-1 + u + v)^2 + (108*u^2)/(-1 + u + v)^2 - 108/(v*(-1 + u + v)^2) + (216*u)/(v*(-1 + u + v)^2) - (108*u^2)/(v*(-1 + u + v)^2) - (324*v)/(-1 + u + v)^2 + (216*u*v)/(-1 + u + v)^2 + (108*v^2)/(-1 + u + v)^2 + 198/(-1 + u + v) - (180*u)/(-1 + u + v) - (72*u^2)/(-1 + u + v) - 108/(v*(-1 + u + v)) + (216*u)/(v*(-1 + u + v)) - (108*u^2)/(v*(-1 + u + v)) - (54*u^3)/(v*(-1 + u + v)) - (72*v)/(-1 + u + v) - (36*u*v)/(-1 + u + v) - (18*v^2)/(-1 + u + v) + 18/(u + v) - (36*u)/(u + v) + (18*u^2)/(u + v) - (36*v)/(u + v) + (36*u*v)/(u + v) + (18*v^2)/(u + v) + (6*(-29 + 20*u^3 + 84*v - 75*v^2 + 20*v^3 + u^2*(-81 + 60*v) + 12*u*(6 - 13*v + 5*v^2))*H[1, 1 - u - v])/(v*(-1 + u + v)) - (6*(-9 + 18*u + 20*u^2)*(-1 + u + v)^2*H[v, 1 - u - v])/(u^2*v) - 72*H[0, 0, 1 - u - v] + 72*u*H[0, 0, 1 - u - v] + (36*H[0, 0, 1 - u - v])/v - (72*u*H[0, 0, 1 - u - v])/v + (36*u^2*H[0, 0, 1 - u - v])/v + 36*v*H[0, 0, 1 - u - v] - 144*H[0, 1, 1 - u - v] + 144*u*H[0, 1, 1 - u - v] + (72*H[0, 1, 1 - u - v])/v - (144*u*H[0, 1, 1 - u - v])/v + (72*u^2*H[0, 1, 1 - u - v])/v + 72*v*H[0, 1, 1 - u - v] - 72*H[0, v, 1 - u - v] + 72*u*H[0, v, 1 - u - v] + (36*H[0, v, 1 - u - v])/v - (72*u*H[0, v, 1 - u - v])/v + (36*u^2*H[0, v, 1 - u - v])/v + 36*v*H[0, v, 1 - u - v] - 72*H[1, 1, 1 - u - v] + 72*u*H[1, 1, 1 - u - v] + (36*H[1, 1, 1 - u - v])/v - (72*u*H[1, 1, 1 - u - v])/v + (36*u^2*H[1, 1, 1 - u - v])/v + 36*v*H[1, 1, 1 - u - v] + 72*H[1, 1 - v, 1 - u - v] - 72*u*H[1, 1 - v, 1 - u - v] - (36*H[1, 1 - v, 1 - u - v])/v + (72*u*H[1, 1 - v, 1 - u - v])/v - (36*u^2*H[1, 1 - v, 1 - u - v])/v - 36*v*H[1, 1 - v, 1 - u - v] - 72*H[1 - v, 1, 1 - u - v] + 72*u*H[1 - v, 1, 1 - u - v] + (36*H[1 - v, 1, 1 - u - v])/v - (72*u*H[1 - v, 1, 1 - u - v])/v + (36*u^2*H[1 - v, 1, 1 - u - v])/v + 36*v*H[1 - v, 1, 1 - u - v] - 72*H[1 - v, 1 - v, 1 - u - v] + 72*u*H[1 - v, 1 - v, 1 - u - v] + (36*H[1 - v, 1 - v, 1 - u - v])/v - (72*u*H[1 - v, 1 - v, 1 - u - v])/v + (36*u^2*H[1 - v, 1 - v, 1 - u - v])/v + 36*v*H[1 - v, 1 - v, 1 - u - v] - 144*H[1 - v, v, 1 - u - v] + 144*u*H[1 - v, v, 1 - u - v] + (72*H[1 - v, v, 1 - u - v])/v - (144*u*H[1 - v, v, 1 - u - v])/v + (72*u^2*H[1 - v, v, 1 - u - v])/v + 72*v*H[1 - v, v, 1 - u - v] + 72*H[v, 0, 1 - u - v] - 72*u*H[v, 0, 1 - u - v] - (36*H[v, 0, 1 - u - v])/v + (72*u*H[v, 0, 1 - u - v])/v - (36*u^2*H[v, 0, 1 - u - v])/v - 36*v*H[v, 0, 1 - u - v] - 72*H[v, v, 1 - u - v] + 72*u*H[v, v, 1 - u - v] + (36*H[v, v, 1 - u - v])/v - (72*u*H[v, v, 1 - u - v])/v + (36*u^2*H[v, v, 1 - u - v])/v + 36*v*H[v, v, 1 - u - v]))/216) - (MH2*u^2*H[0, 0, 0, u])/(6*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(3*v) - (MH2*u^2*H[0, 1, 1 - v, u])/(3*v) + (MH2*u^2*H[0, v, 0, u])/(6*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(6*v) - (MH2*u^2*H[1, 1, 1 - v, u])/(6*v) - (MH2*u^2*H[1, 1 - v, 1 - v, u])/(6*v) - (MH2*u^2*H[1 - v, 1, 1 - v, u])/(6*v) + (MH2*u^2*H[1 - v, 1 - v, 1 - v, u])/(6*v) + (MH2*u^2*H[1 - v, v, 0, u])/(3*v) + (MH2*u^2*H[v, 0, 0, u])/(6*v) + (MH2*u^2*H[v, v, 0, u])/(6*v) + ((-5*MH2*u^2*H[0, u])/(9*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) - (5*MH2*u^2*H[0, u]*H[0, v])/(6*v) - (5*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(6*v) - (MH2*u^2*H[0, v]*H[1, u])/(3*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(9*v) - (MH2*u^2*H[1, u]*H[1, v])/(3*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(3*v) + (5*MH2*u^2*H[1 - v, u])/(9*v) + (5*MH2*u^2*H[0, v]*H[1 - v, u])/(6*v) + (MH2*u^2*H[1, v]*H[1 - v, u])/(3*v) + (5*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(6*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(3*v) + (MH2*u^2*H[0, v]*H[v, u])/(3*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(3*v) + I*(-1/6*(MH2*Pi*u^2*H[0, u])/v + (MH2*Pi*u^2*H[1, u])/(3*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(6*v) + (MH2*Pi*u^2*H[1 - v, u])/(6*v) - (MH2*Pi*u^2*H[v, u])/(3*v) - (MH2*Pi*(61 - 122*u + 122*u^2 - 122*v + 122*u*v + 61*v^2 + 6*(-1 + u + v)^2*H[0, 1 - u - v] - 12*(-1 + u + v)^2*H[1, 1 - u - v] - 6*H[1 - v, 1 - u - v] + 12*u*H[1 - v, 1 - u - v] - 6*u^2*H[1 - v, 1 - u - v] + 12*v*H[1 - v, 1 - u - v] - 12*u*v*H[1 - v, 1 - u - v] - 6*v^2*H[1 - v, 1 - u - v] + 12*H[v, 1 - u - v] - 24*u*H[v, 1 - u - v] + 12*u^2*H[v, 1 - u - v] - 24*v*H[v, 1 - u - v] + 24*u*v*H[v, 1 - u - v] + 12*v^2*H[v, 1 - u - v]))/(36*v)) + (MH2*u^2*H[0, 0, u])/(3*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(3*v) - (MH2*u^2*H[1, 1 - v, u])/(3*v) + (MH2*u^2*H[1 - v, 1 - v, u])/(3*v) - (MH2*u^2*H[v, 0, u])/(3*v) - (MH2*(40*(-1 + u + v)^2*H[0, 1 - u - v] - 40*(-1 + u + v)^2*H[1 - v, 1 - u - v] + 3*(119 + 2*Pi^2 - 230*u - 4*Pi^2*u + 230*u^2 + 4*Pi^2*u^2 - 234*v - 4*Pi^2*v + 230*u*v + 4*Pi^2*u*v + 115*v^2 + 2*Pi^2*v^2 - 8*(-1 + u + v)^2*H[0, 0, 1 - u - v] + 8*(-1 + u + v)^2*H[1, 1 - v, 1 - u - v] - 8*H[1 - v, 1 - v, 1 - u - v] + 16*u*H[1 - v, 1 - v, 1 - u - v] - 8*u^2*H[1 - v, 1 - v, 1 - u - v] + 16*v*H[1 - v, 1 - v, 1 - u - v] - 16*u*v*H[1 - v, 1 - v, 1 - u - v] - 8*v^2*H[1 - v, 1 - v, 1 - u - v] + 8*H[v, 0, 1 - u - v] - 16*u*H[v, 0, 1 - u - v] + 8*u^2*H[v, 0, 1 - u - v] - 16*v*H[v, 0, 1 - u - v] + 16*u*v*H[v, 0, 1 - u - v] + 8*v^2*H[v, 0, 1 - u - v])))/(72*v))*Log[muSqOMH2] + (((I/6)*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (MH2*u^2*H[0, u])/(4*v) + (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(3*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) + (MH2*u^2*H[1 - v, u])/(4*v) - (MH2*(7*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(-1 + u + v)^2*H[0, 1 - u - v] - 6*(-1 + u + v)^2*H[1 - v, 1 - u - v]))/(24*v))*Log[muSqOMH2]^2 + (MH2*(15698 - 1400*Pi^2 - (72*Pi^2)/u^2 + (216*Pi^2)/u - 15698*u + 1256*Pi^2*u - 936/(-1 + v) + (1872*u)/(-1 + v) - (1872*u^2)/(-1 + v) - 7849/v + (808*Pi^2)/v + (36*Pi^2)/(u^2*v) - (144*Pi^2)/(u*v) + (14810*u)/v - (1328*Pi^2*u)/v - (15698*u^2)/v + (1220*Pi^2*u^2)/v - 7849*v + 628*Pi^2*v + (36*Pi^2*v)/u^2 - (72*Pi^2*v)/u + (1872*v)/(-1 + v) - (1872*u*v)/(-1 + v) - (936*v^2)/(-1 + v) + (72*Pi^2*u^3)/(-1 + u + v)^2 + (36*Pi^2*u^4)/(v*(-1 + u + v)^2) + (36*Pi^2*u^2*v)/(-1 + u + v)^2 - 1776/(-1 + u + v) + (1776*u)/(-1 + u + v) + 888/(v*(-1 + u + v)) - (1776*u)/(v*(-1 + u + v)) + (888*u^2)/(v*(-1 + u + v)) + (888*v)/(-1 + u + v) + 2064*zeta3 - 2064*u*zeta3 - (1032*zeta3)/v + (2064*u*zeta3)/v - (2064*u^2*zeta3)/v - 1032*v*zeta3 + (8*((-28 + 9*Pi^2)*u^2 + u*(46 + 9*Pi^2*(-1 + v) - 28*v) + 27*(-1 + v))*(-1 + u + v)*H[0, 1 - u - v])/(u*v) - (168*Pi^2*(-1 + u + v)^2*H[1, 1 - u - v])/v - 448*H[1 - v, 1 - u - v] + 448*u*H[1 - v, 1 - u - v] + (224*H[1 - v, 1 - u - v])/v - (448*u*H[1 - v, 1 - u - v])/v + (224*u^2*H[1 - v, 1 - u - v])/v + 224*v*H[1 - v, 1 - u - v] - (1296*H[1 - v, 1 - u - v])/(-1 + u + v)^2 + (1728*u*H[1 - v, 1 - u - v])/(-1 + u + v)^2 - (432*u^2*H[1 - v, 1 - u - v])/(-1 + u + v)^2 + (432*H[1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (864*u*H[1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (432*u^2*H[1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (1296*v*H[1 - v, 1 - u - v])/(-1 + u + v)^2 - (864*u*v*H[1 - v, 1 - u - v])/(-1 + u + v)^2 - (432*v^2*H[1 - v, 1 - u - v])/(-1 + u + v)^2 - (936*H[1 - v, 1 - u - v])/(-1 + u + v) + (864*u*H[1 - v, 1 - u - v])/(-1 + u + v) + (72*u^2*H[1 - v, 1 - u - v])/(-1 + u + v) + (504*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) - (1008*u*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (504*u^2*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (360*v*H[1 - v, 1 - u - v])/(-1 + u + v) + (144*u*v*H[1 - v, 1 - u - v])/(-1 + u + v) + (72*v^2*H[1 - v, 1 - u - v])/(-1 + u + v) - (72*H[1 - v, 1 - u - v])/(u + v) + (144*u*H[1 - v, 1 - u - v])/(u + v) - (72*u^2*H[1 - v, 1 - u - v])/(u + v) + (144*v*H[1 - v, 1 - u - v])/(u + v) - (144*u*v*H[1 - v, 1 - u - v])/(u + v) - (72*v^2*H[1 - v, 1 - u - v])/(u + v) - 384*Pi^2*H[v, 1 - u - v] + 384*Pi^2*u*H[v, 1 - u - v] + (192*Pi^2*H[v, 1 - u - v])/v - (384*Pi^2*u*H[v, 1 - u - v])/v + (192*Pi^2*u^2*H[v, 1 - u - v])/v + 192*Pi^2*v*H[v, 1 - u - v] - 960*H[0, 0, 1 - u - v] + 960*u*H[0, 0, 1 - u - v] + (480*H[0, 0, 1 - u - v])/v - (960*u*H[0, 0, 1 - u - v])/v + (480*u^2*H[0, 0, 1 - u - v])/v + 480*v*H[0, 0, 1 - u - v] + 960*H[1, 1 - v, 1 - u - v] - 960*u*H[1, 1 - v, 1 - u - v] - (480*H[1, 1 - v, 1 - u - v])/v + (960*u*H[1, 1 - v, 1 - u - v])/v - (480*u^2*H[1, 1 - v, 1 - u - v])/v - 480*v*H[1, 1 - v, 1 - u - v] - (1296*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 + (1728*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (432*u^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 + (432*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^3) - (864*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^3) + (432*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^3) + (1296*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (864*u*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (432*v^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (1584*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (1728*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (144*u^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (720*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (1440*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (720*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (1008*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (288*u*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (144*v^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (1008*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + (1008*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + (504*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (1008*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (504*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (504*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - 960*H[1 - v, 1 - v, 1 - u - v] + 960*u*H[1 - v, 1 - v, 1 - u - v] + (480*H[1 - v, 1 - v, 1 - u - v])/v - (960*u*H[1 - v, 1 - v, 1 - u - v])/v + (480*u^2*H[1 - v, 1 - v, 1 - u - v])/v + 480*v*H[1 - v, 1 - v, 1 - u - v] + 96*H[v, 0, 1 - u - v] - (432*H[v, 0, 1 - u - v])/u^2 + (1296*H[v, 0, 1 - u - v])/u - 960*u*H[v, 0, 1 - u - v] + (600*H[v, 0, 1 - u - v])/v + (216*H[v, 0, 1 - u - v])/(u^2*v) - (864*H[v, 0, 1 - u - v])/(u*v) + (528*u*H[v, 0, 1 - u - v])/v - (480*u^2*H[v, 0, 1 - u - v])/v - 480*v*H[v, 0, 1 - u - v] + (216*v*H[v, 0, 1 - u - v])/u^2 - (432*v*H[v, 0, 1 - u - v])/u + 288*H[0, 0, 0, 1 - u - v] - 288*u*H[0, 0, 0, 1 - u - v] - (144*H[0, 0, 0, 1 - u - v])/v + (288*u*H[0, 0, 0, 1 - u - v])/v - (144*u^2*H[0, 0, 0, 1 - u - v])/v - 144*v*H[0, 0, 0, 1 - u - v] + 576*H[0, 1, 1 - v, 1 - u - v] - 576*u*H[0, 1, 1 - v, 1 - u - v] - (288*H[0, 1, 1 - v, 1 - u - v])/v + (576*u*H[0, 1, 1 - v, 1 - u - v])/v - (288*u^2*H[0, 1, 1 - v, 1 - u - v])/v - 288*v*H[0, 1, 1 - v, 1 - u - v] - 288*H[0, v, 0, 1 - u - v] + 288*u*H[0, v, 0, 1 - u - v] + (144*H[0, v, 0, 1 - u - v])/v - (288*u*H[0, v, 0, 1 - u - v])/v + (144*u^2*H[0, v, 0, 1 - u - v])/v + 144*v*H[0, v, 0, 1 - u - v] + 288*H[1, 1, 1 - v, 1 - u - v] - 288*u*H[1, 1, 1 - v, 1 - u - v] - (144*H[1, 1, 1 - v, 1 - u - v])/v + (288*u*H[1, 1, 1 - v, 1 - u - v])/v - (144*u^2*H[1, 1, 1 - v, 1 - u - v])/v - 144*v*H[1, 1, 1 - v, 1 - u - v] + 288*H[1, 1 - v, 1 - v, 1 - u - v] - 288*u*H[1, 1 - v, 1 - v, 1 - u - v] - (144*H[1, 1 - v, 1 - v, 1 - u - v])/v + (288*u*H[1, 1 - v, 1 - v, 1 - u - v])/v - (144*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/v - 144*v*H[1, 1 - v, 1 - v, 1 - u - v] + 288*H[1 - v, 1, 1 - v, 1 - u - v] - 288*u*H[1 - v, 1, 1 - v, 1 - u - v] - (144*H[1 - v, 1, 1 - v, 1 - u - v])/v + (288*u*H[1 - v, 1, 1 - v, 1 - u - v])/v - (144*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/v - 144*v*H[1 - v, 1, 1 - v, 1 - u - v] - 288*H[1 - v, 1 - v, 1 - v, 1 - u - v] + 288*u*H[1 - v, 1 - v, 1 - v, 1 - u - v] + (144*H[1 - v, 1 - v, 1 - v, 1 - u - v])/v - (288*u*H[1 - v, 1 - v, 1 - v, 1 - u - v])/v + (144*u^2*H[1 - v, 1 - v, 1 - v, 1 - u - v])/v + 144*v*H[1 - v, 1 - v, 1 - v, 1 - u - v] - 576*H[1 - v, v, 0, 1 - u - v] + 576*u*H[1 - v, v, 0, 1 - u - v] + (288*H[1 - v, v, 0, 1 - u - v])/v - (576*u*H[1 - v, v, 0, 1 - u - v])/v + (288*u^2*H[1 - v, v, 0, 1 - u - v])/v + 288*v*H[1 - v, v, 0, 1 - u - v] - 288*H[v, 0, 0, 1 - u - v] + 288*u*H[v, 0, 0, 1 - u - v] + (144*H[v, 0, 0, 1 - u - v])/v - (288*u*H[v, 0, 0, 1 - u - v])/v + (144*u^2*H[v, 0, 0, 1 - u - v])/v + 144*v*H[v, 0, 0, 1 - u - v] - 288*H[v, v, 0, 1 - u - v] + 288*u*H[v, v, 0, 1 - u - v] + (144*H[v, v, 0, 1 - u - v])/v - (288*u*H[v, v, 0, 1 - u - v])/v + (144*u^2*H[v, v, 0, 1 - u - v])/v + 144*v*H[v, v, 0, 1 - u - v] + 720*zeta3 - 720*u*zeta3 - (360*zeta3)/v + (720*u*zeta3)/v - (720*u^2*zeta3)/v - 360*v*zeta3))/864) + I*((MH2*Pi*u*(-18 - 54*u^2 + u*(527 + 54*Pi^2 - 54*v))*H[0, u])/(144*v) - (MH2*Pi*(-((-1 + v)^4*v) + 2*u^8*(-62 + 9*Pi^2 + 3*v) + 8*u^7*(-1 + v)*(-62 + 9*Pi^2 + 3*v) - u*(-1 + v)^3*(-1 + 2*v + 3*v^2) - u^2*(-1 + v)^2*(-1 + (-73 + 9*Pi^2)*v + (143 - 18*Pi^2)*v^2 + 9*(-7 + Pi^2)*v^3) + u^3*(-1 + v)*(-71 + 550*v - 930*v^2 + 510*v^3 - 63*v^4 + 9*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^4*(-337 + 1777*v - 2858*v^2 + 1747*v^3 - 337*v^4 + 6*v^5 + 9*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^5*(-1 + v)*(-709 + 1790*v - 733*v^2 + 24*v^3 + 9*Pi^2*(11 - 28*v + 11*v^2)) + u^6*(-815 + 1782*v - 879*v^2 + 36*v^3 + 9*Pi^2*(13 - 28*v + 13*v^2)))*H[0, v])/(16*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) + (11*MH2*Pi*u^2*H[0, u]*H[0, v])/(12*v) + (11*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(12*v) + (MH2*Pi*(-54*u^5 + u^4*(383 + 93*Pi^2 - 108*v) + 18*(-1 + v)*v + u^3*(18 + (401 + 93*Pi^2)*v - 54*v^2) + 9*u^2*(-1 + 8*v + 2*v^2) + 9*u*(-2 + 3*v + 8*v^2))*H[1, u])/(144*u*v*(u + v)) - (3*MH2*Pi*u^2*H[0, v]*H[1, u])/(4*v) - (3*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(4*v) - (MH2*Pi*(455 + 78*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 928*v + 473*v^2 + u^2*(892 + 54*v) + u*(-892 + 838*v + 54*v^2))*H[1, v])/(144*v) - (3*MH2*Pi*u^2*H[0, u]*H[1, v])/(8*v) - (3*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(8*v) + (MH2*Pi*(9 - 11*u)*u*H[1, u]*H[1, v])/(12*v) - (MH2*Pi*(-1 + u + v)*(-2 + 11*u + 11*v)*H[1, 1 - u - v]*H[1, v])/(12*v) + (MH2*Pi*u*(18 + 54*u^2 + u*(-527 - 78*Pi^2 + 54*v))*H[1 - v, u])/(144*v) + (MH2*Pi*(-2*u^3 - 2*u*(-1 + v) - 3*u^2*v + (-1 + v)^2*v)*H[0, v]*H[1 - v, u])/(8*(u + v)^2) - (13*MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(24*v) + (MH2*Pi*u*(4 + 2*u^2 + 3*u*(-2 + v) - 4*v)*H[0, v]*H[1 - v, 1 - u - v])/(8*(-1 + u)^2) - (13*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(24*v) + (MH2*Pi*u^2*(-428 + 54*u^3 + 856*v - 491*v^2 + 54*v^3 - 81*Pi^2*(-1 + u + v)^2 + u^2*(-491 + 162*v) + 2*u*(428 - 491*v + 81*v^2))*H[v, u])/(144*v*(-1 + u + v)^2) + (5*MH2*Pi*u^2*H[0, v]*H[v, u])/(3*v) + (3*MH2*Pi*u^2*H[1, v]*H[v, u])/(4*v) + (5*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(3*v) + (3*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[v, 1 - u - v])/(4*v) - (31*MH2*Pi*u^2*H[0, 0, u])/(24*v) + (3*MH2*Pi*u^2*H[0, v]*H[0, 0, u])/(2*v) + (5*MH2*Pi*u^2*H[1, v]*H[0, 0, u])/(4*v) + (3*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(2*v) + (5*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - u - v])/(4*v) + (19*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(8*v) - (7*MH2*Pi*u^2*H[0, u]*H[0, 0, v])/(4*v) - (7*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(4*v) - (MH2*Pi*u^2*H[1, u]*H[0, 0, v])/v - (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/v + (MH2*Pi*u^2*H[1 - v, u]*H[0, 0, v])/v + (MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/v + (9*MH2*Pi*u^2*H[v, u]*H[0, 0, v])/(4*v) + (9*MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(4*v) + (MH2*Pi*u*(-6*u^3 + u^2*(8 - 12*v) + 6*v^2 + u*(1 + 14*v - 6*v^2))*H[0, 1, u])/(8*v*(u + v)^2) + (MH2*Pi*u^2*H[0, v]*H[0, 1, u])/(2*v) + (3*MH2*Pi*u^2*H[1, v]*H[0, 1, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - u - v])/(2*v) + (3*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - u - v])/(4*v) - (13*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(12*v) - (3*MH2*Pi*u^2*H[0, u]*H[0, 1, v])/(2*v) - (3*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(2*v) - (3*MH2*Pi*u^2*H[1, u]*H[0, 1, v])/(4*v) - (3*MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/(4*v) + (MH2*Pi*u^2*H[1 - v, u]*H[0, 1, v])/v + (MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, v])/v + (MH2*Pi*u^2*H[v, u]*H[0, 1, v])/v + (MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, v])/v - (3*MH2*Pi*u^2*H[0, 1 - v, u])/(8*v) - (2*MH2*Pi*u^2*H[0, v]*H[0, 1 - v, u])/v - (5*MH2*Pi*u^2*H[1, v]*H[0, 1 - v, u])/(4*v) - (2*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/v - (5*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(4*v) + (11*MH2*Pi*u^2*H[0, v, u])/(12*v) - (MH2*Pi*u^2*H[0, v]*H[0, v, u])/v - (MH2*Pi*u^2*H[1, v]*H[0, v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/v - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, v, 1 - u - v])/(4*v) + (MH2*Pi*u^2*H[0, v]*H[1, 0, u])/v + (MH2*Pi*u^2*H[1, v]*H[1, 0, u])/v + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1, 0, 1 - u - v])/v + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1, 0, 1 - u - v])/v + (MH2*Pi*(12*u^6 + 36*u^5*(-1 + v) + 3*(-1 + v)^2*v^2 + 2*u^4*(19 - 51*v + 21*v^2) + 2*u*v*(3 - 14*v + 16*v^2 - 5*v^3) + 4*u^3*(-4 + 25*v - 27*v^2 + 6*v^3) + u^2*(2 - 40*v + 90*v^2 - 52*v^3 + 6*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) - (2*MH2*Pi*u^2*H[0, u]*H[1, 0, v])/v - (2*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/v - (MH2*Pi*u^2*H[1, u]*H[1, 0, v])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(2*v) + (MH2*Pi*u^2*H[1 - v, u]*H[1, 0, v])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/(2*v) + (5*MH2*Pi*u^2*H[v, u]*H[1, 0, v])/(4*v) + (5*MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*Pi*u*(-9 + 2*u)*H[1, 1, u])/(12*v) + (MH2*Pi*u^2*H[1, v]*H[1, 1, u])/v + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - u - v])/v - (13*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(24*v) - (5*MH2*Pi*u^2*H[0, u]*H[1, 1, v])/(4*v) - (5*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(4*v) - (5*MH2*Pi*u^2*H[1, u]*H[1, 1, v])/(4*v) - (5*MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, v])/(4*v) + (3*MH2*Pi*u^2*H[1 - v, u]*H[1, 1, v])/(4*v) + (3*MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*Pi*u^2*H[v, u]*H[1, 1, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*Pi*(9 - 11*u)*u*H[1, 1 - v, u])/(12*v) - (MH2*Pi*u^2*H[0, v]*H[1, 1 - v, u])/(2*v) - (5*MH2*Pi*u^2*H[1, v]*H[1, 1 - v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(2*v) - (5*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - u - v])/(4*v) - (3*MH2*Pi*u^2*H[1 - v, 0, u])/(8*v) - (2*MH2*Pi*u^2*H[0, v]*H[1 - v, 0, u])/v - (5*MH2*Pi*u^2*H[1, v]*H[1 - v, 0, u])/(4*v) - (2*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/v - (5*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*Pi*(22*u^4 + 3*(-1 + v)^2*v^2 + 6*u*v*(1 + 2*v) + u^2*v*(36 + 13*v) + 2*u^3*(9 + 19*v))*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MH2*Pi*u^2*H[1, v]*H[1 - v, 1, u])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - u - v])/(2*v) - (13*MH2*Pi*u^2*H[1 - v, 1 - v, u])/(24*v) + (MH2*Pi*u^2*H[0, v]*H[1 - v, 1 - v, u])/(2*v) + (3*MH2*Pi*u^2*H[1, v]*H[1 - v, 1 - v, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(2*v) + (3*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*Pi*u^2*H[0, v]*H[1 - v, v, u])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - u - v])/(2*v) - (11*MH2*Pi*u^2*H[v, 0, u])/(12*v) - (7*MH2*Pi*u^2*H[0, v]*H[v, 0, u])/(4*v) - (MH2*Pi*u^2*H[1, v]*H[v, 0, u])/v - (7*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[v, 0, 1 - u - v])/v + (3*MH2*Pi*u^2*H[v, 1 - v, u])/(4*v) + (5*MH2*Pi*u^2*H[0, v]*H[v, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1, v]*H[v, 1 - v, u])/(4*v) + (5*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - u - v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[v, 1 - v, 1 - u - v])/(4*v) + (11*MH2*Pi*u^2*H[v, v, u])/(12*v) + (MH2*Pi*u^2*H[0, v]*H[v, v, u])/v + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, v, 1 - u - v])/v - (3*MH2*Pi*u^2*H[0, 0, 0, u])/(4*v) + (2*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (MH2*Pi*u^2*H[0, 0, 1, u])/(4*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (5*MH2*Pi*u^2*H[0, 0, 1 - v, u])/(4*v) + (3*MH2*Pi*u^2*H[0, 0, v, u])/(4*v) + (7*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(2*v) + (3*MH2*Pi*u^2*H[0, 1, 1 - v, u])/(4*v) + (5*MH2*Pi*u^2*H[0, 1 - v, 0, u])/(4*v) + (MH2*Pi*u^2*H[0, 1 - v, 1, u])/(4*v) - (5*MH2*Pi*u^2*H[0, 1 - v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[0, 1 - v, v, u])/(4*v) + (MH2*Pi*u^2*H[0, v, 0, u])/(2*v) - (MH2*Pi*u^2*H[0, v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[0, v, v, u])/v - (MH2*Pi*u^2*H[1, 0, 0, u])/(4*v) + (2*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/v + (MH2*Pi*u^2*H[1, 0, 1 - v, u])/v - (MH2*Pi*u^2*H[1, 0, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(2*v) - (MH2*Pi*u^2*H[1, 1, 1, u])/v + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(4*v) + (MH2*Pi*u^2*H[1, 1, 1 - v, u])/v + (MH2*Pi*u^2*H[1, 1 - v, 0, u])/v + (MH2*Pi*u^2*H[1, 1 - v, 1, u])/v - (5*MH2*Pi*u^2*H[1, 1 - v, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1, 1 - v, v, u])/(4*v) + (5*MH2*Pi*u^2*H[1 - v, 0, 0, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 0, 1, u])/(4*v) - (5*MH2*Pi*u^2*H[1 - v, 0, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 0, v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 1, 0, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 1, 1, u])/v - (MH2*Pi*u^2*H[1 - v, 1, 1 - v, u])/(2*v) - (5*MH2*Pi*u^2*H[1 - v, 1 - v, 0, u])/(4*v) - (3*MH2*Pi*u^2*H[1 - v, 1 - v, 1, u])/(4*v) + (3*MH2*Pi*u^2*H[1 - v, 1 - v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 1 - v, v, u])/(4*v) - (3*MH2*Pi*u^2*H[1 - v, v, 0, u])/(4*v) + (5*MH2*Pi*u^2*H[v, 0, 0, u])/(4*v) - (MH2*Pi*u^2*H[v, 0, 1, u])/(4*v) - (MH2*Pi*u^2*H[v, 0, 1 - v, u])/v - (MH2*Pi*u^2*H[v, 0, v, u])/v - (MH2*Pi*u^2*H[v, 1 - v, 0, u])/v + (MH2*Pi*u^2*H[v, 1 - v, 1, u])/(4*v) + (MH2*Pi*u^2*H[v, 1 - v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[v, v, 0, u])/v + (MH2*Pi*u^2*H[v, v, v, u])/v + (MH2*Pi*(-17344 + 1722*Pi^2 + 108/u + 16876*u - 1722*Pi^2*u + (576*u^2)/(-1 + u) + 8780/v - (861*Pi^2)/v - 54/(u*v) - (16804*u)/v + (1722*Pi^2*u)/v + (17074*u^2)/v - (1722*Pi^2*u^2)/v + 8564*v - 861*Pi^2*v - (54*v)/u - 324/(-1 + u + v)^2 + (432*u)/(-1 + u + v)^2 - (108*u^2)/(-1 + u + v)^2 + 108/(v*(-1 + u + v)^2) - (216*u)/(v*(-1 + u + v)^2) + (108*u^2)/(v*(-1 + u + v)^2) + (324*v)/(-1 + u + v)^2 - (216*u*v)/(-1 + u + v)^2 - (108*v^2)/(-1 + u + v)^2 + 1008/(-1 + u + v) - (1260*u)/(-1 + u + v) + (306*u^2)/(-1 + u + v) - 378/(v*(-1 + u + v)) + (756*u)/(v*(-1 + u + v)) - (378*u^2)/(v*(-1 + u + v)) + (54*u^3)/(v*(-1 + u + v)) - (882*v)/(-1 + u + v) + (504*u*v)/(-1 + u + v) + (252*v^2)/(-1 + u + v) - 576/(u + v) + (1152*u)/(u + v) - (576*u^2)/(u + v) + (1152*v)/(u + v) - (1152*u*v)/(u + v) - (576*v^2)/(u + v) + 3024*zeta3 - 3024*u*zeta3 - (1512*zeta3)/v + (3024*u*zeta3)/v - (3024*u^2*zeta3)/v - 1512*v*zeta3 + (6*(-1 + u + v)*(-455 + 54*u^2 + 473*v + 54*Pi^2*(-1 + u + v) + u*(419 + 54*v))*H[0, 1 - u - v])/v + (6*(320 + 54*u^5 - 906*v + 915*v^2 - 329*v^3 + 93*Pi^2*(-1 + u)*(-1 + u + v)^3 + u^4*(113 + 162*v) + u^3*(-1010 + 483*v + 162*v^2) + 3*u^2*(601 - 801*v + 209*v^2 + 18*v^3) + u*(-1280 + 2664*v - 1722*v^2 + 257*v^3))*H[1, 1 - u - v])/((-1 + u)*v*(-1 + u + v)) + 5676*H[1 - v, 1 - u - v] + 936*Pi^2*H[1 - v, 1 - u - v] - 5028*u*H[1 - v, 1 - u - v] - 936*Pi^2*u*H[1 - v, 1 - u - v] - 648*u^2*H[1 - v, 1 - u - v] - (2838*H[1 - v, 1 - u - v])/v - (468*Pi^2*H[1 - v, 1 - u - v])/v + (5352*u*H[1 - v, 1 - u - v])/v + (936*Pi^2*u*H[1 - v, 1 - u - v])/v - (2190*u^2*H[1 - v, 1 - u - v])/v - (468*Pi^2*u^2*H[1 - v, 1 - u - v])/v - (324*u^3*H[1 - v, 1 - u - v])/v - 2838*v*H[1 - v, 1 - u - v] - 468*Pi^2*v*H[1 - v, 1 - u - v] - 324*u*v*H[1 - v, 1 - u - v] + (216*H[1 - v, 1 - u - v])/(-1 + u + v) - (216*u*H[1 - v, 1 - u - v])/(-1 + u + v) - (108*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (216*u*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) - (108*u^2*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) - (108*v*H[1 - v, 1 - u - v])/(-1 + u + v) + 3516*H[v, 1 - u - v] + 972*Pi^2*H[v, 1 - u - v] + (108*H[v, 1 - u - v])/u^2 + (324*H[v, 1 - u - v])/u - 3300*u*H[v, 1 - u - v] - 972*Pi^2*u*H[v, 1 - u - v] - 648*u^2*H[v, 1 - u - v] - (1596*H[v, 1 - u - v])/v - (486*Pi^2*H[v, 1 - u - v])/v - (54*H[v, 1 - u - v])/(u^2*v) - (108*H[v, 1 - u - v])/(u*v) + (3408*u*H[v, 1 - u - v])/v + (972*Pi^2*u*H[v, 1 - u - v])/v - (1326*u^2*H[v, 1 - u - v])/v - (486*Pi^2*u^2*H[v, 1 - u - v])/v - (324*u^3*H[v, 1 - u - v])/v - 1974*v*H[v, 1 - u - v] - 486*Pi^2*v*H[v, 1 - u - v] - (54*v*H[v, 1 - u - v])/u^2 - (216*v*H[v, 1 - u - v])/u - 324*u*v*H[v, 1 - u - v] + 2232*H[0, 0, 1 - u - v] - 2232*u*H[0, 0, 1 - u - v] - (1116*H[0, 0, 1 - u - v])/v + (2232*u*H[0, 0, 1 - u - v])/v - (1116*u^2*H[0, 0, 1 - u - v])/v - 1116*v*H[0, 0, 1 - u - v] + 648*H[0, 1, 1 - u - v] - 648*u*H[0, 1, 1 - u - v] + (864*u*H[0, 1, 1 - u - v])/(-1 + u) - (216*u^2*H[0, 1, 1 - u - v])/(-1 + u)^2 - (864*u^2*H[0, 1, 1 - u - v])/(-1 + u) + (216*u^3*H[0, 1, 1 - u - v])/(-1 + u)^2 - (324*H[0, 1, 1 - u - v])/v + (648*u*H[0, 1, 1 - u - v])/v - (324*u^2*H[0, 1, 1 - u - v])/v + (108*u^2*H[0, 1, 1 - u - v])/((-1 + u)^2*v) - (216*u^3*H[0, 1, 1 - u - v])/((-1 + u)^2*v) + (108*u^4*H[0, 1, 1 - u - v])/((-1 + u)^2*v) - 324*v*H[0, 1, 1 - u - v] - (432*u*v*H[0, 1, 1 - u - v])/(-1 + u) + (108*u^2*v*H[0, 1, 1 - u - v])/(-1 + u)^2 + (1296*H[0, 1, 1 - u - v])/(-1 + u + v) - (1296*u*H[0, 1, 1 - u - v])/(-1 + u + v) - (648*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) + (1296*u*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) - (648*u^2*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) - (648*v*H[0, 1, 1 - u - v])/(-1 + u + v) + (432*u*H[0, 1, 1 - u - v])/(v - u*v) - (864*u^2*H[0, 1, 1 - u - v])/(v - u*v) + (432*u^3*H[0, 1, 1 - u - v])/(v - u*v) + 648*H[0, 1 - v, 1 - u - v] - 648*u*H[0, 1 - v, 1 - u - v] - (324*H[0, 1 - v, 1 - u - v])/v + (648*u*H[0, 1 - v, 1 - u - v])/v - (324*u^2*H[0, 1 - v, 1 - u - v])/v - 324*v*H[0, 1 - v, 1 - u - v] - 1584*H[0, v, 1 - u - v] + 1584*u*H[0, v, 1 - u - v] + (792*H[0, v, 1 - u - v])/v - (1584*u*H[0, v, 1 - u - v])/v + (792*u^2*H[0, v, 1 - u - v])/v + 792*v*H[0, v, 1 - u - v] - 288*H[1, 1, 1 - u - v] + 288*u*H[1, 1, 1 - u - v] + (144*H[1, 1, 1 - u - v])/v - (288*u*H[1, 1, 1 - u - v])/v + (144*u^2*H[1, 1, 1 - u - v])/v + 144*v*H[1, 1, 1 - u - v] - (1296*H[1, 1, 1 - u - v])/(-1 + u + v) + (1296*u*H[1, 1, 1 - u - v])/(-1 + u + v) + (648*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) - (1296*u*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) + (648*u^2*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) + (648*v*H[1, 1, 1 - u - v])/(-1 + u + v) + 1584*H[1, 1 - v, 1 - u - v] - 1584*u*H[1, 1 - v, 1 - u - v] - (792*H[1, 1 - v, 1 - u - v])/v + (1584*u*H[1, 1 - v, 1 - u - v])/v - (792*u^2*H[1, 1 - v, 1 - u - v])/v - 792*v*H[1, 1 - v, 1 - u - v] + (1296*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (1296*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (648*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1296*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (648*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (648*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + 648*H[1 - v, 0, 1 - u - v] - 648*u*H[1 - v, 0, 1 - u - v] - (324*H[1 - v, 0, 1 - u - v])/v + (648*u*H[1 - v, 0, 1 - u - v])/v - (324*u^2*H[1 - v, 0, 1 - u - v])/v - 324*v*H[1 - v, 0, 1 - u - v] - 936*H[1 - v, 1, 1 - u - v] + 936*u*H[1 - v, 1, 1 - u - v] - (864*u*H[1 - v, 1, 1 - u - v])/(-1 + u) + (216*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u)^2 + (864*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u) - (216*u^3*H[1 - v, 1, 1 - u - v])/(-1 + u)^2 + (468*H[1 - v, 1, 1 - u - v])/v - (936*u*H[1 - v, 1, 1 - u - v])/v + (468*u^2*H[1 - v, 1, 1 - u - v])/v - (108*u^2*H[1 - v, 1, 1 - u - v])/((-1 + u)^2*v) + (216*u^3*H[1 - v, 1, 1 - u - v])/((-1 + u)^2*v) - (108*u^4*H[1 - v, 1, 1 - u - v])/((-1 + u)^2*v) + 468*v*H[1 - v, 1, 1 - u - v] + (432*u*v*H[1 - v, 1, 1 - u - v])/(-1 + u) - (108*u^2*v*H[1 - v, 1, 1 - u - v])/(-1 + u)^2 - (432*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (648*u*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 - (216*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (108*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (216*u*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (108*u^2*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (648*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 - (648*u*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (108*u^2*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 - (432*v^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (216*u*v^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (108*v^3*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (1944*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (2160*u*H[1 - v, 1, 1 - u - v])/(-1 + u + v) + (216*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (864*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)) + (1728*u*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)) - (864*u^2*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)) - (1296*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v) + (432*u*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v) + (216*v^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (432*u*H[1 - v, 1, 1 - u - v])/(v - u*v) + (864*u^2*H[1 - v, 1, 1 - u - v])/(v - u*v) - (432*u^3*H[1 - v, 1, 1 - u - v])/(v - u*v) + 936*H[1 - v, 1 - v, 1 - u - v] - 936*u*H[1 - v, 1 - v, 1 - u - v] - (468*H[1 - v, 1 - v, 1 - u - v])/v + (936*u*H[1 - v, 1 - v, 1 - u - v])/v - (468*u^2*H[1 - v, 1 - v, 1 - u - v])/v - 468*v*H[1 - v, 1 - v, 1 - u - v] + 1584*H[v, 0, 1 - u - v] - 1584*u*H[v, 0, 1 - u - v] - (792*H[v, 0, 1 - u - v])/v + (1584*u*H[v, 0, 1 - u - v])/v - (792*u^2*H[v, 0, 1 - u - v])/v - 792*v*H[v, 0, 1 - u - v] - 1296*H[v, 1 - v, 1 - u - v] + 1296*u*H[v, 1 - v, 1 - u - v] + (648*H[v, 1 - v, 1 - u - v])/v - (1296*u*H[v, 1 - v, 1 - u - v])/v + (648*u^2*H[v, 1 - v, 1 - u - v])/v + 648*v*H[v, 1 - v, 1 - u - v] - 1584*H[v, v, 1 - u - v] + 1584*u*H[v, v, 1 - u - v] + (792*H[v, v, 1 - u - v])/v - (1584*u*H[v, v, 1 - u - v])/v + (792*u^2*H[v, v, 1 - u - v])/v + 792*v*H[v, v, 1 - u - v] + 1296*H[0, 0, 0, 1 - u - v] - 1296*u*H[0, 0, 0, 1 - u - v] - (648*H[0, 0, 0, 1 - u - v])/v + (1296*u*H[0, 0, 0, 1 - u - v])/v - (648*u^2*H[0, 0, 0, 1 - u - v])/v - 648*v*H[0, 0, 0, 1 - u - v] - 432*H[0, 0, 1, 1 - u - v] + 432*u*H[0, 0, 1, 1 - u - v] + (216*H[0, 0, 1, 1 - u - v])/v - (432*u*H[0, 0, 1, 1 - u - v])/v + (216*u^2*H[0, 0, 1, 1 - u - v])/v + 216*v*H[0, 0, 1, 1 - u - v] - 2160*H[0, 0, 1 - v, 1 - u - v] + 2160*u*H[0, 0, 1 - v, 1 - u - v] + (1080*H[0, 0, 1 - v, 1 - u - v])/v - (2160*u*H[0, 0, 1 - v, 1 - u - v])/v + (1080*u^2*H[0, 0, 1 - v, 1 - u - v])/v + 1080*v*H[0, 0, 1 - v, 1 - u - v] - 1296*H[0, 0, v, 1 - u - v] + 1296*u*H[0, 0, v, 1 - u - v] + (648*H[0, 0, v, 1 - u - v])/v - (1296*u*H[0, 0, v, 1 - u - v])/v + (648*u^2*H[0, 0, v, 1 - u - v])/v + 648*v*H[0, 0, v, 1 - u - v] - 1296*H[0, 1, 1 - v, 1 - u - v] + 1296*u*H[0, 1, 1 - v, 1 - u - v] + (648*H[0, 1, 1 - v, 1 - u - v])/v - (1296*u*H[0, 1, 1 - v, 1 - u - v])/v + (648*u^2*H[0, 1, 1 - v, 1 - u - v])/v + 648*v*H[0, 1, 1 - v, 1 - u - v] - 2160*H[0, 1 - v, 0, 1 - u - v] + 2160*u*H[0, 1 - v, 0, 1 - u - v] + (1080*H[0, 1 - v, 0, 1 - u - v])/v - (2160*u*H[0, 1 - v, 0, 1 - u - v])/v + (1080*u^2*H[0, 1 - v, 0, 1 - u - v])/v + 1080*v*H[0, 1 - v, 0, 1 - u - v] - 432*H[0, 1 - v, 1, 1 - u - v] + 432*u*H[0, 1 - v, 1, 1 - u - v] + (216*H[0, 1 - v, 1, 1 - u - v])/v - (432*u*H[0, 1 - v, 1, 1 - u - v])/v + (216*u^2*H[0, 1 - v, 1, 1 - u - v])/v + 216*v*H[0, 1 - v, 1, 1 - u - v] + 2160*H[0, 1 - v, 1 - v, 1 - u - v] - 2160*u*H[0, 1 - v, 1 - v, 1 - u - v] - (1080*H[0, 1 - v, 1 - v, 1 - u - v])/v + (2160*u*H[0, 1 - v, 1 - v, 1 - u - v])/v - (1080*u^2*H[0, 1 - v, 1 - v, 1 - u - v])/v - 1080*v*H[0, 1 - v, 1 - v, 1 - u - v] + 432*H[0, 1 - v, v, 1 - u - v] - 432*u*H[0, 1 - v, v, 1 - u - v] - (216*H[0, 1 - v, v, 1 - u - v])/v + (432*u*H[0, 1 - v, v, 1 - u - v])/v - (216*u^2*H[0, 1 - v, v, 1 - u - v])/v - 216*v*H[0, 1 - v, v, 1 - u - v] - 864*H[0, v, 0, 1 - u - v] + 864*u*H[0, v, 0, 1 - u - v] + (432*H[0, v, 0, 1 - u - v])/v - (864*u*H[0, v, 0, 1 - u - v])/v + (432*u^2*H[0, v, 0, 1 - u - v])/v + 432*v*H[0, v, 0, 1 - u - v] + 432*H[0, v, 1 - v, 1 - u - v] - 432*u*H[0, v, 1 - v, 1 - u - v] - (216*H[0, v, 1 - v, 1 - u - v])/v + (432*u*H[0, v, 1 - v, 1 - u - v])/v - (216*u^2*H[0, v, 1 - v, 1 - u - v])/v - 216*v*H[0, v, 1 - v, 1 - u - v] + 1728*H[0, v, v, 1 - u - v] - 1728*u*H[0, v, v, 1 - u - v] - (864*H[0, v, v, 1 - u - v])/v + (1728*u*H[0, v, v, 1 - u - v])/v - (864*u^2*H[0, v, v, 1 - u - v])/v - 864*v*H[0, v, v, 1 - u - v] + 432*H[1, 0, 0, 1 - u - v] - 432*u*H[1, 0, 0, 1 - u - v] - (216*H[1, 0, 0, 1 - u - v])/v + (432*u*H[1, 0, 0, 1 - u - v])/v - (216*u^2*H[1, 0, 0, 1 - u - v])/v - 216*v*H[1, 0, 0, 1 - u - v] - 1728*H[1, 0, 1 - v, 1 - u - v] + 1728*u*H[1, 0, 1 - v, 1 - u - v] + (864*H[1, 0, 1 - v, 1 - u - v])/v - (1728*u*H[1, 0, 1 - v, 1 - u - v])/v + (864*u^2*H[1, 0, 1 - v, 1 - u - v])/v + 864*v*H[1, 0, 1 - v, 1 - u - v] + 432*H[1, 0, v, 1 - u - v] - 432*u*H[1, 0, v, 1 - u - v] - (216*H[1, 0, v, 1 - u - v])/v + (432*u*H[1, 0, v, 1 - u - v])/v - (216*u^2*H[1, 0, v, 1 - u - v])/v - 216*v*H[1, 0, v, 1 - u - v] + 1728*H[1, 1, 1, 1 - u - v] - 1728*u*H[1, 1, 1, 1 - u - v] - (864*H[1, 1, 1, 1 - u - v])/v + (1728*u*H[1, 1, 1, 1 - u - v])/v - (864*u^2*H[1, 1, 1, 1 - u - v])/v - 864*v*H[1, 1, 1, 1 - u - v] - 1728*H[1, 1, 1 - v, 1 - u - v] + 1728*u*H[1, 1, 1 - v, 1 - u - v] + (864*H[1, 1, 1 - v, 1 - u - v])/v - (1728*u*H[1, 1, 1 - v, 1 - u - v])/v + (864*u^2*H[1, 1, 1 - v, 1 - u - v])/v + 864*v*H[1, 1, 1 - v, 1 - u - v] - 1728*H[1, 1 - v, 0, 1 - u - v] + 1728*u*H[1, 1 - v, 0, 1 - u - v] + (864*H[1, 1 - v, 0, 1 - u - v])/v - (1728*u*H[1, 1 - v, 0, 1 - u - v])/v + (864*u^2*H[1, 1 - v, 0, 1 - u - v])/v + 864*v*H[1, 1 - v, 0, 1 - u - v] - 1728*H[1, 1 - v, 1, 1 - u - v] + 1728*u*H[1, 1 - v, 1, 1 - u - v] + (864*H[1, 1 - v, 1, 1 - u - v])/v - (1728*u*H[1, 1 - v, 1, 1 - u - v])/v + (864*u^2*H[1, 1 - v, 1, 1 - u - v])/v + 864*v*H[1, 1 - v, 1, 1 - u - v] + 2160*H[1, 1 - v, 1 - v, 1 - u - v] - 2160*u*H[1, 1 - v, 1 - v, 1 - u - v] - (1080*H[1, 1 - v, 1 - v, 1 - u - v])/v + (2160*u*H[1, 1 - v, 1 - v, 1 - u - v])/v - (1080*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/v - 1080*v*H[1, 1 - v, 1 - v, 1 - u - v] - 432*H[1, 1 - v, v, 1 - u - v] + 432*u*H[1, 1 - v, v, 1 - u - v] + (216*H[1, 1 - v, v, 1 - u - v])/v - (432*u*H[1, 1 - v, v, 1 - u - v])/v + (216*u^2*H[1, 1 - v, v, 1 - u - v])/v + 216*v*H[1, 1 - v, v, 1 - u - v] - 2160*H[1 - v, 0, 0, 1 - u - v] + 2160*u*H[1 - v, 0, 0, 1 - u - v] + (1080*H[1 - v, 0, 0, 1 - u - v])/v - (2160*u*H[1 - v, 0, 0, 1 - u - v])/v + (1080*u^2*H[1 - v, 0, 0, 1 - u - v])/v + 1080*v*H[1 - v, 0, 0, 1 - u - v] - 432*H[1 - v, 0, 1, 1 - u - v] + 432*u*H[1 - v, 0, 1, 1 - u - v] + (216*H[1 - v, 0, 1, 1 - u - v])/v - (432*u*H[1 - v, 0, 1, 1 - u - v])/v + (216*u^2*H[1 - v, 0, 1, 1 - u - v])/v + 216*v*H[1 - v, 0, 1, 1 - u - v] + 2160*H[1 - v, 0, 1 - v, 1 - u - v] - 2160*u*H[1 - v, 0, 1 - v, 1 - u - v] - (1080*H[1 - v, 0, 1 - v, 1 - u - v])/v + (2160*u*H[1 - v, 0, 1 - v, 1 - u - v])/v - (1080*u^2*H[1 - v, 0, 1 - v, 1 - u - v])/v - 1080*v*H[1 - v, 0, 1 - v, 1 - u - v] + 432*H[1 - v, 0, v, 1 - u - v] - 432*u*H[1 - v, 0, v, 1 - u - v] - (216*H[1 - v, 0, v, 1 - u - v])/v + (432*u*H[1 - v, 0, v, 1 - u - v])/v - (216*u^2*H[1 - v, 0, v, 1 - u - v])/v - 216*v*H[1 - v, 0, v, 1 - u - v] - 432*H[1 - v, 1, 0, 1 - u - v] + 432*u*H[1 - v, 1, 0, 1 - u - v] + (216*H[1 - v, 1, 0, 1 - u - v])/v - (432*u*H[1 - v, 1, 0, 1 - u - v])/v + (216*u^2*H[1 - v, 1, 0, 1 - u - v])/v + 216*v*H[1 - v, 1, 0, 1 - u - v] - 1728*H[1 - v, 1, 1, 1 - u - v] + 1728*u*H[1 - v, 1, 1, 1 - u - v] + (864*H[1 - v, 1, 1, 1 - u - v])/v - (1728*u*H[1 - v, 1, 1, 1 - u - v])/v + (864*u^2*H[1 - v, 1, 1, 1 - u - v])/v + 864*v*H[1 - v, 1, 1, 1 - u - v] + 864*H[1 - v, 1, 1 - v, 1 - u - v] - 864*u*H[1 - v, 1, 1 - v, 1 - u - v] - (432*H[1 - v, 1, 1 - v, 1 - u - v])/v + (864*u*H[1 - v, 1, 1 - v, 1 - u - v])/v - (432*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/v - 432*v*H[1 - v, 1, 1 - v, 1 - u - v] + 2160*H[1 - v, 1 - v, 0, 1 - u - v] - 2160*u*H[1 - v, 1 - v, 0, 1 - u - v] - (1080*H[1 - v, 1 - v, 0, 1 - u - v])/v + (2160*u*H[1 - v, 1 - v, 0, 1 - u - v])/v - (1080*u^2*H[1 - v, 1 - v, 0, 1 - u - v])/v - 1080*v*H[1 - v, 1 - v, 0, 1 - u - v] + 1296*H[1 - v, 1 - v, 1, 1 - u - v] - 1296*u*H[1 - v, 1 - v, 1, 1 - u - v] - (648*H[1 - v, 1 - v, 1, 1 - u - v])/v + (1296*u*H[1 - v, 1 - v, 1, 1 - u - v])/v - (648*u^2*H[1 - v, 1 - v, 1, 1 - u - v])/v - 648*v*H[1 - v, 1 - v, 1, 1 - u - v] - 1296*H[1 - v, 1 - v, 1 - v, 1 - u - v] + 1296*u*H[1 - v, 1 - v, 1 - v, 1 - u - v] + (648*H[1 - v, 1 - v, 1 - v, 1 - u - v])/v - (1296*u*H[1 - v, 1 - v, 1 - v, 1 - u - v])/v + (648*u^2*H[1 - v, 1 - v, 1 - v, 1 - u - v])/v + 648*v*H[1 - v, 1 - v, 1 - v, 1 - u - v] + 432*H[1 - v, 1 - v, v, 1 - u - v] - 432*u*H[1 - v, 1 - v, v, 1 - u - v] - (216*H[1 - v, 1 - v, v, 1 - u - v])/v + (432*u*H[1 - v, 1 - v, v, 1 - u - v])/v - (216*u^2*H[1 - v, 1 - v, v, 1 - u - v])/v - 216*v*H[1 - v, 1 - v, v, 1 - u - v] + 1296*H[1 - v, v, 0, 1 - u - v] - 1296*u*H[1 - v, v, 0, 1 - u - v] - (648*H[1 - v, v, 0, 1 - u - v])/v + (1296*u*H[1 - v, v, 0, 1 - u - v])/v - (648*u^2*H[1 - v, v, 0, 1 - u - v])/v - 648*v*H[1 - v, v, 0, 1 - u - v] - 2160*H[v, 0, 0, 1 - u - v] + 2160*u*H[v, 0, 0, 1 - u - v] + (1080*H[v, 0, 0, 1 - u - v])/v - (2160*u*H[v, 0, 0, 1 - u - v])/v + (1080*u^2*H[v, 0, 0, 1 - u - v])/v + 1080*v*H[v, 0, 0, 1 - u - v] + 432*H[v, 0, 1, 1 - u - v] - 432*u*H[v, 0, 1, 1 - u - v] - (216*H[v, 0, 1, 1 - u - v])/v + (432*u*H[v, 0, 1, 1 - u - v])/v - (216*u^2*H[v, 0, 1, 1 - u - v])/v - 216*v*H[v, 0, 1, 1 - u - v] + 1728*H[v, 0, 1 - v, 1 - u - v] - 1728*u*H[v, 0, 1 - v, 1 - u - v] - (864*H[v, 0, 1 - v, 1 - u - v])/v + (1728*u*H[v, 0, 1 - v, 1 - u - v])/v - (864*u^2*H[v, 0, 1 - v, 1 - u - v])/v - 864*v*H[v, 0, 1 - v, 1 - u - v] + 1728*H[v, 0, v, 1 - u - v] - 1728*u*H[v, 0, v, 1 - u - v] - (864*H[v, 0, v, 1 - u - v])/v + (1728*u*H[v, 0, v, 1 - u - v])/v - (864*u^2*H[v, 0, v, 1 - u - v])/v - 864*v*H[v, 0, v, 1 - u - v] + 1728*H[v, 1 - v, 0, 1 - u - v] - 1728*u*H[v, 1 - v, 0, 1 - u - v] - (864*H[v, 1 - v, 0, 1 - u - v])/v + (1728*u*H[v, 1 - v, 0, 1 - u - v])/v - (864*u^2*H[v, 1 - v, 0, 1 - u - v])/v - 864*v*H[v, 1 - v, 0, 1 - u - v] - 432*H[v, 1 - v, 1, 1 - u - v] + 432*u*H[v, 1 - v, 1, 1 - u - v] + (216*H[v, 1 - v, 1, 1 - u - v])/v - (432*u*H[v, 1 - v, 1, 1 - u - v])/v + (216*u^2*H[v, 1 - v, 1, 1 - u - v])/v + 216*v*H[v, 1 - v, 1, 1 - u - v] - 432*H[v, 1 - v, 1 - v, 1 - u - v] + 432*u*H[v, 1 - v, 1 - v, 1 - u - v] + (216*H[v, 1 - v, 1 - v, 1 - u - v])/v - (432*u*H[v, 1 - v, 1 - v, 1 - u - v])/v + (216*u^2*H[v, 1 - v, 1 - v, 1 - u - v])/v + 216*v*H[v, 1 - v, 1 - v, 1 - u - v] + 1728*H[v, v, 0, 1 - u - v] - 1728*u*H[v, v, 0, 1 - u - v] - (864*H[v, v, 0, 1 - u - v])/v + (1728*u*H[v, v, 0, 1 - u - v])/v - (864*u^2*H[v, v, 0, 1 - u - v])/v - 864*v*H[v, v, 0, 1 - u - v] - 1728*H[v, v, v, 1 - u - v] + 1728*u*H[v, v, v, 1 - u - v] + (864*H[v, v, v, 1 - u - v])/v - (1728*u*H[v, v, v, 1 - u - v])/v + (864*u^2*H[v, v, v, 1 - u - v])/v + 864*v*H[v, v, v, 1 - u - v] - 2160*zeta3 + 2160*u*zeta3 + (1080*zeta3)/v - (2160*u*zeta3)/v + (2160*u^2*zeta3)/v + 1080*v*zeta3))/864) + (MH2*H[1 - v, u]*(-6*(3 + Pi^2*(-1 + v))*(-1 + v)*v^2 + 3*u*v*(12 - 19*v - 8*v^2 + 2*Pi^2*(-2 + 3*v - 2*v^2 + v^3)) + 2*u^5*(71*Pi^2 + 9*(-3 + 6*zeta3 + 4*zeta3)) + u^4*(57 + 4*Pi^2*(-37 + 68*v) - 108*zeta3 - 72*zeta3 + 18*v*(-9 + 12*zeta3 + 8*zeta3)) + u^2*(18 - 60*v - 54*v^3 + Pi^2*(3 + 18*v - 136*v^2) - 9*v^2*(-1 + 12*zeta3 + 8*zeta3)) + u^3*(Pi^2*(3 - 278*v + 124*v^2) + 3*(-7 + 6*v^2*(-9 + 6*zeta3 + 4*zeta3) - 6*v*(-5 + 12*zeta3 + 8*zeta3)))))/(144*(-1 + u)*v*(u + v)^2) + (-1/48*(MH2*u*(18*u^4 + u^3*(-12 + 7*Pi^2 + 54*v) + 2*u^2*(-39 + 7*Pi^2*(-1 + v) - 9*v + 27*v^2) + 6*(1 - 2*v^2 + v^3) + u*(51 + 7*Pi^2*(-1 + v)^2 - 90*v + 18*v^3))*H[0, u]*H[0, v])/(v*(-1 + u + v)^2) + (MH2*(-1 + u + v)*(18*u^4 + u*(69 - 48*v) + 15*(-1 + v) + u^3*(-60 - 7*Pi^2 + 18*v) - u^2*(6 + 7*Pi^2*(-1 + v) + 36*v))*H[0, 1 - u - v]*H[0, v])/(48*u^2*v) - (MH2*(6*u^5 - 10*(-1 + v)*v + u^4*(8 + Pi^2 + 12*v) + u*(10 - 17*v - 4*v^2) + u^2*(-9 + 8*v + 2*v^2) + u^3*(14 + (10 + Pi^2)*v + 6*v^2))*H[0, v]*H[1, u])/(16*u*v*(u + v)) - (MH2*(29 - 6*u^5 + u^4*(38 - 18*v) - 73*v + 58*v^2 - 14*v^3 + Pi^2*(-1 + u)*(-1 + u + v)^3 - 2*u^3*(53 - 47*v + 9*v^2) + u^2*(141 - 208*v + 74*v^2 - 6*v^3) + u*(-96 + 205*v - 116*v^2 + 18*v^3))*H[0, v]*H[1, 1 - u - v])/(16*(-1 + u)*v*(-1 + u + v)) - (MH2*u*(18*u^2 + 6*(-1 + v) + u*(24 + 11*Pi^2 + 18*v))*H[0, u]*H[1, v])/(48*v) + (MH2*(-1 + u + v)*(-11*Pi^2*(-1 + u + v) + 6*(6 + 3*u^2 - 6*v + u*(-10 + 3*v)))*H[0, 1 - u - v]*H[1, v])/(48*v) - (MH2*(18*u^5 - 30*(-1 + v)*v + u^4*(24 - Pi^2 + 36*v) + 3*u^2*(-9 + 8*v + 2*v^2) - 3*u*(-10 + 17*v + 4*v^2) + u^3*(42 - (-30 + Pi^2)*v + 18*v^2))*H[1, u]*H[1, v])/(48*u*v*(u + v)) + (MH2*(Pi^2*(-1 + u)*(-1 + u + v)^3 + 3*(-29 + 6*u^5 + 73*v - 58*v^2 + 14*v^3 + 2*u^4*(-19 + 9*v) + 2*u^3*(53 - 47*v + 9*v^2) + u*(96 - 205*v + 116*v^2 - 18*v^3) + u^2*(-141 + 208*v - 74*v^2 + 6*v^3)))*H[1, 1 - u - v]*H[1, v])/(48*(-1 + u)*v*(-1 + u + v)) + (MH2*(18*u^5 - 30*(-1 + v)*v + u^4*(24 + 11*Pi^2 + 36*v) + 3*u^2*(-9 + 10*v + 2*v^2) - 3*u*(-10 + 17*v + 4*v^2) + u^3*(42 + (30 + 11*Pi^2)*v + 18*v^2))*H[0, v]*H[1 - v, u])/(48*u*v*(u + v)) + (MH2*u*(3 + 8*Pi^2*u)*H[1, v]*H[1 - v, u])/(24*v) + (MH2*(11*Pi^2*(-1 + u)*(-1 + u + v)^3 - 3*(-29 + 6*u^5 + 71*v - 54*v^2 + 12*v^3 + 2*u^4*(-19 + 9*v) + 2*u^3*(53 - 47*v + 9*v^2) + u*(96 - 201*v + 112*v^2 - 18*v^3) + u^2*(-141 + 206*v - 74*v^2 + 6*v^3)))*H[0, v]*H[1 - v, 1 - u - v])/(48*(-1 + u)*v*(-1 + u + v)) + (MH2*(-1 + u + v)*(-3 + 8*Pi^2*(-1 + u + v))*H[1, v]*H[1 - v, 1 - u - v])/(24*v) + (MH2*u*(18*u^4 + u^3*(-12 - 5*Pi^2 + 54*v) - 2*u^2*(39 + 5*Pi^2*(-1 + v) + 9*v - 27*v^2) + 6*(1 - 2*v^2 + v^3) + u*(51 - 5*Pi^2*(-1 + v)^2 - 90*v + 18*v^3))*H[0, v]*H[v, u])/(48*v*(-1 + u + v)^2) + (MH2*Pi^2*u^2*H[1, v]*H[v, u])/(6*v) - (MH2*(-1 + u + v)*(18*u^4 + u*(69 - 48*v) + 15*(-1 + v) + u^3*(-60 + 5*Pi^2 + 18*v) + u^2*(5*Pi^2*(-1 + v) - 6*(1 + 6*v)))*H[0, v]*H[v, 1 - u - v])/(48*u^2*v) + (MH2*Pi^2*(-1 + u + v)^2*H[1, v]*H[v, 1 - u - v])/(6*v) + (5*MH2*Pi^2*u^2*H[0, 0, u])/(24*v) - (MH2*(2*u^6*(20*Pi^2 + 9*(-14 + v)) + 6*u^5*(20*Pi^2 + 9*(-14 + v))*(-1 + v) + 15*(-1 + v)^4 - 6*u*(-1 + v)^3*(-19 + 8*v) + u^2*(-1 + v)^2*(177 + 20*Pi^2*(-1 + v)^2 + 42*v - 111*v^2) + 2*u^3*(-1 + v)*(-63 + 40*Pi^2*(-1 + v)^2 + 351*v - 255*v^2 + 9*v^3) + u^4*(-693 + 140*Pi^2*(-1 + v)^2 + 1656*v - 975*v^2 + 54*v^3))*H[0, 0, v])/(48*u^2*v*(-1 + u + v)^2) - (3*MH2*u^2*H[0, u]*H[0, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(4*v) - (3*MH2*u^2*H[1, u]*H[0, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(4*v) + (3*MH2*u^2*H[1 - v, u]*H[0, 0, v])/(8*v) + (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(8*v) + (3*MH2*u^2*H[v, u]*H[0, 0, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(4*v) + (MH2*u^2*H[0, 0, u]*H[0, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[0, 0, v])/(2*v) + (5*MH2*Pi^2*u^2*H[0, 1, u])/(24*v) - (MH2*(3*u^4 + v^2 + 2*u*v*(1 + v) + u^3*(4 + 6*v) + u^2*(2 + 6*v + 3*v^2))*H[0, v]*H[0, 1, u])/(8*v*(u + v)^2) - (MH2*(3*u^4 + v^2 + 2*u*v*(1 + v) + u^3*(4 + 6*v) + u^2*(2 + 6*v + 3*v^2))*H[1, v]*H[0, 1, u])/(8*v*(u + v)^2) - (MH2*(9 + 3*u^4 - 14*v + 6*v^2 + 2*u^3*(-8 + 3*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(32 - 24*v + 3*v^2))*H[0, v]*H[0, 1, 1 - u - v])/(8*(-1 + u)^2*v) - (MH2*(9 + 3*u^4 - 14*v + 6*v^2 + 2*u^3*(-8 + 3*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(32 - 24*v + 3*v^2))*H[1, v]*H[0, 1, 1 - u - v])/(8*(-1 + u)^2*v) + (MH2*(3*v*(2*u^2 + 2*u*(-1 + v) + (-1 + v)*v) + 10*Pi^2*(-1 + u)*(2*u^3 + (-1 + v)^2*v + u^2*(-2 + 4*v) + u*(1 - 4*v + 3*v^2)))*H[0, 1, v])/(24*(-1 + u)*v*(u + v)) - (3*MH2*u^2*H[0, u]*H[0, 1, v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(8*v) - (MH2*(1 + 2*u + 3*u^2)*H[1, u]*H[0, 1, v])/(8*v) - (MH2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[1, 1 - u - v]*H[0, 1, v])/(8*v) + (MH2*u^2*(1 + 2*u + 2*v)*H[1 - v, u]*H[0, 1, v])/(8*v*(u + v)^2) - (MH2*(-3 + 2*u)*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, v])/(8*(-1 + u)^2*v) - (MH2*u*(18*u^2 + 6*(-1 + v) + u*(24 + 11*Pi^2 + 18*v))*H[0, 1 - v, u])/(48*v) + (MH2*(4*u^3 + v^2 + 2*u*v*(1 + v) + u^2*(2 + 6*v))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) + (3*MH2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) - (3*MH2*u^2*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (MH2*u^2*H[0, 1, v]*H[0, 1 - v, u])/(4*v) + (MH2*(6 - 4*u^3 + u^2*(14 - 6*v) - 8*v + 3*v^2 - 2*u*(8 - 7*v + v^2))*H[0, v]*H[0, 1 - v, 1 - u - v])/(8*(-1 + u)^2*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, 1 - v, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[0, 1 - v, 1 - u - v])/(4*v) - (MH2*Pi^2*u^2*H[0, v, u])/(12*v) - (MH2*u^2*H[0, 0, v]*H[0, v, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, v, 1 - u - v])/(2*v) + (MH2*Pi^2*u^2*H[1, 0, u])/(12*v) + (MH2*u^2*H[0, 0, v]*H[1, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1, 0, 1 - u - v])/(4*v) + (MH2*(2*u^8*(51 + 11*Pi^2 - 9*v) + 8*u^7*(51 + 11*Pi^2 - 9*v)*(-1 + v) - 15*(-1 + v)^4*v + 3*u*(-1 + v)^3*(5 - 48*v + 21*v^2) - u^2*(-1 + v)^2*(-129 + (642 + 11*Pi^2)*v - 11*(45 + 2*Pi^2)*v^2 + (90 + 11*Pi^2)*v^3) + u^5*(-1 + v)*(1074 - 1878*v + 714*v^2 - 72*v^3 + 11*Pi^2*(11 - 28*v + 11*v^2)) + u^6*(834 - 1662*v + 882*v^2 - 108*v^3 + 11*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(-1 + v)*(11*Pi^2*(-1 + v)^2*(1 - 6*v + v^2) + 6*(75 - 295*v + 300*v^2 - 103*v^3 + 9*v^4)) + u^4*(11*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2) - 6*(-147 + 541*v - 654*v^2 + 320*v^3 - 56*v^4 + 3*v^5)))*H[1, 0, v])/(48*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) - (MH2*u^2*(1 + 3*u^2 + 2*v + 3*v^2 + u*(2 + 6*v))*H[1 - v, u]*H[1, 0, v])/(8*v*(u + v)^2) - (MH2*(6 - 8*u + 3*u^2)*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/(8*(-1 + u)^2*v) + (MH2*u^2*H[0, 0, u]*H[1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*u^2*H[0, 1, u]*H[1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*u^2*H[0, 1 - v, u]*H[1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1 - v, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*u^2*H[1, 0, u]*H[1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, 0, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*Pi^2*u^2*H[1, 1, u])/(12*v) - (MH2*(1 + 2*u + 3*u^2)*H[0, v]*H[1, 1, u])/(8*v) - (MH2*(1 + 2*u + 3*u^2)*H[1, v]*H[1, 1, u])/(8*v) + (MH2*u^2*H[1, 0, v]*H[1, 1, u])/(2*v) - (MH2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[0, v]*H[1, 1, 1 - u - v])/(8*v) - (MH2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[1, v]*H[1, 1, 1 - u - v])/(8*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1, 1, 1 - u - v])/(2*v) + (MH2*(3 + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*v)*H[1, 1, v])/(24*v) + (3*MH2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(8*v) + (MH2*(-1 - 2*u + 3*u^2)*H[1, u]*H[1, 1, v])/(8*v) + (MH2*(3*u^2 + v*(-4 + 3*v) + u*(-4 + 6*v))*H[1, 1 - u - v]*H[1, 1, v])/(8*v) - (MH2*u^2*H[0, 0, u]*H[1, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*u^2*H[0, 1, u]*H[1, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*u^2*H[1, 1, u]*H[1, 1, v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, 1, 1 - u - v]*H[1, 1, v])/(2*v) - (MH2*(18*u^5 - 30*(-1 + v)*v + u^4*(24 - Pi^2 + 36*v) + 3*u^2*(-9 + 8*v + 2*v^2) - 3*u*(-10 + 17*v + 4*v^2) + u^3*(42 - (-30 + Pi^2)*v + 18*v^2))*H[1, 1 - v, u])/(48*u*v*(u + v)) + (MH2*(-1 - 2*u + 3*u^2)*H[1, v]*H[1, 1 - v, u])/(8*v) - (MH2*u^2*H[0, 0, v]*H[1, 1 - v, u])/(2*v) + (MH2*u^2*H[0, 1, v]*H[1, 1 - v, u])/(4*v) + (MH2*(3*u^2 + v*(-4 + 3*v) + u*(-4 + 6*v))*H[1, v]*H[1, 1 - v, 1 - u - v])/(8*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1, 1 - v, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1, 1 - v, 1 - u - v])/(4*v) - (MH2*u*(18*u^2 + 6*(-1 + v) + u*(24 + 11*Pi^2 + 18*v))*H[1 - v, 0, u])/(48*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) - (3*MH2*u^2*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (MH2*u^2*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MH2*u^2*H[1, 0, v]*H[1 - v, 0, u])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 0, 1 - u - v])/(4*v) - (MH2*Pi^2*u^2*H[1 - v, 1, u])/(6*v) + (MH2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[0, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MH2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MH2*u^2*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, 0, v]*H[1 - v, 1, u])/(4*v) + (MH2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v]*H[1 - v, 1, 1 - u - v])/(8*(-1 + u)^2*v) + (MH2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[1, v]*H[1 - v, 1, 1 - u - v])/(8*(-1 + u)^2*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 1, 1 - u - v])/(4*v) + (MH2*u*(3 + 8*Pi^2*u)*H[1 - v, 1 - v, u])/(24*v) + (MH2*(1 + 2*u - 3*u^2)*H[0, v]*H[1 - v, 1 - v, u])/(8*v) - (MH2*u^2*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (MH2*u^2*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (MH2*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(8*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, 1 - v, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 1 - v, 1 - u - v])/(2*v) + (MH2*Pi^2*u^2*H[1 - v, v, u])/(6*v) - (3*MH2*u^2*H[0, v]*H[1 - v, v, u])/(8*v) + (MH2*u^2*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MH2*u^2*H[0, 1, v]*H[1 - v, v, u])/(4*v) - (MH2*u^2*H[1, 0, v]*H[1 - v, v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - u - v])/(8*v) + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, v, 1 - u - v])/(4*v) + (MH2*u*(-18*u^4 + u^3*(12 + 5*Pi^2 - 54*v) + 2*u^2*(39 + 5*Pi^2*(-1 + v) + 9*v - 27*v^2) + u*(-51 + 5*Pi^2*(-1 + v)^2 + 90*v - 18*v^3) - 6*(1 - 2*v^2 + v^3))*H[v, 0, u])/(48*v*(-1 + u + v)^2) - (3*MH2*u^2*H[0, v]*H[v, 0, u])/(8*v) - (MH2*u^2*H[0, 0, v]*H[v, 0, u])/v + (MH2*u^2*H[1, 0, v]*H[v, 0, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(8*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, 0, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[v, 0, 1 - u - v])/(4*v) + (MH2*Pi^2*u^2*H[v, 1 - v, u])/(6*v) - (MH2*u^2*H[0, 0, v]*H[v, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 1, v]*H[v, 1 - v, u])/(4*v) + (MH2*u^2*H[1, 0, v]*H[v, 1 - v, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[v, 1 - v, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[v, 1 - v, 1 - u - v])/(2*v) - (MH2*Pi^2*u^2*H[v, v, u])/(6*v) + (MH2*u^2*H[0, 0, v]*H[v, v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, v, 1 - u - v])/(2*v) + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (3*MH2*u^2*H[0, u]*H[0, 0, 0, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, 0, v])/(2*v) - (MH2*u^2*H[1, u]*H[0, 0, 0, v])/v - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, 0, v])/v + (5*MH2*u^2*H[1 - v, u]*H[0, 0, 0, v])/(4*v) + (5*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, 0, v])/(4*v) + (3*MH2*u^2*H[v, u]*H[0, 0, 0, v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, 0, v])/(2*v) + (MH2*u^2*H[0, v]*H[0, 0, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[0, 0, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1, 1 - u - v])/(4*v) - (MH2*u^2*H[0, u]*H[0, 0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, 1, v])/(4*v) - (MH2*u^2*H[1, u]*H[0, 0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, 1, v])/(4*v) - (MH2*u^2*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, 1, v])/(4*v) - (MH2*u^2*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 0, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 0, v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[0, 1, 0, u])/(4*v) + (MH2*u^2*H[1, v]*H[0, 1, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 0, 1 - u - v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(8*v) - (MH2*u^2*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, 0, v])/(2*v) - (MH2*u^2*H[v, u]*H[0, 1, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, 0, v])/(4*v) - (MH2*u^2*H[0, v]*H[0, 1, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 1, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1, 1 - u - v])/(4*v) - (MH2*(3*u^4 + v^2 + 2*u*v*(1 + v) + u^3*(4 + 6*v) + u^2*(2 + 6*v + 3*v^2))*H[0, 1, 1 - v, u])/(8*v*(u + v)^2) + (MH2*u^2*H[0, v]*H[0, 1, 1 - v, u])/(4*v) + (MH2*u^2*H[1, v]*H[0, 1, 1 - v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 1 - v, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 1 - v, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 1 - v, 1, u])/(2*v) + (MH2*u^2*H[1, v]*H[0, 1 - v, 1, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) - (MH2*u^2*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[0, 1 - v, v, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[0, v, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[0, v, v, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, v, 1 - u - v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(8*v) - (3*MH2*u^2*H[0, u]*H[1, 0, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, 0, v])/(4*v) - (MH2*u^2*H[1, u]*H[1, 0, 0, v])/(2*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, 0, v])/(2*v) - (MH2*u^2*H[1 - v, u]*H[1, 0, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, 0, v])/(4*v) - (MH2*u^2*H[v, u]*H[1, 0, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, 0, v])/(4*v) + (MH2*u^2*H[0, v]*H[1, 0, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[1, 0, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 0, 1, 1 - u - v])/(4*v) + (MH2*(u^4*(4 - 6*v) + 3*(-1 + v)^2*v^2 - 4*u^3*(2 - 5*v + 3*v^2) + u^2*(4 - 20*v + 30*v^2 - 8*v^3) - 2*u*v*(-3 + 10*v - 8*v^2 + v^3))*H[1, 0, 1, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MH2*u^2*H[0, u]*H[1, 0, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, 1, v])/(4*v) + (MH2*u^2*H[1, u]*H[1, 0, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, 1, v])/(4*v) - (MH2*u^2*H[1 - v, u]*H[1, 0, 1, v])/(2*v) - (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, 1, v])/(2*v) - (MH2*u^2*H[v, u]*H[1, 0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, 1, v])/(4*v) - (MH2*u^2*H[0, v]*H[1, 0, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1, 0, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, v, 1 - u - v])/(4*v) - (MH2*(6*u^6 + 18*u^5*(-1 + v) + 6*(-1 + v)^2*v^2 + u^4*(25 - 60*v + 21*v^2) + 4*u*v*(3 - 11*v + 10*v^2 - 2*v^3) + 4*u^3*(-5 + 20*v - 18*v^2 + 3*v^3) + u^2*(7 - 50*v + 90*v^2 - 38*v^3 + 3*v^4))*H[1, 1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MH2*u^2*H[0, u]*H[1, 1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, 0, v])/(4*v) + (MH2*u^2*H[1 - v, u]*H[1, 1, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, 0, v])/(2*v) + (MH2*u^2*H[v, u]*H[1, 1, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 1, 0, v])/(2*v) - (MH2*u^2*H[0, v]*H[1, 1, 1, u])/(2*v) - (MH2*u^2*H[1, v]*H[1, 1, 1, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1, 1 - u - v])/(2*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1, 1 - u - v])/(2*v) - (MH2*(1 + 2*u + 3*u^2)*H[1, 1, 1 - v, u])/(8*v) + (MH2*u^2*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MH2*u^2*H[1, v]*H[1, 1, 1 - v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[1, 1 - v, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 0, 1 - u - v])/(4*v) + (3*MH2*u^2*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (3*MH2*u^2*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1, 1 - u - v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1, 1 - u - v])/(4*v) + (MH2*(-1 - 2*u + 3*u^2)*H[1, 1 - v, 1 - v, u])/(8*v) - (MH2*u^2*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, v]*H[1, 1 - v, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 0, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 0, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, 1, u])/(2*v) + (MH2*u^2*H[1, v]*H[1 - v, 0, 1, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) - (MH2*u^2*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, 0, v, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*u^2*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1, 1 - u - v])/(2*v) + (MH2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1 - v, 1, 1 - v, u])/(8*v*(u + v)^2) - (MH2*u^2*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - v, 1 - u - v])/(4*v) + (3*MH2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) + (MH2*u^2*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MH2*u^2*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1, 1 - u - v])/(2*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1, 1 - u - v])/(2*v) - (MH2*u^2*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, v, 1 - u - v])/(4*v) + (3*MH2*u^2*H[1 - v, v, 0, u])/(8*v) - (MH2*u^2*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (MH2*u^2*H[1, v]*H[1 - v, v, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, v, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[v, 0, 0, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[v, 0, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[v, 0, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 1, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 0, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u^2*H[0, v]*H[v, 0, v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[v, 1 - v, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[v, 1 - v, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[v, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 1 - v, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, v, 0, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[v, v, v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, v, 1 - u - v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/v + (MH2*u^2*H[0, 0, 1, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 0, 1 - v, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 0, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(4*v) + (MH2*u^2*H[0, 1, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) - (MH2*u^2*H[0, 1, 1, 1 - v, u])/(4*v) + (MH2*u^2*H[0, 1, 1 - v, 0, u])/(4*v) + (MH2*u^2*H[0, 1, 1 - v, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 1 - v, 0, 1 - v, u])/(4*v) + (MH2*u^2*H[0, 1 - v, 1, 1 - v, u])/(2*v) - (MH2*u^2*H[0, 1 - v, 1 - v, 0, u])/(4*v) + (MH2*u^2*H[0, 1 - v, v, 0, u])/(2*v) + (MH2*u^2*H[0, v, v, 0, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MH2*u^2*H[1, 0, 1, 1 - v, u])/(4*v) - (MH2*u^2*H[1, 0, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) - (MH2*u^2*H[1, 1, 1, 1 - v, u])/(2*v) + (MH2*u^2*H[1, 1, 1 - v, 1 - v, u])/(2*v) + (3*MH2*u^2*H[1, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*u^2*H[1, 1 - v, v, 0, u])/(4*v) - (MH2*u^2*H[1 - v, 0, 0, 1 - v, u])/(4*v) + (MH2*u^2*H[1 - v, 0, 1, 1 - v, u])/(2*v) - (MH2*u^2*H[1 - v, 0, 1 - v, 0, u])/(4*v) + (MH2*u^2*H[1 - v, 0, v, 0, u])/(2*v) + (MH2*u^2*H[1 - v, 1, 1, 1 - v, u])/(2*v) - (MH2*u^2*H[1 - v, 1 - v, 0, 0, u])/(4*v) - (MH2*u^2*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (MH2*u^2*H[1 - v, 1 - v, v, 0, u])/(4*v) + (MH2*u^2*H[1 - v, v, 0, 0, u])/(4*v) + (MH2*u^2*H[1 - v, v, 0, 1 - v, u])/(4*v) + (MH2*u^2*H[1 - v, v, 1 - v, 0, u])/(4*v) - (MH2*u^2*H[1 - v, v, v, 0, u])/(4*v) + (MH2*u^2*H[v, 0, 1, 1 - v, u])/(4*v) + (3*MH2*u^2*H[v, 0, v, 0, u])/(4*v) - (MH2*u^2*H[v, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*u^2*H[v, 1 - v, v, 0, u])/(4*v) + (MH2*u^2*H[v, v, 0, 0, u])/(2*v) - (MH2*u^2*H[v, v, v, 0, u])/(2*v) + (-1/4*(MH2*Pi^2*u^2*H[0, u])/v + (MH2*(27 + 50*u^2 - 5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 50*u*(-1 + v) - 52*v + 25*v^2)*H[0, v])/(16*v) - (3*MH2*u^2*H[0, u]*H[0, v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(8*v) - (MH2*Pi^2*u^2*H[1, u])/(4*v) - (3*MH2*u^2*H[0, v]*H[1, u])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(8*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(4*v) - (3*MH2*u^2*H[0, u]*H[1, v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(8*v) - (3*MH2*u^2*H[1, u]*H[1, v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(8*v) + (MH2*Pi^2*u^2*H[1 - v, u])/(4*v) + (3*MH2*u^2*H[0, v]*H[1 - v, u])/(8*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(8*v) + (MH2*Pi^2*u^2*H[v, u])/(4*v) + (3*MH2*u^2*H[0, v]*H[v, u])/(8*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(8*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) - (MH2*u^2*H[0, u]*H[0, 0, v])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(2*v) - (MH2*u^2*H[1, u]*H[0, 0, v])/(2*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(2*v) + (MH2*u^2*H[1 - v, u]*H[0, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(2*v) + (MH2*u^2*H[v, u]*H[0, 0, v])/(2*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(2*v) - (MH2*u^2*H[0, u]*H[0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(4*v) - (MH2*u^2*H[1, u]*H[0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/(4*v) - (3*MH2*u^2*H[0, 1 - v, u])/(8*v) - (MH2*u^2*H[0, v]*H[0, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(8*v) - (MH2*u^2*H[0, u]*H[1, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*u^2*H[1, u]*H[1, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(4*v) - (3*MH2*u^2*H[1, 1 - v, u])/(8*v) - (MH2*u^2*H[0, v]*H[1, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u^2*H[1 - v, 0, u])/(8*v) - (MH2*u^2*H[0, v]*H[1 - v, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/(4*v) - (3*MH2*u^2*H[v, 0, u])/(8*v) - (MH2*u^2*H[0, v]*H[v, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(4*v) - (MH2*(-51 + 23*Pi^2 + 90*u - 46*Pi^2*u - 90*u^2 + 46*Pi^2*u^2 + 96*v - 46*Pi^2*v - 90*u*v + 46*Pi^2*u*v - 45*v^2 + 23*Pi^2*v^2 + 48*zeta3 - 96*u*zeta3 + 96*u^2*zeta3 - 96*v*zeta3 + 96*u*v*zeta3 + 48*v^2*zeta3 + 8*Pi^2*(-1 + u + v)^2*H[0, 1 - u - v] + 8*Pi^2*(-1 + u + v)^2*H[1, 1 - u - v] - 8*Pi^2*H[1 - v, 1 - u - v] + 16*Pi^2*u*H[1 - v, 1 - u - v] - 8*Pi^2*u^2*H[1 - v, 1 - u - v] + 16*Pi^2*v*H[1 - v, 1 - u - v] - 16*Pi^2*u*v*H[1 - v, 1 - u - v] - 8*Pi^2*v^2*H[1 - v, 1 - u - v] - 8*Pi^2*H[v, 1 - u - v] + 16*Pi^2*u*H[v, 1 - u - v] - 8*Pi^2*u^2*H[v, 1 - u - v] + 16*Pi^2*v*H[v, 1 - u - v] - 16*Pi^2*u*v*H[v, 1 - u - v] - 8*Pi^2*v^2*H[v, 1 - u - v] + 12*H[0, 1 - v, 1 - u - v] - 24*u*H[0, 1 - v, 1 - u - v] + 12*u^2*H[0, 1 - v, 1 - u - v] - 24*v*H[0, 1 - v, 1 - u - v] + 24*u*v*H[0, 1 - v, 1 - u - v] + 12*v^2*H[0, 1 - v, 1 - u - v] + 12*H[1, 1 - v, 1 - u - v] - 24*u*H[1, 1 - v, 1 - u - v] + 12*u^2*H[1, 1 - v, 1 - u - v] - 24*v*H[1, 1 - v, 1 - u - v] + 24*u*v*H[1, 1 - v, 1 - u - v] + 12*v^2*H[1, 1 - v, 1 - u - v] + 12*H[1 - v, 0, 1 - u - v] - 24*u*H[1 - v, 0, 1 - u - v] + 12*u^2*H[1 - v, 0, 1 - u - v] - 24*v*H[1 - v, 0, 1 - u - v] + 24*u*v*H[1 - v, 0, 1 - u - v] + 12*v^2*H[1 - v, 0, 1 - u - v] + 12*H[v, 0, 1 - u - v] - 24*u*H[v, 0, 1 - u - v] + 12*u^2*H[v, 0, 1 - u - v] - 24*v*H[v, 0, 1 - u - v] + 24*u*v*H[v, 0, 1 - u - v] + 12*v^2*H[v, 0, 1 - u - v]))/(32*v) + I*((3*MH2*Pi*u^2*H[0, u])/(8*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*v) + (3*MH2*Pi*u^2*H[1, u])/(8*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) - (MH2*Pi*u^2*H[0, u]*H[1, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(4*v) - (MH2*Pi*u^2*H[1, u]*H[1, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(4*v) - (3*MH2*Pi*u^2*H[1 - v, u])/(8*v) - (3*MH2*Pi*u^2*H[v, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) - (MH2*Pi*u^2*H[0, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 0, u])/(4*v) - (MH2*Pi*u^2*H[v, 0, u])/(4*v) - (MH2*Pi*(-27 + 5*Pi^2 + 50*u - 10*Pi^2*u - 50*u^2 + 10*Pi^2*u^2 + 52*v - 10*Pi^2*v - 50*u*v + 10*Pi^2*u*v - 25*v^2 + 5*Pi^2*v^2 - 6*(-1 + u + v)^2*H[0, 1 - u - v] - 6*(-1 + u + v)^2*H[1, 1 - u - v] + 6*H[1 - v, 1 - u - v] - 12*u*H[1 - v, 1 - u - v] + 6*u^2*H[1 - v, 1 - u - v] - 12*v*H[1 - v, 1 - u - v] + 12*u*v*H[1 - v, 1 - u - v] + 6*v^2*H[1 - v, 1 - u - v] + 6*H[v, 1 - u - v] - 12*u*H[v, 1 - u - v] + 6*u^2*H[v, 1 - u - v] - 12*v*H[v, 1 - u - v] + 12*u*v*H[v, 1 - u - v] + 6*v^2*H[v, 1 - u - v] + 4*H[0, 1 - v, 1 - u - v] - 8*u*H[0, 1 - v, 1 - u - v] + 4*u^2*H[0, 1 - v, 1 - u - v] - 8*v*H[0, 1 - v, 1 - u - v] + 8*u*v*H[0, 1 - v, 1 - u - v] + 4*v^2*H[0, 1 - v, 1 - u - v] + 4*H[1, 1 - v, 1 - u - v] - 8*u*H[1, 1 - v, 1 - u - v] + 4*u^2*H[1, 1 - v, 1 - u - v] - 8*v*H[1, 1 - v, 1 - u - v] + 8*u*v*H[1, 1 - v, 1 - u - v] + 4*v^2*H[1, 1 - v, 1 - u - v] + 4*H[1 - v, 0, 1 - u - v] - 8*u*H[1 - v, 0, 1 - u - v] + 4*u^2*H[1 - v, 0, 1 - u - v] - 8*v*H[1 - v, 0, 1 - u - v] + 8*u*v*H[1 - v, 0, 1 - u - v] + 4*v^2*H[1 - v, 0, 1 - u - v] + 4*H[v, 0, 1 - u - v] - 8*u*H[v, 0, 1 - u - v] + 4*u^2*H[v, 0, 1 - u - v] - 8*v*H[v, 0, 1 - u - v] + 8*u*v*H[v, 0, 1 - u - v] + 4*v^2*H[v, 0, 1 - u - v]))/(16*v)) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(2*v))*Log[muSqOMH2] + ((9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(16*v) - (MH2*u^2*H[0, u]*H[0, v])/(8*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(8*v) - (MH2*u^2*H[0, v]*H[1, u])/(8*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(8*v) - (MH2*u^2*H[0, u]*H[1, v])/(8*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(8*v) - (MH2*u^2*H[1, u]*H[1, v])/(8*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(8*v) + (MH2*u^2*H[0, v]*H[1 - v, u])/(8*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(8*v) + (MH2*u^2*H[0, v]*H[v, u])/(8*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(8*v) + I*((MH2*Pi*u^2*H[0, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*v) + (MH2*Pi*u^2*H[1, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(8*v) - (MH2*Pi*u^2*H[1 - v, u])/(8*v) - (MH2*Pi*u^2*H[v, u])/(8*v) + (MH2*Pi*(9 - 18*u + 18*u^2 - 18*v + 18*u*v + 9*v^2 + 2*(-1 + u + v)^2*H[0, 1 - u - v] + 2*(-1 + u + v)^2*H[1, 1 - u - v] - 2*H[1 - v, 1 - u - v] + 4*u*H[1 - v, 1 - u - v] - 2*u^2*H[1 - v, 1 - u - v] + 4*v*H[1 - v, 1 - u - v] - 4*u*v*H[1 - v, 1 - u - v] - 2*v^2*H[1 - v, 1 - u - v] - 2*H[v, 1 - u - v] + 4*u*H[v, 1 - u - v] - 2*u^2*H[v, 1 - u - v] + 4*v*H[v, 1 - u - v] - 4*u*v*H[v, 1 - u - v] - 2*v^2*H[v, 1 - u - v]))/(16*v)) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*v) - (MH2*u^2*H[0, 1 - v, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(8*v) - (MH2*u^2*H[1, 1 - v, u])/(8*v) - (MH2*u^2*H[1 - v, 0, u])/(8*v) - (MH2*u^2*H[v, 0, u])/(8*v) - (MH2*(-27 + 9*Pi^2 + 50*u - 18*Pi^2*u - 50*u^2 + 18*Pi^2*u^2 + 52*v - 18*Pi^2*v - 50*u*v + 18*Pi^2*u*v - 25*v^2 + 9*Pi^2*v^2 + 4*(-1 + u + v)^2*H[0, 1 - v, 1 - u - v] + 4*(-1 + u + v)^2*H[1, 1 - v, 1 - u - v] + 4*H[1 - v, 0, 1 - u - v] - 8*u*H[1 - v, 0, 1 - u - v] + 4*u^2*H[1 - v, 0, 1 - u - v] - 8*v*H[1 - v, 0, 1 - u - v] + 8*u*v*H[1 - v, 0, 1 - u - v] + 4*v^2*H[1 - v, 0, 1 - u - v] + 4*H[v, 0, 1 - u - v] - 8*u*H[v, 0, 1 - u - v] + 4*u^2*H[v, 0, 1 - u - v] - 8*v*H[v, 0, 1 - u - v] + 8*u*v*H[v, 0, 1 - u - v] + 4*v^2*H[v, 0, 1 - u - v]))/(32*v))*Log[muSqOMH2]^2 + (MH2*u^2*H[v, u]*(3*Pi^2 + 6*zeta3 - 10*zeta3))/(8*v) + (MH2*(-22950 + 10560*Pi^2 - 658*Pi^4 - (600*Pi^2)/u^2 + (2640*Pi^2)/u + 22950*u - 16080*Pi^2*u + 658*Pi^4*u + (720*Pi^2*u)/(-1 + u) + 1440*Pi^2*u^2 - (720*Pi^2*u^2)/(-1 + u) + 11475/v - (3780*Pi^2)/v + (329*Pi^4)/v + (300*Pi^2)/(u^2*v) - (1680*Pi^2)/(u*v) - (19350*u)/v + (12060*Pi^2*u)/v - (658*Pi^4*u)/v + (22950*u^2)/v - (14700*Pi^2*u^2)/v + (658*Pi^4*u^2)/v + 11475*v - 6480*Pi^2*v + 329*Pi^4*v + (300*Pi^2*v)/u^2 - (840*Pi^2*v)/u + 1440*Pi^2*u*v - (360*Pi^2*u*v)/(-1 + u) - (120*Pi^2*v^2)/u + (600*Pi^2*u^3)/(-1 + u + v)^2 + (300*Pi^2*u^4)/(v*(-1 + u + v)^2) + (300*Pi^2*u^2*v)/(-1 + u + v)^2 + 7200/(-1 + u + v) - (960*Pi^2)/(-1 + u + v) - (7200*u)/(-1 + u + v) + (360*Pi^2*u)/(-1 + u + v) + (1200*Pi^2*u^2)/(-1 + u + v) - 3600/(v*(-1 + u + v)) + (780*Pi^2)/(v*(-1 + u + v)) + (7200*u)/(v*(-1 + u + v)) - (1560*Pi^2*u)/(v*(-1 + u + v)) - (3600*u^2)/(v*(-1 + u + v)) + (780*Pi^2*u^2)/(v*(-1 + u + v)) + (480*Pi^2*u^3)/(v*(-1 + u + v)) - (3600*v)/(-1 + u + v) - (660*Pi^2*v)/(-1 + u + v) + (120*Pi^2*v)/(u*(-1 + u + v)) + (1440*Pi^2*u*v)/(-1 + u + v) + (840*Pi^2*v^2)/(-1 + u + v) - (240*Pi^2*v^2)/(u*(-1 + u + v)) + (120*Pi^2*v^3)/(u*(-1 + u + v)) - (360*Pi^2*u^2)/(u + v) + (360*Pi^2*u)/(v - u*v) - (720*Pi^2*u^2)/(v - u*v) + (360*Pi^2*u^3)/(v - u*v) + (360*Pi^2*u^2)/(u*v + v^2) - (360*Pi^2*u^3)/(u*v + v^2) + 38880*zeta3 - 38880*u*zeta3 - (17280*u*zeta3)/(-1 + u) + (4320*u^2*zeta3)/(-1 + u)^2 + (17280*u^2*zeta3)/(-1 + u) - (4320*u^3*zeta3)/(-1 + u)^2 - (19440*zeta3)/v + (38880*u*zeta3)/v - (38880*u^2*zeta3)/v - (2160*u^2*zeta3)/((-1 + u)^2*v) + (4320*u^3*zeta3)/((-1 + u)^2*v) - (2160*u^4*zeta3)/((-1 + u)^2*v) - 19440*v*zeta3 + (8640*u*v*zeta3)/(-1 + u) - (2160*u^2*v*zeta3)/(-1 + u)^2 + (4320*u^2*zeta3)/(u + v)^2 - (4320*u^3*zeta3)/(u + v)^2 - (2160*u^2*zeta3)/(v*(u + v)^2) + (4320*u^3*zeta3)/(v*(u + v)^2) - (2160*u^4*zeta3)/(v*(u + v)^2) - (2160*u^2*v*zeta3)/(u + v)^2 + (8640*u^2*zeta3)/(u + v) - (8640*u*zeta3)/(v - u*v) + (17280*u^2*zeta3)/(v - u*v) - (8640*u^3*zeta3)/(v - u*v) - (8640*u^2*zeta3)/(u*v + v^2) + (8640*u^3*zeta3)/(u*v + v^2) + 65520*zeta4 - 65520*u*zeta4 - (32760*zeta4)/v + (65520*u*zeta4)/v - (65520*u^2*zeta4)/v - 32760*v*zeta4 - 4320*H[1 - v, 1 - u - v] - 5040*Pi^2*H[1 - v, 1 - u - v] + 4320*u*H[1 - v, 1 - u - v] + 5040*Pi^2*u*H[1 - v, 1 - u - v] - (2880*Pi^2*u*H[1 - v, 1 - u - v])/(-1 + u) + (720*Pi^2*u^2*H[1 - v, 1 - u - v])/(-1 + u)^2 + (2880*Pi^2*u^2*H[1 - v, 1 - u - v])/(-1 + u) - (720*Pi^2*u^3*H[1 - v, 1 - u - v])/(-1 + u)^2 + (2160*H[1 - v, 1 - u - v])/v + (2520*Pi^2*H[1 - v, 1 - u - v])/v - (4320*u*H[1 - v, 1 - u - v])/v - (5040*Pi^2*u*H[1 - v, 1 - u - v])/v + (2160*u^2*H[1 - v, 1 - u - v])/v + (2520*Pi^2*u^2*H[1 - v, 1 - u - v])/v - (360*Pi^2*u^2*H[1 - v, 1 - u - v])/((-1 + u)^2*v) + (720*Pi^2*u^3*H[1 - v, 1 - u - v])/((-1 + u)^2*v) - (360*Pi^2*u^4*H[1 - v, 1 - u - v])/((-1 + u)^2*v) + 2160*v*H[1 - v, 1 - u - v] + 2520*Pi^2*v*H[1 - v, 1 - u - v] + (1440*Pi^2*u*v*H[1 - v, 1 - u - v])/(-1 + u) - (360*Pi^2*u^2*v*H[1 - v, 1 - u - v])/(-1 + u)^2 - (10800*H[1 - v, 1 - u - v])/(-1 + u + v)^2 + (14400*u*H[1 - v, 1 - u - v])/(-1 + u + v)^2 - (3600*u^2*H[1 - v, 1 - u - v])/(-1 + u + v)^2 + (3600*H[1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (7200*u*H[1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (3600*u^2*H[1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (10800*v*H[1 - v, 1 - u - v])/(-1 + u + v)^2 - (7200*u*v*H[1 - v, 1 - u - v])/(-1 + u + v)^2 - (3600*v^2*H[1 - v, 1 - u - v])/(-1 + u + v)^2 + (5400*H[1 - v, 1 - u - v])/(-1 + u + v) - (9360*u*H[1 - v, 1 - u - v])/(-1 + u + v) + (3960*u^2*H[1 - v, 1 - u - v])/(-1 + u + v) - (720*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*u*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) - (720*u^2*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) - (8640*v*H[1 - v, 1 - u - v])/(-1 + u + v) + (7920*u*v*H[1 - v, 1 - u - v])/(-1 + u + v) + (3960*v^2*H[1 - v, 1 - u - v])/(-1 + u + v) - (6120*H[1 - v, 1 - u - v])/(u + v) + (12240*u*H[1 - v, 1 - u - v])/(u + v) - (6120*u^2*H[1 - v, 1 - u - v])/(u + v) + (12240*v*H[1 - v, 1 - u - v])/(u + v) - (12240*u*v*H[1 - v, 1 - u - v])/(u + v) - (6120*v^2*H[1 - v, 1 - u - v])/(u + v) - (1440*Pi^2*u*H[1 - v, 1 - u - v])/(v - u*v) + (2880*Pi^2*u^2*H[1 - v, 1 - u - v])/(v - u*v) - (1440*Pi^2*u^3*H[1 - v, 1 - u - v])/(v - u*v) - 11520*zeta3*H[1 - v, 1 - u - v] + 11520*u*zeta3*H[1 - v, 1 - u - v] + (5760*zeta3*H[1 - v, 1 - u - v])/v - (11520*u*zeta3*H[1 - v, 1 - u - v])/v + (5760*u^2*zeta3*H[1 - v, 1 - u - v])/v + 5760*v*zeta3*H[1 - v, 1 - u - v] - 4320*Pi^2*H[v, 1 - u - v] + 4320*Pi^2*u*H[v, 1 - u - v] + (2160*Pi^2*H[v, 1 - u - v])/v - (4320*Pi^2*u*H[v, 1 - u - v])/v + (2160*Pi^2*u^2*H[v, 1 - u - v])/v + 2160*Pi^2*v*H[v, 1 - u - v] - 8640*zeta3*H[v, 1 - u - v] + 8640*u*zeta3*H[v, 1 - u - v] + (4320*zeta3*H[v, 1 - u - v])/v - (8640*u*zeta3*H[v, 1 - u - v])/v + (4320*u^2*zeta3*H[v, 1 - u - v])/v + 4320*v*zeta3*H[v, 1 - u - v] - 2400*Pi^2*H[0, 0, 1 - u - v] + 2400*Pi^2*u*H[0, 0, 1 - u - v] + (1200*Pi^2*H[0, 0, 1 - u - v])/v - (2400*Pi^2*u*H[0, 0, 1 - u - v])/v + (1200*Pi^2*u^2*H[0, 0, 1 - u - v])/v + 1200*Pi^2*v*H[0, 0, 1 - u - v] - 2400*Pi^2*H[0, 1, 1 - u - v] + 2400*Pi^2*u*H[0, 1, 1 - u - v] + (1200*Pi^2*H[0, 1, 1 - u - v])/v - (2400*Pi^2*u*H[0, 1, 1 - u - v])/v + (1200*Pi^2*u^2*H[0, 1, 1 - u - v])/v + 1200*Pi^2*v*H[0, 1, 1 - u - v] + 10080*H[0, 1 - v, 1 - u - v] + 2640*Pi^2*H[0, 1 - v, 1 - u - v] - 14400*u*H[0, 1 - v, 1 - u - v] - 2640*Pi^2*u*H[0, 1 - v, 1 - u - v] + 4320*u^2*H[0, 1 - v, 1 - u - v] - (5040*H[0, 1 - v, 1 - u - v])/v - (1320*Pi^2*H[0, 1 - v, 1 - u - v])/v + (12240*u*H[0, 1 - v, 1 - u - v])/v + (2640*Pi^2*u*H[0, 1 - v, 1 - u - v])/v - (9360*u^2*H[0, 1 - v, 1 - u - v])/v - (1320*Pi^2*u^2*H[0, 1 - v, 1 - u - v])/v + (2160*u^3*H[0, 1 - v, 1 - u - v])/v - 5040*v*H[0, 1 - v, 1 - u - v] - 1320*Pi^2*v*H[0, 1 - v, 1 - u - v] + 2160*u*v*H[0, 1 - v, 1 - u - v] + (2160*H[0, 1 - v, 1 - u - v])/(-1 + u + v) - (2880*u*H[0, 1 - v, 1 - u - v])/(-1 + u + v) + (720*u^2*H[0, 1 - v, 1 - u - v])/(-1 + u + v) - (720*H[0, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*u*H[0, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (720*u^2*H[0, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (2160*v*H[0, 1 - v, 1 - u - v])/(-1 + u + v) + (1440*u*v*H[0, 1 - v, 1 - u - v])/(-1 + u + v) + (720*v^2*H[0, 1 - v, 1 - u - v])/(-1 + u + v) + 960*Pi^2*H[0, v, 1 - u - v] - 960*Pi^2*u*H[0, v, 1 - u - v] - (480*Pi^2*H[0, v, 1 - u - v])/v + (960*Pi^2*u*H[0, v, 1 - u - v])/v - (480*Pi^2*u^2*H[0, v, 1 - u - v])/v - 480*Pi^2*v*H[0, v, 1 - u - v] - 960*Pi^2*H[1, 0, 1 - u - v] + 960*Pi^2*u*H[1, 0, 1 - u - v] + (480*Pi^2*H[1, 0, 1 - u - v])/v - (960*Pi^2*u*H[1, 0, 1 - u - v])/v + (480*Pi^2*u^2*H[1, 0, 1 - u - v])/v + 480*Pi^2*v*H[1, 0, 1 - u - v] + 960*Pi^2*H[1, 1, 1 - u - v] - 960*Pi^2*u*H[1, 1, 1 - u - v] - (480*Pi^2*H[1, 1, 1 - u - v])/v + (960*Pi^2*u*H[1, 1, 1 - u - v])/v - (480*Pi^2*u^2*H[1, 1, 1 - u - v])/v - 480*Pi^2*v*H[1, 1, 1 - u - v] + 10800*H[1, 1 - v, 1 - u - v] - 240*Pi^2*H[1, 1 - v, 1 - u - v] - 16560*u*H[1, 1 - v, 1 - u - v] + 240*Pi^2*u*H[1, 1 - v, 1 - u - v] - (1440*u*H[1, 1 - v, 1 - u - v])/(-1 + u) + 4320*u^2*H[1, 1 - v, 1 - u - v] + (2160*u^2*H[1, 1 - v, 1 - u - v])/(-1 + u) - (720*H[1, 1 - v, 1 - u - v])/v^2 + (720*u*H[1, 1 - v, 1 - u - v])/v^2 + (720*u^2*H[1, 1 - v, 1 - u - v])/v^2 + (720*u^2*H[1, 1 - v, 1 - u - v])/((-1 + u)*v^2) - (720*u^3*H[1, 1 - v, 1 - u - v])/v^2 - (1440*u^3*H[1, 1 - v, 1 - u - v])/((-1 + u)*v^2) + (720*u^4*H[1, 1 - v, 1 - u - v])/((-1 + u)*v^2) - (4320*H[1, 1 - v, 1 - u - v])/v + (120*Pi^2*H[1, 1 - v, 1 - u - v])/v + (13680*u*H[1, 1 - v, 1 - u - v])/v - (240*Pi^2*u*H[1, 1 - v, 1 - u - v])/v - (11520*u^2*H[1, 1 - v, 1 - u - v])/v + (120*Pi^2*u^2*H[1, 1 - v, 1 - u - v])/v + (2160*u^3*H[1, 1 - v, 1 - u - v])/v - 5760*v*H[1, 1 - v, 1 - u - v] + 120*Pi^2*v*H[1, 1 - v, 1 - u - v] + 2160*u*v*H[1, 1 - v, 1 - u - v] + (720*u*v*H[1, 1 - v, 1 - u - v])/(-1 + u) - (10800*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 + (14400*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (3600*u^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 + (3600*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^3) - (7200*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^3) + (3600*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^3) + (10800*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (7200*u*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (3600*v^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 - (3600*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (2160*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (1440*u^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (2520*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (5040*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (2520*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (360*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (2880*u*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (1440*v^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (8640*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + (7200*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + (720*u^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (720*H[1, 1 - v, 1 - u - v])/(v^2*(-1 + u + v)) + (1440*u*H[1, 1 - v, 1 - u - v])/(v^2*(-1 + u + v)) - (720*u^2*H[1, 1 - v, 1 - u - v])/(v^2*(-1 + u + v)) + (5760*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (10080*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (4320*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (2880*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + (1440*u*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + (720*v^2*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (720*u*H[1, 1 - v, 1 - u - v])/(v - u*v) + (2880*u^2*H[1, 1 - v, 1 - u - v])/(v - u*v) - (2160*u^3*H[1, 1 - v, 1 - u - v])/(v - u*v) + 10080*H[1 - v, 0, 1 - u - v] + 2640*Pi^2*H[1 - v, 0, 1 - u - v] - 14400*u*H[1 - v, 0, 1 - u - v] - 2640*Pi^2*u*H[1 - v, 0, 1 - u - v] + 4320*u^2*H[1 - v, 0, 1 - u - v] - (5040*H[1 - v, 0, 1 - u - v])/v - (1320*Pi^2*H[1 - v, 0, 1 - u - v])/v + (12240*u*H[1 - v, 0, 1 - u - v])/v + (2640*Pi^2*u*H[1 - v, 0, 1 - u - v])/v - (9360*u^2*H[1 - v, 0, 1 - u - v])/v - (1320*Pi^2*u^2*H[1 - v, 0, 1 - u - v])/v + (2160*u^3*H[1 - v, 0, 1 - u - v])/v - 5040*v*H[1 - v, 0, 1 - u - v] - 1320*Pi^2*v*H[1 - v, 0, 1 - u - v] + 2160*u*v*H[1 - v, 0, 1 - u - v] + (2160*H[1 - v, 0, 1 - u - v])/(-1 + u + v) - (2880*u*H[1 - v, 0, 1 - u - v])/(-1 + u + v) + (720*u^2*H[1 - v, 0, 1 - u - v])/(-1 + u + v) - (720*H[1 - v, 0, 1 - u - v])/(v*(-1 + u + v)) + (1440*u*H[1 - v, 0, 1 - u - v])/(v*(-1 + u + v)) - (720*u^2*H[1 - v, 0, 1 - u - v])/(v*(-1 + u + v)) - (2160*v*H[1 - v, 0, 1 - u - v])/(-1 + u + v) + (1440*u*v*H[1 - v, 0, 1 - u - v])/(-1 + u + v) + (720*v^2*H[1 - v, 0, 1 - u - v])/(-1 + u + v) + 1920*Pi^2*H[1 - v, 1, 1 - u - v] - 1920*Pi^2*u*H[1 - v, 1, 1 - u - v] - (960*Pi^2*H[1 - v, 1, 1 - u - v])/v + (1920*Pi^2*u*H[1 - v, 1, 1 - u - v])/v - (960*Pi^2*u^2*H[1 - v, 1, 1 - u - v])/v - 960*Pi^2*v*H[1 - v, 1, 1 - u - v] - 3840*Pi^2*H[1 - v, 1 - v, 1 - u - v] + 3840*Pi^2*u*H[1 - v, 1 - v, 1 - u - v] + (1920*Pi^2*H[1 - v, 1 - v, 1 - u - v])/v - (3840*Pi^2*u*H[1 - v, 1 - v, 1 - u - v])/v + (1920*Pi^2*u^2*H[1 - v, 1 - v, 1 - u - v])/v + 1920*Pi^2*v*H[1 - v, 1 - v, 1 - u - v] + (1440*H[1 - v, 1 - v, 1 - u - v])/(-1 + u + v) - (1440*u*H[1 - v, 1 - v, 1 - u - v])/(-1 + u + v) - (720*H[1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*u*H[1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (720*u^2*H[1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (720*v*H[1 - v, 1 - v, 1 - u - v])/(-1 + u + v) - 1920*Pi^2*H[1 - v, v, 1 - u - v] + 1920*Pi^2*u*H[1 - v, v, 1 - u - v] + (960*Pi^2*H[1 - v, v, 1 - u - v])/v - (1920*Pi^2*u*H[1 - v, v, 1 - u - v])/v + (960*Pi^2*u^2*H[1 - v, v, 1 - u - v])/v + 960*Pi^2*v*H[1 - v, v, 1 - u - v] - 1440*H[v, 0, 1 - u - v] - 1200*Pi^2*H[v, 0, 1 - u - v] - (3600*H[v, 0, 1 - u - v])/u^2 + (15840*H[v, 0, 1 - u - v])/u - 15120*u*H[v, 0, 1 - u - v] + 1200*Pi^2*u*H[v, 0, 1 - u - v] + 4320*u^2*H[v, 0, 1 - u - v] + (9720*H[v, 0, 1 - u - v])/v + (600*Pi^2*H[v, 0, 1 - u - v])/v + (1800*H[v, 0, 1 - u - v])/(u^2*v) - (10080*H[v, 0, 1 - u - v])/(u*v) + (5760*u*H[v, 0, 1 - u - v])/v - (1200*Pi^2*u*H[v, 0, 1 - u - v])/v - (9360*u^2*H[v, 0, 1 - u - v])/v + (600*Pi^2*u^2*H[v, 0, 1 - u - v])/v + (2160*u^3*H[v, 0, 1 - u - v])/v - 6480*v*H[v, 0, 1 - u - v] + 600*Pi^2*v*H[v, 0, 1 - u - v] + (1800*v*H[v, 0, 1 - u - v])/u^2 - (5040*v*H[v, 0, 1 - u - v])/u + 2160*u*v*H[v, 0, 1 - u - v] - (720*v^2*H[v, 0, 1 - u - v])/u - (1440*u*H[v, 0, 1 - u - v])/(-1 + u + v) + (1440*u^2*H[v, 0, 1 - u - v])/(-1 + u + v) + (720*H[v, 0, 1 - u - v])/(v*(-1 + u + v)) - (1440*u*H[v, 0, 1 - u - v])/(v*(-1 + u + v)) + (720*u^2*H[v, 0, 1 - u - v])/(v*(-1 + u + v)) - (3600*v*H[v, 0, 1 - u - v])/(-1 + u + v) + (720*v*H[v, 0, 1 - u - v])/(u*(-1 + u + v)) + (3600*u*v*H[v, 0, 1 - u - v])/(-1 + u + v) + (2880*v^2*H[v, 0, 1 - u - v])/(-1 + u + v) - (1440*v^2*H[v, 0, 1 - u - v])/(u*(-1 + u + v)) + (720*v^3*H[v, 0, 1 - u - v])/(u*(-1 + u + v)) - 1920*Pi^2*H[v, 1 - v, 1 - u - v] + 1920*Pi^2*u*H[v, 1 - v, 1 - u - v] + (960*Pi^2*H[v, 1 - v, 1 - u - v])/v - (1920*Pi^2*u*H[v, 1 - v, 1 - u - v])/v + (960*Pi^2*u^2*H[v, 1 - v, 1 - u - v])/v + 960*Pi^2*v*H[v, 1 - v, 1 - u - v] + 1920*Pi^2*H[v, v, 1 - u - v] - 1920*Pi^2*u*H[v, v, 1 - u - v] - (960*Pi^2*H[v, v, 1 - u - v])/v + (1920*Pi^2*u*H[v, v, 1 - u - v])/v - (960*Pi^2*u^2*H[v, v, 1 - u - v])/v - 960*Pi^2*v*H[v, v, 1 - u - v] + 8640*H[0, 1, 1 - v, 1 - u - v] - 8640*u*H[0, 1, 1 - v, 1 - u - v] - (5760*u*H[0, 1, 1 - v, 1 - u - v])/(-1 + u) + (1440*u^2*H[0, 1, 1 - v, 1 - u - v])/(-1 + u)^2 + (5760*u^2*H[0, 1, 1 - v, 1 - u - v])/(-1 + u) - (1440*u^3*H[0, 1, 1 - v, 1 - u - v])/(-1 + u)^2 - (4320*H[0, 1, 1 - v, 1 - u - v])/v + (8640*u*H[0, 1, 1 - v, 1 - u - v])/v - (4320*u^2*H[0, 1, 1 - v, 1 - u - v])/v - (720*u^2*H[0, 1, 1 - v, 1 - u - v])/((-1 + u)^2*v) + (1440*u^3*H[0, 1, 1 - v, 1 - u - v])/((-1 + u)^2*v) - (720*u^4*H[0, 1, 1 - v, 1 - u - v])/((-1 + u)^2*v) - 4320*v*H[0, 1, 1 - v, 1 - u - v] + (2880*u*v*H[0, 1, 1 - v, 1 - u - v])/(-1 + u) - (720*u^2*v*H[0, 1, 1 - v, 1 - u - v])/(-1 + u)^2 + (1440*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (1440*u*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (720*H[0, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (1440*u*H[0, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*u^2*H[0, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*v*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (2880*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (2880*u*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (1440*H[0, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (2880*u*H[0, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*u^2*H[0, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*v*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v) - (2880*u*H[0, 1, 1 - v, 1 - u - v])/(v - u*v) + (5760*u^2*H[0, 1, 1 - v, 1 - u - v])/(v - u*v) - (2880*u^3*H[0, 1, 1 - v, 1 - u - v])/(v - u*v) - 4320*H[0, 1 - v, 1 - v, 1 - u - v] + 4320*u*H[0, 1 - v, 1 - v, 1 - u - v] + (2160*H[0, 1 - v, 1 - v, 1 - u - v])/v - (4320*u*H[0, 1 - v, 1 - v, 1 - u - v])/v + (2160*u^2*H[0, 1 - v, 1 - v, 1 - u - v])/v + 2160*v*H[0, 1 - v, 1 - v, 1 - u - v] + 4320*H[1, 1, 1 - v, 1 - u - v] - 4320*u*H[1, 1, 1 - v, 1 - u - v] - (2160*H[1, 1, 1 - v, 1 - u - v])/v + (4320*u*H[1, 1, 1 - v, 1 - u - v])/v - (2160*u^2*H[1, 1, 1 - v, 1 - u - v])/v - 2160*v*H[1, 1, 1 - v, 1 - u - v] + (1440*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (1440*u*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (720*H[1, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (1440*u*H[1, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*u^2*H[1, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*v*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (2880*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (2880*u*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (1440*H[1, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (2880*u*H[1, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*u^2*H[1, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*v*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v) - 4320*H[1, 1 - v, 1 - v, 1 - u - v] + 4320*u*H[1, 1 - v, 1 - v, 1 - u - v] + (2160*H[1, 1 - v, 1 - v, 1 - u - v])/v - (4320*u*H[1, 1 - v, 1 - v, 1 - u - v])/v + (2160*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/v + 2160*v*H[1, 1 - v, 1 - v, 1 - u - v] + (1440*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (1440*u*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (720*H[1, 1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (1440*u*H[1, 1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*v*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (2880*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v) + (2880*u*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v) + (1440*H[1, 1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (2880*u*H[1, 1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*v*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v) - 4320*H[1 - v, 0, 1 - v, 1 - u - v] + 4320*u*H[1 - v, 0, 1 - v, 1 - u - v] + (2160*H[1 - v, 0, 1 - v, 1 - u - v])/v - (4320*u*H[1 - v, 0, 1 - v, 1 - u - v])/v + (2160*u^2*H[1 - v, 0, 1 - v, 1 - u - v])/v + 2160*v*H[1 - v, 0, 1 - v, 1 - u - v] - 8640*H[1 - v, 1, 1 - v, 1 - u - v] + 8640*u*H[1 - v, 1, 1 - v, 1 - u - v] + (5760*u*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u) - (1440*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u)^2 - (5760*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u) + (1440*u^3*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u)^2 + (4320*H[1 - v, 1, 1 - v, 1 - u - v])/v - (8640*u*H[1 - v, 1, 1 - v, 1 - u - v])/v + (4320*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/v + (720*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/((-1 + u)^2*v) - (1440*u^3*H[1 - v, 1, 1 - v, 1 - u - v])/((-1 + u)^2*v) + (720*u^4*H[1 - v, 1, 1 - v, 1 - u - v])/((-1 + u)^2*v) + 4320*v*H[1 - v, 1, 1 - v, 1 - u - v] - (2880*u*v*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u) + (720*u^2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u)^2 + (1440*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (1440*u*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (720*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (1440*u*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (720*v*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (2880*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (2880*u*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (1440*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (2880*u*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (1440*v*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (2880*u*H[1 - v, 1, 1 - v, 1 - u - v])/(v - u*v) - (5760*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(v - u*v) + (2880*u^3*H[1 - v, 1, 1 - v, 1 - u - v])/(v - u*v) - 4320*H[1 - v, 1 - v, 0, 1 - u - v] + 4320*u*H[1 - v, 1 - v, 0, 1 - u - v] + (2160*H[1 - v, 1 - v, 0, 1 - u - v])/v - (4320*u*H[1 - v, 1 - v, 0, 1 - u - v])/v + (2160*u^2*H[1 - v, 1 - v, 0, 1 - u - v])/v + 2160*v*H[1 - v, 1 - v, 0, 1 - u - v] - 4320*H[1 - v, v, 0, 1 - u - v] + 4320*u*H[1 - v, v, 0, 1 - u - v] + (2160*H[1 - v, v, 0, 1 - u - v])/v - (4320*u*H[1 - v, v, 0, 1 - u - v])/v + (2160*u^2*H[1 - v, v, 0, 1 - u - v])/v + 2160*v*H[1 - v, v, 0, 1 - u - v] - 2880*H[0, 0, 1, 1 - v, 1 - u - v] + 2880*u*H[0, 0, 1, 1 - v, 1 - u - v] + (1440*H[0, 0, 1, 1 - v, 1 - u - v])/v - (2880*u*H[0, 0, 1, 1 - v, 1 - u - v])/v + (1440*u^2*H[0, 0, 1, 1 - v, 1 - u - v])/v + 1440*v*H[0, 0, 1, 1 - v, 1 - u - v] + 2880*H[0, 0, 1 - v, 1 - v, 1 - u - v] - 2880*u*H[0, 0, 1 - v, 1 - v, 1 - u - v] - (1440*H[0, 0, 1 - v, 1 - v, 1 - u - v])/v + (2880*u*H[0, 0, 1 - v, 1 - v, 1 - u - v])/v - (1440*u^2*H[0, 0, 1 - v, 1 - v, 1 - u - v])/v - 1440*v*H[0, 0, 1 - v, 1 - v, 1 - u - v] + 5760*H[0, 0, v, 0, 1 - u - v] - 5760*u*H[0, 0, v, 0, 1 - u - v] - (2880*H[0, 0, v, 0, 1 - u - v])/v + (5760*u*H[0, 0, v, 0, 1 - u - v])/v - (2880*u^2*H[0, 0, v, 0, 1 - u - v])/v - 2880*v*H[0, 0, v, 0, 1 - u - v] - 2880*H[0, 1, 0, 1 - v, 1 - u - v] + 2880*u*H[0, 1, 0, 1 - v, 1 - u - v] + (1440*H[0, 1, 0, 1 - v, 1 - u - v])/v - (2880*u*H[0, 1, 0, 1 - v, 1 - u - v])/v + (1440*u^2*H[0, 1, 0, 1 - v, 1 - u - v])/v + 1440*v*H[0, 1, 0, 1 - v, 1 - u - v] + 2880*H[0, 1, 1, 1 - v, 1 - u - v] - 2880*u*H[0, 1, 1, 1 - v, 1 - u - v] - (1440*H[0, 1, 1, 1 - v, 1 - u - v])/v + (2880*u*H[0, 1, 1, 1 - v, 1 - u - v])/v - (1440*u^2*H[0, 1, 1, 1 - v, 1 - u - v])/v - 1440*v*H[0, 1, 1, 1 - v, 1 - u - v] - 2880*H[0, 1, 1 - v, 0, 1 - u - v] + 2880*u*H[0, 1, 1 - v, 0, 1 - u - v] + (1440*H[0, 1, 1 - v, 0, 1 - u - v])/v - (2880*u*H[0, 1, 1 - v, 0, 1 - u - v])/v + (1440*u^2*H[0, 1, 1 - v, 0, 1 - u - v])/v + 1440*v*H[0, 1, 1 - v, 0, 1 - u - v] - 2880*H[0, 1, 1 - v, 1 - v, 1 - u - v] + 2880*u*H[0, 1, 1 - v, 1 - v, 1 - u - v] + (1440*H[0, 1, 1 - v, 1 - v, 1 - u - v])/v - (2880*u*H[0, 1, 1 - v, 1 - v, 1 - u - v])/v + (1440*u^2*H[0, 1, 1 - v, 1 - v, 1 - u - v])/v + 1440*v*H[0, 1, 1 - v, 1 - v, 1 - u - v] + 2880*H[0, 1 - v, 0, 1 - v, 1 - u - v] - 2880*u*H[0, 1 - v, 0, 1 - v, 1 - u - v] - (1440*H[0, 1 - v, 0, 1 - v, 1 - u - v])/v + (2880*u*H[0, 1 - v, 0, 1 - v, 1 - u - v])/v - (1440*u^2*H[0, 1 - v, 0, 1 - v, 1 - u - v])/v - 1440*v*H[0, 1 - v, 0, 1 - v, 1 - u - v] - 5760*H[0, 1 - v, 1, 1 - v, 1 - u - v] + 5760*u*H[0, 1 - v, 1, 1 - v, 1 - u - v] + (2880*H[0, 1 - v, 1, 1 - v, 1 - u - v])/v - (5760*u*H[0, 1 - v, 1, 1 - v, 1 - u - v])/v + (2880*u^2*H[0, 1 - v, 1, 1 - v, 1 - u - v])/v + 2880*v*H[0, 1 - v, 1, 1 - v, 1 - u - v] + 2880*H[0, 1 - v, 1 - v, 0, 1 - u - v] - 2880*u*H[0, 1 - v, 1 - v, 0, 1 - u - v] - (1440*H[0, 1 - v, 1 - v, 0, 1 - u - v])/v + (2880*u*H[0, 1 - v, 1 - v, 0, 1 - u - v])/v - (1440*u^2*H[0, 1 - v, 1 - v, 0, 1 - u - v])/v - 1440*v*H[0, 1 - v, 1 - v, 0, 1 - u - v] - 5760*H[0, 1 - v, v, 0, 1 - u - v] + 5760*u*H[0, 1 - v, v, 0, 1 - u - v] + (2880*H[0, 1 - v, v, 0, 1 - u - v])/v - (5760*u*H[0, 1 - v, v, 0, 1 - u - v])/v + (2880*u^2*H[0, 1 - v, v, 0, 1 - u - v])/v + 2880*v*H[0, 1 - v, v, 0, 1 - u - v] - 5760*H[0, v, v, 0, 1 - u - v] + 5760*u*H[0, v, v, 0, 1 - u - v] + (2880*H[0, v, v, 0, 1 - u - v])/v - (5760*u*H[0, v, v, 0, 1 - u - v])/v + (2880*u^2*H[0, v, v, 0, 1 - u - v])/v + 2880*v*H[0, v, v, 0, 1 - u - v] - 2880*H[1, 0, 1, 1 - v, 1 - u - v] + 2880*u*H[1, 0, 1, 1 - v, 1 - u - v] + (1440*H[1, 0, 1, 1 - v, 1 - u - v])/v - (2880*u*H[1, 0, 1, 1 - v, 1 - u - v])/v + (1440*u^2*H[1, 0, 1, 1 - v, 1 - u - v])/v + 1440*v*H[1, 0, 1, 1 - v, 1 - u - v] + 2880*H[1, 0, v, 0, 1 - u - v] - 2880*u*H[1, 0, v, 0, 1 - u - v] - (1440*H[1, 0, v, 0, 1 - u - v])/v + (2880*u*H[1, 0, v, 0, 1 - u - v])/v - (1440*u^2*H[1, 0, v, 0, 1 - u - v])/v - 1440*v*H[1, 0, v, 0, 1 - u - v] + 5760*H[1, 1, 1, 1 - v, 1 - u - v] - 5760*u*H[1, 1, 1, 1 - v, 1 - u - v] - (2880*H[1, 1, 1, 1 - v, 1 - u - v])/v + (5760*u*H[1, 1, 1, 1 - v, 1 - u - v])/v - (2880*u^2*H[1, 1, 1, 1 - v, 1 - u - v])/v - 2880*v*H[1, 1, 1, 1 - v, 1 - u - v] - 5760*H[1, 1, 1 - v, 1 - v, 1 - u - v] + 5760*u*H[1, 1, 1 - v, 1 - v, 1 - u - v] + (2880*H[1, 1, 1 - v, 1 - v, 1 - u - v])/v - (5760*u*H[1, 1, 1 - v, 1 - v, 1 - u - v])/v + (2880*u^2*H[1, 1, 1 - v, 1 - v, 1 - u - v])/v + 2880*v*H[1, 1, 1 - v, 1 - v, 1 - u - v] - 8640*H[1, 1 - v, 1, 1 - v, 1 - u - v] + 8640*u*H[1, 1 - v, 1, 1 - v, 1 - u - v] + (4320*H[1, 1 - v, 1, 1 - v, 1 - u - v])/v - (8640*u*H[1, 1 - v, 1, 1 - v, 1 - u - v])/v + (4320*u^2*H[1, 1 - v, 1, 1 - v, 1 - u - v])/v + 4320*v*H[1, 1 - v, 1, 1 - v, 1 - u - v] - 2880*H[1, 1 - v, v, 0, 1 - u - v] + 2880*u*H[1, 1 - v, v, 0, 1 - u - v] + (1440*H[1, 1 - v, v, 0, 1 - u - v])/v - (2880*u*H[1, 1 - v, v, 0, 1 - u - v])/v + (1440*u^2*H[1, 1 - v, v, 0, 1 - u - v])/v + 1440*v*H[1, 1 - v, v, 0, 1 - u - v] + 2880*H[1 - v, 0, 0, 1 - v, 1 - u - v] - 2880*u*H[1 - v, 0, 0, 1 - v, 1 - u - v] - (1440*H[1 - v, 0, 0, 1 - v, 1 - u - v])/v + (2880*u*H[1 - v, 0, 0, 1 - v, 1 - u - v])/v - (1440*u^2*H[1 - v, 0, 0, 1 - v, 1 - u - v])/v - 1440*v*H[1 - v, 0, 0, 1 - v, 1 - u - v] - 5760*H[1 - v, 0, 1, 1 - v, 1 - u - v] + 5760*u*H[1 - v, 0, 1, 1 - v, 1 - u - v] + (2880*H[1 - v, 0, 1, 1 - v, 1 - u - v])/v - (5760*u*H[1 - v, 0, 1, 1 - v, 1 - u - v])/v + (2880*u^2*H[1 - v, 0, 1, 1 - v, 1 - u - v])/v + 2880*v*H[1 - v, 0, 1, 1 - v, 1 - u - v] + 2880*H[1 - v, 0, 1 - v, 0, 1 - u - v] - 2880*u*H[1 - v, 0, 1 - v, 0, 1 - u - v] - (1440*H[1 - v, 0, 1 - v, 0, 1 - u - v])/v + (2880*u*H[1 - v, 0, 1 - v, 0, 1 - u - v])/v - (1440*u^2*H[1 - v, 0, 1 - v, 0, 1 - u - v])/v - 1440*v*H[1 - v, 0, 1 - v, 0, 1 - u - v] - 5760*H[1 - v, 0, v, 0, 1 - u - v] + 5760*u*H[1 - v, 0, v, 0, 1 - u - v] + (2880*H[1 - v, 0, v, 0, 1 - u - v])/v - (5760*u*H[1 - v, 0, v, 0, 1 - u - v])/v + (2880*u^2*H[1 - v, 0, v, 0, 1 - u - v])/v + 2880*v*H[1 - v, 0, v, 0, 1 - u - v] - 5760*H[1 - v, 1, 1, 1 - v, 1 - u - v] + 5760*u*H[1 - v, 1, 1, 1 - v, 1 - u - v] + (2880*H[1 - v, 1, 1, 1 - v, 1 - u - v])/v - (5760*u*H[1 - v, 1, 1, 1 - v, 1 - u - v])/v + (2880*u^2*H[1 - v, 1, 1, 1 - v, 1 - u - v])/v + 2880*v*H[1 - v, 1, 1, 1 - v, 1 - u - v] + 2880*H[1 - v, 1 - v, 0, 0, 1 - u - v] - 2880*u*H[1 - v, 1 - v, 0, 0, 1 - u - v] - (1440*H[1 - v, 1 - v, 0, 0, 1 - u - v])/v + (2880*u*H[1 - v, 1 - v, 0, 0, 1 - u - v])/v - (1440*u^2*H[1 - v, 1 - v, 0, 0, 1 - u - v])/v - 1440*v*H[1 - v, 1 - v, 0, 0, 1 - u - v] + 5760*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v] - 5760*u*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v] - (2880*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/v + (5760*u*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/v - (2880*u^2*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/v - 2880*v*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v] - 2880*H[1 - v, 1 - v, v, 0, 1 - u - v] + 2880*u*H[1 - v, 1 - v, v, 0, 1 - u - v] + (1440*H[1 - v, 1 - v, v, 0, 1 - u - v])/v - (2880*u*H[1 - v, 1 - v, v, 0, 1 - u - v])/v + (1440*u^2*H[1 - v, 1 - v, v, 0, 1 - u - v])/v + 1440*v*H[1 - v, 1 - v, v, 0, 1 - u - v] - 2880*H[1 - v, v, 0, 0, 1 - u - v] + 2880*u*H[1 - v, v, 0, 0, 1 - u - v] + (1440*H[1 - v, v, 0, 0, 1 - u - v])/v - (2880*u*H[1 - v, v, 0, 0, 1 - u - v])/v + (1440*u^2*H[1 - v, v, 0, 0, 1 - u - v])/v + 1440*v*H[1 - v, v, 0, 0, 1 - u - v] - 2880*H[1 - v, v, 0, 1 - v, 1 - u - v] + 2880*u*H[1 - v, v, 0, 1 - v, 1 - u - v] + (1440*H[1 - v, v, 0, 1 - v, 1 - u - v])/v - (2880*u*H[1 - v, v, 0, 1 - v, 1 - u - v])/v + (1440*u^2*H[1 - v, v, 0, 1 - v, 1 - u - v])/v + 1440*v*H[1 - v, v, 0, 1 - v, 1 - u - v] - 2880*H[1 - v, v, 1 - v, 0, 1 - u - v] + 2880*u*H[1 - v, v, 1 - v, 0, 1 - u - v] + (1440*H[1 - v, v, 1 - v, 0, 1 - u - v])/v - (2880*u*H[1 - v, v, 1 - v, 0, 1 - u - v])/v + (1440*u^2*H[1 - v, v, 1 - v, 0, 1 - u - v])/v + 1440*v*H[1 - v, v, 1 - v, 0, 1 - u - v] + 2880*H[1 - v, v, v, 0, 1 - u - v] - 2880*u*H[1 - v, v, v, 0, 1 - u - v] - (1440*H[1 - v, v, v, 0, 1 - u - v])/v + (2880*u*H[1 - v, v, v, 0, 1 - u - v])/v - (1440*u^2*H[1 - v, v, v, 0, 1 - u - v])/v - 1440*v*H[1 - v, v, v, 0, 1 - u - v] - 2880*H[v, 0, 1, 1 - v, 1 - u - v] + 2880*u*H[v, 0, 1, 1 - v, 1 - u - v] + (1440*H[v, 0, 1, 1 - v, 1 - u - v])/v - (2880*u*H[v, 0, 1, 1 - v, 1 - u - v])/v + (1440*u^2*H[v, 0, 1, 1 - v, 1 - u - v])/v + 1440*v*H[v, 0, 1, 1 - v, 1 - u - v] - 8640*H[v, 0, v, 0, 1 - u - v] + 8640*u*H[v, 0, v, 0, 1 - u - v] + (4320*H[v, 0, v, 0, 1 - u - v])/v - (8640*u*H[v, 0, v, 0, 1 - u - v])/v + (4320*u^2*H[v, 0, v, 0, 1 - u - v])/v + 4320*v*H[v, 0, v, 0, 1 - u - v] + 2880*H[v, 1 - v, 1, 1 - v, 1 - u - v] - 2880*u*H[v, 1 - v, 1, 1 - v, 1 - u - v] - (1440*H[v, 1 - v, 1, 1 - v, 1 - u - v])/v + (2880*u*H[v, 1 - v, 1, 1 - v, 1 - u - v])/v - (1440*u^2*H[v, 1 - v, 1, 1 - v, 1 - u - v])/v - 1440*v*H[v, 1 - v, 1, 1 - v, 1 - u - v] - 2880*H[v, 1 - v, v, 0, 1 - u - v] + 2880*u*H[v, 1 - v, v, 0, 1 - u - v] + (1440*H[v, 1 - v, v, 0, 1 - u - v])/v - (2880*u*H[v, 1 - v, v, 0, 1 - u - v])/v + (1440*u^2*H[v, 1 - v, v, 0, 1 - u - v])/v + 1440*v*H[v, 1 - v, v, 0, 1 - u - v] - 5760*H[v, v, 0, 0, 1 - u - v] + 5760*u*H[v, v, 0, 0, 1 - u - v] + (2880*H[v, v, 0, 0, 1 - u - v])/v - (5760*u*H[v, v, 0, 0, 1 - u - v])/v + (2880*u^2*H[v, v, 0, 0, 1 - u - v])/v + 2880*v*H[v, v, 0, 0, 1 - u - v] + 5760*H[v, v, v, 0, 1 - u - v] - 5760*u*H[v, v, v, 0, 1 - u - v] - (2880*H[v, v, v, 0, 1 - u - v])/v + (5760*u*H[v, v, v, 0, 1 - u - v])/v - (2880*u^2*H[v, v, v, 0, 1 - u - v])/v - 2880*v*H[v, v, v, 0, 1 - u - v] - (360*(-1 + u + v)^2*H[0, 1 - u - v]*(-5 + u*(-6 + 7*Pi^2 + 16*zeta3 - 20*zeta3)))/(u*v) - (120*H[1, 1 - u - v]*(Pi^2*(6 + 21*u^2 - 32*v + 21*v^2 + u*(-32 + 42*v)) + 12*(-1 + u + v)^2*(3*zeta3 - 5*zeta3)))/v - 21600*zeta3 + 21600*u*zeta3 + (17280*u*zeta3)/(-1 + u) - (4320*u^2*zeta3)/(-1 + u)^2 - (17280*u^2*zeta3)/(-1 + u) + (4320*u^3*zeta3)/(-1 + u)^2 + (10800*zeta3)/v - (21600*u*zeta3)/v + (21600*u^2*zeta3)/v + (2160*u^2*zeta3)/((-1 + u)^2*v) - (4320*u^3*zeta3)/((-1 + u)^2*v) + (2160*u^4*zeta3)/((-1 + u)^2*v) + 10800*v*zeta3 - (8640*u*v*zeta3)/(-1 + u) + (2160*u^2*v*zeta3)/(-1 + u)^2 - (4320*u^2*zeta3)/(u + v)^2 + (4320*u^3*zeta3)/(u + v)^2 + (2160*u^2*zeta3)/(v*(u + v)^2) - (4320*u^3*zeta3)/(v*(u + v)^2) + (2160*u^4*zeta3)/(v*(u + v)^2) + (2160*u^2*v*zeta3)/(u + v)^2 - (8640*u^2*zeta3)/(u + v) + (8640*u*zeta3)/(v - u*v) - (17280*u^2*zeta3)/(v - u*v) + (8640*u^3*zeta3)/(v - u*v) + (8640*u^2*zeta3)/(u*v + v^2) - (8640*u^3*zeta3)/(u*v + v^2) + 23040*H[1 - v, 1 - u - v]*zeta3 - 23040*u*H[1 - v, 1 - u - v]*zeta3 - (11520*H[1 - v, 1 - u - v]*zeta3)/v + (23040*u*H[1 - v, 1 - u - v]*zeta3)/v - (11520*u^2*H[1 - v, 1 - u - v]*zeta3)/v - 11520*v*H[1 - v, 1 - u - v]*zeta3 + 14400*H[v, 1 - u - v]*zeta3 - 14400*u*H[v, 1 - u - v]*zeta3 - (7200*H[v, 1 - u - v]*zeta3)/v + (14400*u*H[v, 1 - u - v]*zeta3)/v - (7200*u^2*H[v, 1 - u - v]*zeta3)/v - 7200*v*H[v, 1 - u - v]*zeta3))/5760 + (MH2*H[1, u]*(Pi^2*(5 + 10*u - 21*u^2) + 12*u^2*(-3*zeta3 + 5*zeta3)))/(48*v) + (MH2*u^2*H[0, u]*(-11 + 6*v - 7*Pi^2*(-1 + u + v) + 16*zeta3 - 16*v*zeta3 - 20*zeta3 + 20*v*zeta3 + u*(6 - 16*zeta3 + 20*zeta3)))/(16*v*(-1 + u + v)) + I*((MH2*Pi*u*(18*u^2 + 6*(-1 + v) + u*(24 + 7*Pi^2 + 18*v))*H[0, u])/(48*v) + (MH2*Pi*(-8*u^7*(-24 + 10*Pi^2 - 9*v)*(-1 + v) - 15*(-1 + v)^4*v + u^8*(48 - 20*Pi^2 + 18*v) + 3*u*(-1 + v)^3*(5 - 48*v + 21*v^2) + u^2*(-1 + v)^2*(129 + 5*(-129 + 2*Pi^2)*v + (501 - 20*Pi^2)*v^2 + (-93 + 10*Pi^2)*v^3) + u^6*(513 - 750*v + 93*v^2 + 108*v^3 - 10*Pi^2*(13 - 28*v + 13*v^2)) + u^5*(-1 + v)*(-10*Pi^2*(11 - 28*v + 11*v^2) + 3*(289 - 386*v + 37*v^2 + 24*v^3)) - u^3*(-1 + v)*(10*Pi^2*(-1 + v)^2*(1 - 6*v + v^2) - 3*(151 - 578*v + 562*v^2 - 170*v^3 + 7*v^4)) + u^4*(-10*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2) + 3*(279 - 957*v + 1028*v^2 - 383*v^3 + 13*v^4 + 6*v^5)))*H[0, v])/(48*(-1 + u)*u^2*v*(-1 + u + v)^2*(u + v)) + (MH2*Pi*(18*u^5 - 30*(-1 + v)*v + u^4*(24 - Pi^2 + 36*v) + 3*u^2*(-9 + 8*v + 2*v^2) - 3*u*(-10 + 17*v + 4*v^2) + u^3*(42 - (-30 + Pi^2)*v + 18*v^2))*H[1, u])/(48*u*v*(u + v)) + (MH2*Pi*(1 + 2*u)*H[0, v]*H[1, u])/(8*v) - (MH2*Pi*(-3 + 2*u + 2*v)*H[0, v]*H[1, 1 - u - v])/(8*v) - (MH2*Pi*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(34 - 6*v) + u*(-34 + 40*v - 6*v^2) + 2*(7 - 13*v + 6*v^2))*H[1, v])/(16*v) - (3*MH2*Pi*u^2*H[0, u]*H[1, v])/(4*v) - (3*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(4*v) + (MH2*Pi*(1 + 2*u - 6*u^2)*H[1, u]*H[1, v])/(8*v) - (MH2*Pi*(3 + 6*u^2 - 10*v + 6*v^2 + 2*u*(-5 + 6*v))*H[1, 1 - u - v]*H[1, v])/(8*v) - (MH2*Pi*u*(6*u^2 + 2*v + u*(8 + Pi^2 + 6*v))*H[1 - v, u])/(16*v) + (MH2*Pi*u^2*(-1 + 3*u^2 - 2*v + 3*v^2 + u*(-2 + 6*v))*H[0, v]*H[1 - v, u])/(8*v*(u + v)^2) + (3*MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(8*v) + (MH2*Pi*u*(-4 + 3*u)*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(8*(-1 + u)^2*v) + (3*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(8*v) + (MH2*Pi*u*(-18*u^4 + u^3*(12 + 5*Pi^2 - 54*v) + 2*u^2*(39 + 5*Pi^2*(-1 + v) + 9*v - 27*v^2) + u*(-51 + 5*Pi^2*(-1 + v)^2 + 90*v - 18*v^3) - 6*(1 - 2*v^2 + v^3))*H[v, u])/(48*v*(-1 + u + v)^2) + (MH2*Pi*u^2*H[1, v]*H[0, 0, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - u - v])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) + (MH2*Pi*u^2*H[0, u]*H[0, 0, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(4*v) - (MH2*Pi*u^2*H[v, u]*H[0, 0, v])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(2*v) + (MH2*Pi*(3*u^4 + v^2 + 2*u*v*(1 + v) + u^3*(4 + 6*v) + u^2*(2 + 6*v + 3*v^2))*H[0, 1, u])/(8*v*(u + v)^2) + (MH2*Pi*u^2*H[0, v]*H[0, 1, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - u - v])/(4*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(8*v) - (MH2*Pi*u^2*H[0, u]*H[0, 1, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(4*v) - (MH2*Pi*u^2*H[1, u]*H[0, 1, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/(4*v) + (MH2*Pi*u^2*H[1 - v, u]*H[0, 1, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, v])/(4*v) - (3*MH2*Pi*u^2*H[0, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[0, v]*H[0, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1, v]*H[0, 1 - v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(4*v) + (MH2*Pi*u^2*H[0, v]*H[0, v, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(4*v) + (MH2*Pi*u*(6*u^5 + 18*u^4*(-1 + v) - 4*(-1 + v)^2*v^2 + u^3*(17 - 48*v + 21*v^2) + 4*u^2*(-1 + 10*v - 12*v^2 + 3*v^3) + u*(-1 - 10*v + 30*v^2 - 22*v^3 + 3*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) - (MH2*Pi*u^2*H[0, u]*H[1, 0, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*Pi*u^2*H[1, u]*H[1, 0, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(4*v) + (3*MH2*Pi*u^2*H[1 - v, u]*H[1, 0, v])/(4*v) + (3*MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*Pi*u^2*H[v, u]*H[1, 0, v])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, v])/(2*v) + (MH2*Pi*(1 + 2*u + 3*u^2)*H[1, 1, u])/(8*v) - (MH2*Pi*u^2*H[1, v]*H[1, 1, u])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - u - v])/(2*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(8*v) - (MH2*Pi*u^2*H[0, u]*H[1, 1, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*Pi*(1 + 2*u - 6*u^2)*H[1, 1 - v, u])/(8*v) - (MH2*Pi*u^2*H[0, v]*H[1, 1 - v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(4*v) - (3*MH2*Pi*u^2*H[1 - v, 0, u])/(4*v) - (MH2*Pi*u^2*H[0, v]*H[1 - v, 0, u])/(4*v) - (MH2*Pi*u^2*H[1, v]*H[1 - v, 0, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*Pi*(-3*u^4 - 6*u^3*v + u^2*(2 - 3*v)*v + v^2 + 2*u*v*(1 + v))*H[1 - v, 1, u])/(8*v*(u + v)^2) - (MH2*Pi*u^2*H[0, v]*H[1 - v, 1, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - u - v])/(4*v) + (3*MH2*Pi*u^2*H[1 - v, 1 - v, u])/(8*v) + (3*MH2*Pi*u^2*H[0, v]*H[1 - v, 1 - v, u])/(4*v) + (3*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*Pi*u^2*H[1 - v, v, u])/(8*v) + (MH2*Pi*u^2*H[1, v]*H[1 - v, v, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, v, 1 - u - v])/(4*v) - (3*MH2*Pi*u^2*H[v, 0, u])/(8*v) + (MH2*Pi*u^2*H[0, v]*H[v, 0, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(4*v) + (MH2*Pi*u^2*H[0, v]*H[v, 1 - v, u])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - u - v])/(2*v) - (MH2*Pi*u^2*H[0, v]*H[v, v, u])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, v, 1 - u - v])/(2*v) - (MH2*Pi*u^2*H[0, 0, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MH2*Pi*u^2*H[0, 0, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[0, 0, v, u])/(2*v) - (MH2*Pi*u^2*H[0, 1, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (MH2*Pi*u^2*H[0, 1, 1, u])/(4*v) + (MH2*Pi*u^2*H[0, 1 - v, 0, u])/(4*v) - (MH2*Pi*u^2*H[0, 1 - v, 1, u])/(2*v) - (MH2*Pi*u^2*H[0, 1 - v, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[0, 1 - v, v, u])/(2*v) + (MH2*Pi*u^2*H[0, v, v, u])/(2*v) - (MH2*Pi*u^2*H[1, 0, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) - (MH2*Pi*u^2*H[1, 0, v, u])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MH2*Pi*u^2*H[1, 1, 1, u])/(2*v) - (MH2*Pi*u^2*H[1, 1, 1 - v, u])/(2*v) - (3*MH2*Pi*u^2*H[1, 1 - v, 1, u])/(4*v) + (MH2*Pi*u^2*H[1, 1 - v, v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 0, 0, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 0, 1, u])/(2*v) - (MH2*Pi*u^2*H[1 - v, 0, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 0, v, u])/(2*v) - (MH2*Pi*u^2*H[1 - v, 1, 1, u])/(2*v) - (MH2*Pi*u^2*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 1 - v, 1, u])/(2*v) + (MH2*Pi*u^2*H[1 - v, 1 - v, v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, v, v, u])/(4*v) - (MH2*Pi*u^2*H[v, 0, 1, u])/(4*v) + (3*MH2*Pi*u^2*H[v, 0, v, u])/(4*v) + (MH2*Pi*u^2*H[v, 1 - v, 1, u])/(4*v) + (MH2*Pi*u^2*H[v, 1 - v, v, u])/(4*v) + (MH2*Pi*u^2*H[v, v, 0, u])/(2*v) - (MH2*Pi*u^2*H[v, v, v, u])/(2*v) + (MH2*Pi*(-150 + 66*Pi^2 - 60/u + 336*u - 66*Pi^2*u - (102*u^2)/(-1 + u) + 15/v - (33*Pi^2)/v + 30/(u*v) - (234*u)/v + (66*Pi^2*u)/v + (300*u^2)/v - (66*Pi^2*u^2)/v + 135*v - 33*Pi^2*v + (30*v)/u + 180/(-1 + u + v)^2 - (240*u)/(-1 + u + v)^2 + (60*u^2)/(-1 + u + v)^2 - 60/(v*(-1 + u + v)^2) + (120*u)/(v*(-1 + u + v)^2) - (60*u^2)/(v*(-1 + u + v)^2) - (180*v)/(-1 + u + v)^2 + (120*u*v)/(-1 + u + v)^2 + (60*v^2)/(-1 + u + v)^2 - 54/(-1 + u + v) + (120*u)/(-1 + u + v) - (96*u^2)/(-1 + u + v) - 6/(v*(-1 + u + v)) + (12*u)/(v*(-1 + u + v)) - (6*u^2)/(v*(-1 + u + v)) - (30*u^3)/(v*(-1 + u + v)) + (126*v)/(-1 + u + v) - (132*u*v)/(-1 + u + v) - (66*v^2)/(-1 + u + v) + 102/(u + v) - (204*u)/(u + v) + (102*u^2)/(u + v) - (204*v)/(u + v) + (204*u*v)/(u + v) + (102*v^2)/(u + v) + 672*zeta3 - 672*u*zeta3 - (336*zeta3)/v + (672*u*zeta3)/v - (672*u^2*zeta3)/v - 336*v*zeta3 + (2*(-1 + u + v)*(7*Pi^2*(-1 + u + v) - 6*(6 - 10*u + 3*u^2 - 6*v + 3*u*v))*H[0, 1 - u - v])/v - (2*(Pi^2*(-1 + u)*(-1 + u + v)^3 + 3*(-29 + 6*u^5 + 73*v - 58*v^2 + 14*v^3 + 2*u^4*(-19 + 9*v) + 2*u^3*(53 - 47*v + 9*v^2) + u*(96 - 205*v + 116*v^2 - 18*v^3) + u^2*(-141 + 208*v - 74*v^2 + 6*v^3)))*H[1, 1 - u - v])/((-1 + u)*v*(-1 + u + v)) + 168*H[1 - v, 1 - u - v] + 12*Pi^2*H[1 - v, 1 - u - v] - 240*u*H[1 - v, 1 - u - v] - 12*Pi^2*u*H[1 - v, 1 - u - v] + 72*u^2*H[1 - v, 1 - u - v] - (84*H[1 - v, 1 - u - v])/v - (6*Pi^2*H[1 - v, 1 - u - v])/v + (204*u*H[1 - v, 1 - u - v])/v + (12*Pi^2*u*H[1 - v, 1 - u - v])/v - (156*u^2*H[1 - v, 1 - u - v])/v - (6*Pi^2*u^2*H[1 - v, 1 - u - v])/v + (36*u^3*H[1 - v, 1 - u - v])/v - 84*v*H[1 - v, 1 - u - v] - 6*Pi^2*v*H[1 - v, 1 - u - v] + 36*u*v*H[1 - v, 1 - u - v] + (12*H[1 - v, 1 - u - v])/(-1 + u + v) - (24*u*H[1 - v, 1 - u - v])/(-1 + u + v) + (12*u^2*H[1 - v, 1 - u - v])/(-1 + u + v) - (24*v*H[1 - v, 1 - u - v])/(-1 + u + v) + (24*u*v*H[1 - v, 1 - u - v])/(-1 + u + v) + (12*v^2*H[1 - v, 1 - u - v])/(-1 + u + v) - 24*H[v, 1 - u - v] - 20*Pi^2*H[v, 1 - u - v] - (60*H[v, 1 - u - v])/u^2 + (264*H[v, 1 - u - v])/u - 252*u*H[v, 1 - u - v] + 20*Pi^2*u*H[v, 1 - u - v] + 72*u^2*H[v, 1 - u - v] + (162*H[v, 1 - u - v])/v + (10*Pi^2*H[v, 1 - u - v])/v + (30*H[v, 1 - u - v])/(u^2*v) - (168*H[v, 1 - u - v])/(u*v) + (96*u*H[v, 1 - u - v])/v - (20*Pi^2*u*H[v, 1 - u - v])/v - (156*u^2*H[v, 1 - u - v])/v + (10*Pi^2*u^2*H[v, 1 - u - v])/v + (36*u^3*H[v, 1 - u - v])/v - 108*v*H[v, 1 - u - v] + 10*Pi^2*v*H[v, 1 - u - v] + (30*v*H[v, 1 - u - v])/u^2 - (84*v*H[v, 1 - u - v])/u + 36*u*v*H[v, 1 - u - v] - (12*v^2*H[v, 1 - u - v])/u - (24*u*H[v, 1 - u - v])/(-1 + u + v) + (24*u^2*H[v, 1 - u - v])/(-1 + u + v) + (12*H[v, 1 - u - v])/(v*(-1 + u + v)) - (24*u*H[v, 1 - u - v])/(v*(-1 + u + v)) + (12*u^2*H[v, 1 - u - v])/(v*(-1 + u + v)) - (60*v*H[v, 1 - u - v])/(-1 + u + v) + (12*v*H[v, 1 - u - v])/(u*(-1 + u + v)) + (60*u*v*H[v, 1 - u - v])/(-1 + u + v) + (48*v^2*H[v, 1 - u - v])/(-1 + u + v) - (24*v^2*H[v, 1 - u - v])/(u*(-1 + u + v)) + (12*v^3*H[v, 1 - u - v])/(u*(-1 + u + v)) - 144*H[0, 1, 1 - u - v] + 144*u*H[0, 1, 1 - u - v] + (96*u*H[0, 1, 1 - u - v])/(-1 + u) - (24*u^2*H[0, 1, 1 - u - v])/(-1 + u)^2 - (96*u^2*H[0, 1, 1 - u - v])/(-1 + u) + (24*u^3*H[0, 1, 1 - u - v])/(-1 + u)^2 + (72*H[0, 1, 1 - u - v])/v - (144*u*H[0, 1, 1 - u - v])/v + (72*u^2*H[0, 1, 1 - u - v])/v + (12*u^2*H[0, 1, 1 - u - v])/((-1 + u)^2*v) - (24*u^3*H[0, 1, 1 - u - v])/((-1 + u)^2*v) + (12*u^4*H[0, 1, 1 - u - v])/((-1 + u)^2*v) + 72*v*H[0, 1, 1 - u - v] - (48*u*v*H[0, 1, 1 - u - v])/(-1 + u) + (12*u^2*v*H[0, 1, 1 - u - v])/(-1 + u)^2 - (24*H[0, 1, 1 - u - v])/(-1 + u + v)^2 + (24*u*H[0, 1, 1 - u - v])/(-1 + u + v)^2 + (12*H[0, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (24*u*H[0, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (12*u^2*H[0, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (12*v*H[0, 1, 1 - u - v])/(-1 + u + v)^2 + (48*H[0, 1, 1 - u - v])/(-1 + u + v) - (48*u*H[0, 1, 1 - u - v])/(-1 + u + v) - (24*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) + (48*u*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) - (24*u^2*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) - (24*v*H[0, 1, 1 - u - v])/(-1 + u + v) + (48*u*H[0, 1, 1 - u - v])/(v - u*v) - (96*u^2*H[0, 1, 1 - u - v])/(v - u*v) + (48*u^3*H[0, 1, 1 - u - v])/(v - u*v) + 144*H[0, 1 - v, 1 - u - v] - 144*u*H[0, 1 - v, 1 - u - v] - (72*H[0, 1 - v, 1 - u - v])/v + (144*u*H[0, 1 - v, 1 - u - v])/v - (72*u^2*H[0, 1 - v, 1 - u - v])/v - 72*v*H[0, 1 - v, 1 - u - v] - 72*H[1, 1, 1 - u - v] + 72*u*H[1, 1, 1 - u - v] + (36*H[1, 1, 1 - u - v])/v - (72*u*H[1, 1, 1 - u - v])/v + (36*u^2*H[1, 1, 1 - u - v])/v + 36*v*H[1, 1, 1 - u - v] - (24*H[1, 1, 1 - u - v])/(-1 + u + v)^2 + (24*u*H[1, 1, 1 - u - v])/(-1 + u + v)^2 + (12*H[1, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (24*u*H[1, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (12*u^2*H[1, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (12*v*H[1, 1, 1 - u - v])/(-1 + u + v)^2 + (48*H[1, 1, 1 - u - v])/(-1 + u + v) - (48*u*H[1, 1, 1 - u - v])/(-1 + u + v) - (24*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) + (48*u*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) - (24*u^2*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) - (24*v*H[1, 1, 1 - u - v])/(-1 + u + v) + 144*H[1, 1 - v, 1 - u - v] - 144*u*H[1, 1 - v, 1 - u - v] - (72*H[1, 1 - v, 1 - u - v])/v + (144*u*H[1, 1 - v, 1 - u - v])/v - (72*u^2*H[1, 1 - v, 1 - u - v])/v - 72*v*H[1, 1 - v, 1 - u - v] - (24*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (24*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (12*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (24*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (12*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (12*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (48*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (48*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (24*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (48*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (24*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (24*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + 144*H[1 - v, 0, 1 - u - v] - 144*u*H[1 - v, 0, 1 - u - v] - (72*H[1 - v, 0, 1 - u - v])/v + (144*u*H[1 - v, 0, 1 - u - v])/v - (72*u^2*H[1 - v, 0, 1 - u - v])/v - 72*v*H[1 - v, 0, 1 - u - v] + 144*H[1 - v, 1, 1 - u - v] - 144*u*H[1 - v, 1, 1 - u - v] - (96*u*H[1 - v, 1, 1 - u - v])/(-1 + u) + (24*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u)^2 + (96*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u) - (24*u^3*H[1 - v, 1, 1 - u - v])/(-1 + u)^2 - (72*H[1 - v, 1, 1 - u - v])/v + (144*u*H[1 - v, 1, 1 - u - v])/v - (72*u^2*H[1 - v, 1, 1 - u - v])/v - (12*u^2*H[1 - v, 1, 1 - u - v])/((-1 + u)^2*v) + (24*u^3*H[1 - v, 1, 1 - u - v])/((-1 + u)^2*v) - (12*u^4*H[1 - v, 1, 1 - u - v])/((-1 + u)^2*v) - 72*v*H[1 - v, 1, 1 - u - v] + (48*u*v*H[1 - v, 1, 1 - u - v])/(-1 + u) - (12*u^2*v*H[1 - v, 1, 1 - u - v])/(-1 + u)^2 - (24*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (24*u*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (12*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (24*u*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (12*u^2*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (12*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (48*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (48*u*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (24*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)) + (48*u*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)) - (24*u^2*H[1 - v, 1, 1 - u - v])/(v*(-1 + u + v)) - (24*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (48*u*H[1 - v, 1, 1 - u - v])/(v - u*v) + (96*u^2*H[1 - v, 1, 1 - u - v])/(v - u*v) - (48*u^3*H[1 - v, 1, 1 - u - v])/(v - u*v) - 72*H[1 - v, 1 - v, 1 - u - v] + 72*u*H[1 - v, 1 - v, 1 - u - v] + (36*H[1 - v, 1 - v, 1 - u - v])/v - (72*u*H[1 - v, 1 - v, 1 - u - v])/v + (36*u^2*H[1 - v, 1 - v, 1 - u - v])/v + 36*v*H[1 - v, 1 - v, 1 - u - v] - 72*H[1 - v, v, 1 - u - v] + 72*u*H[1 - v, v, 1 - u - v] + (36*H[1 - v, v, 1 - u - v])/v - (72*u*H[1 - v, v, 1 - u - v])/v + (36*u^2*H[1 - v, v, 1 - u - v])/v + 36*v*H[1 - v, v, 1 - u - v] + 72*H[v, 0, 1 - u - v] - 72*u*H[v, 0, 1 - u - v] - (36*H[v, 0, 1 - u - v])/v + (72*u*H[v, 0, 1 - u - v])/v - (36*u^2*H[v, 0, 1 - u - v])/v - 36*v*H[v, 0, 1 - u - v] + 48*H[0, 0, 1, 1 - u - v] - 48*u*H[0, 0, 1, 1 - u - v] - (24*H[0, 0, 1, 1 - u - v])/v + (48*u*H[0, 0, 1, 1 - u - v])/v - (24*u^2*H[0, 0, 1, 1 - u - v])/v - 24*v*H[0, 0, 1, 1 - u - v] - 48*H[0, 0, 1 - v, 1 - u - v] + 48*u*H[0, 0, 1 - v, 1 - u - v] + (24*H[0, 0, 1 - v, 1 - u - v])/v - (48*u*H[0, 0, 1 - v, 1 - u - v])/v + (24*u^2*H[0, 0, 1 - v, 1 - u - v])/v + 24*v*H[0, 0, 1 - v, 1 - u - v] + 96*H[0, 0, v, 1 - u - v] - 96*u*H[0, 0, v, 1 - u - v] - (48*H[0, 0, v, 1 - u - v])/v + (96*u*H[0, 0, v, 1 - u - v])/v - (48*u^2*H[0, 0, v, 1 - u - v])/v - 48*v*H[0, 0, v, 1 - u - v] + 48*H[0, 1, 0, 1 - u - v] - 48*u*H[0, 1, 0, 1 - u - v] - (24*H[0, 1, 0, 1 - u - v])/v + (48*u*H[0, 1, 0, 1 - u - v])/v - (24*u^2*H[0, 1, 0, 1 - u - v])/v - 24*v*H[0, 1, 0, 1 - u - v] - 48*H[0, 1, 1, 1 - u - v] + 48*u*H[0, 1, 1, 1 - u - v] + (24*H[0, 1, 1, 1 - u - v])/v - (48*u*H[0, 1, 1, 1 - u - v])/v + (24*u^2*H[0, 1, 1, 1 - u - v])/v + 24*v*H[0, 1, 1, 1 - u - v] - 48*H[0, 1 - v, 0, 1 - u - v] + 48*u*H[0, 1 - v, 0, 1 - u - v] + (24*H[0, 1 - v, 0, 1 - u - v])/v - (48*u*H[0, 1 - v, 0, 1 - u - v])/v + (24*u^2*H[0, 1 - v, 0, 1 - u - v])/v + 24*v*H[0, 1 - v, 0, 1 - u - v] + 96*H[0, 1 - v, 1, 1 - u - v] - 96*u*H[0, 1 - v, 1, 1 - u - v] - (48*H[0, 1 - v, 1, 1 - u - v])/v + (96*u*H[0, 1 - v, 1, 1 - u - v])/v - (48*u^2*H[0, 1 - v, 1, 1 - u - v])/v - 48*v*H[0, 1 - v, 1, 1 - u - v] + 48*H[0, 1 - v, 1 - v, 1 - u - v] - 48*u*H[0, 1 - v, 1 - v, 1 - u - v] - (24*H[0, 1 - v, 1 - v, 1 - u - v])/v + (48*u*H[0, 1 - v, 1 - v, 1 - u - v])/v - (24*u^2*H[0, 1 - v, 1 - v, 1 - u - v])/v - 24*v*H[0, 1 - v, 1 - v, 1 - u - v] - 96*H[0, 1 - v, v, 1 - u - v] + 96*u*H[0, 1 - v, v, 1 - u - v] + (48*H[0, 1 - v, v, 1 - u - v])/v - (96*u*H[0, 1 - v, v, 1 - u - v])/v + (48*u^2*H[0, 1 - v, v, 1 - u - v])/v + 48*v*H[0, 1 - v, v, 1 - u - v] - 96*H[0, v, v, 1 - u - v] + 96*u*H[0, v, v, 1 - u - v] + (48*H[0, v, v, 1 - u - v])/v - (96*u*H[0, v, v, 1 - u - v])/v + (48*u^2*H[0, v, v, 1 - u - v])/v + 48*v*H[0, v, v, 1 - u - v] + 48*H[1, 0, 1, 1 - u - v] - 48*u*H[1, 0, 1, 1 - u - v] - (24*H[1, 0, 1, 1 - u - v])/v + (48*u*H[1, 0, 1, 1 - u - v])/v - (24*u^2*H[1, 0, 1, 1 - u - v])/v - 24*v*H[1, 0, 1, 1 - u - v] + 48*H[1, 0, v, 1 - u - v] - 48*u*H[1, 0, v, 1 - u - v] - (24*H[1, 0, v, 1 - u - v])/v + (48*u*H[1, 0, v, 1 - u - v])/v - (24*u^2*H[1, 0, v, 1 - u - v])/v - 24*v*H[1, 0, v, 1 - u - v] - 96*H[1, 1, 1, 1 - u - v] + 96*u*H[1, 1, 1, 1 - u - v] + (48*H[1, 1, 1, 1 - u - v])/v - (96*u*H[1, 1, 1, 1 - u - v])/v + (48*u^2*H[1, 1, 1, 1 - u - v])/v + 48*v*H[1, 1, 1, 1 - u - v] + 96*H[1, 1, 1 - v, 1 - u - v] - 96*u*H[1, 1, 1 - v, 1 - u - v] - (48*H[1, 1, 1 - v, 1 - u - v])/v + (96*u*H[1, 1, 1 - v, 1 - u - v])/v - (48*u^2*H[1, 1, 1 - v, 1 - u - v])/v - 48*v*H[1, 1, 1 - v, 1 - u - v] + 144*H[1, 1 - v, 1, 1 - u - v] - 144*u*H[1, 1 - v, 1, 1 - u - v] - (72*H[1, 1 - v, 1, 1 - u - v])/v + (144*u*H[1, 1 - v, 1, 1 - u - v])/v - (72*u^2*H[1, 1 - v, 1, 1 - u - v])/v - 72*v*H[1, 1 - v, 1, 1 - u - v] - 48*H[1, 1 - v, v, 1 - u - v] + 48*u*H[1, 1 - v, v, 1 - u - v] + (24*H[1, 1 - v, v, 1 - u - v])/v - (48*u*H[1, 1 - v, v, 1 - u - v])/v + (24*u^2*H[1, 1 - v, v, 1 - u - v])/v + 24*v*H[1, 1 - v, v, 1 - u - v] - 48*H[1 - v, 0, 0, 1 - u - v] + 48*u*H[1 - v, 0, 0, 1 - u - v] + (24*H[1 - v, 0, 0, 1 - u - v])/v - (48*u*H[1 - v, 0, 0, 1 - u - v])/v + (24*u^2*H[1 - v, 0, 0, 1 - u - v])/v + 24*v*H[1 - v, 0, 0, 1 - u - v] + 96*H[1 - v, 0, 1, 1 - u - v] - 96*u*H[1 - v, 0, 1, 1 - u - v] - (48*H[1 - v, 0, 1, 1 - u - v])/v + (96*u*H[1 - v, 0, 1, 1 - u - v])/v - (48*u^2*H[1 - v, 0, 1, 1 - u - v])/v - 48*v*H[1 - v, 0, 1, 1 - u - v] + 48*H[1 - v, 0, 1 - v, 1 - u - v] - 48*u*H[1 - v, 0, 1 - v, 1 - u - v] - (24*H[1 - v, 0, 1 - v, 1 - u - v])/v + (48*u*H[1 - v, 0, 1 - v, 1 - u - v])/v - (24*u^2*H[1 - v, 0, 1 - v, 1 - u - v])/v - 24*v*H[1 - v, 0, 1 - v, 1 - u - v] - 96*H[1 - v, 0, v, 1 - u - v] + 96*u*H[1 - v, 0, v, 1 - u - v] + (48*H[1 - v, 0, v, 1 - u - v])/v - (96*u*H[1 - v, 0, v, 1 - u - v])/v + (48*u^2*H[1 - v, 0, v, 1 - u - v])/v + 48*v*H[1 - v, 0, v, 1 - u - v] + 96*H[1 - v, 1, 1, 1 - u - v] - 96*u*H[1 - v, 1, 1, 1 - u - v] - (48*H[1 - v, 1, 1, 1 - u - v])/v + (96*u*H[1 - v, 1, 1, 1 - u - v])/v - (48*u^2*H[1 - v, 1, 1, 1 - u - v])/v - 48*v*H[1 - v, 1, 1, 1 - u - v] + 48*H[1 - v, 1 - v, 0, 1 - u - v] - 48*u*H[1 - v, 1 - v, 0, 1 - u - v] - (24*H[1 - v, 1 - v, 0, 1 - u - v])/v + (48*u*H[1 - v, 1 - v, 0, 1 - u - v])/v - (24*u^2*H[1 - v, 1 - v, 0, 1 - u - v])/v - 24*v*H[1 - v, 1 - v, 0, 1 - u - v] - 96*H[1 - v, 1 - v, 1, 1 - u - v] + 96*u*H[1 - v, 1 - v, 1, 1 - u - v] + (48*H[1 - v, 1 - v, 1, 1 - u - v])/v - (96*u*H[1 - v, 1 - v, 1, 1 - u - v])/v + (48*u^2*H[1 - v, 1 - v, 1, 1 - u - v])/v + 48*v*H[1 - v, 1 - v, 1, 1 - u - v] - 48*H[1 - v, 1 - v, v, 1 - u - v] + 48*u*H[1 - v, 1 - v, v, 1 - u - v] + (24*H[1 - v, 1 - v, v, 1 - u - v])/v - (48*u*H[1 - v, 1 - v, v, 1 - u - v])/v + (24*u^2*H[1 - v, 1 - v, v, 1 - u - v])/v + 24*v*H[1 - v, 1 - v, v, 1 - u - v] - 48*H[1 - v, v, 1 - v, 1 - u - v] + 48*u*H[1 - v, v, 1 - v, 1 - u - v] + (24*H[1 - v, v, 1 - v, 1 - u - v])/v - (48*u*H[1 - v, v, 1 - v, 1 - u - v])/v + (24*u^2*H[1 - v, v, 1 - v, 1 - u - v])/v + 24*v*H[1 - v, v, 1 - v, 1 - u - v] + 48*H[1 - v, v, v, 1 - u - v] - 48*u*H[1 - v, v, v, 1 - u - v] - (24*H[1 - v, v, v, 1 - u - v])/v + (48*u*H[1 - v, v, v, 1 - u - v])/v - (24*u^2*H[1 - v, v, v, 1 - u - v])/v - 24*v*H[1 - v, v, v, 1 - u - v] + 48*H[v, 0, 1, 1 - u - v] - 48*u*H[v, 0, 1, 1 - u - v] - (24*H[v, 0, 1, 1 - u - v])/v + (48*u*H[v, 0, 1, 1 - u - v])/v - (24*u^2*H[v, 0, 1, 1 - u - v])/v - 24*v*H[v, 0, 1, 1 - u - v] - 144*H[v, 0, v, 1 - u - v] + 144*u*H[v, 0, v, 1 - u - v] + (72*H[v, 0, v, 1 - u - v])/v - (144*u*H[v, 0, v, 1 - u - v])/v + (72*u^2*H[v, 0, v, 1 - u - v])/v + 72*v*H[v, 0, v, 1 - u - v] - 48*H[v, 1 - v, 1, 1 - u - v] + 48*u*H[v, 1 - v, 1, 1 - u - v] + (24*H[v, 1 - v, 1, 1 - u - v])/v - (48*u*H[v, 1 - v, 1, 1 - u - v])/v + (24*u^2*H[v, 1 - v, 1, 1 - u - v])/v + 24*v*H[v, 1 - v, 1, 1 - u - v] - 48*H[v, 1 - v, v, 1 - u - v] + 48*u*H[v, 1 - v, v, 1 - u - v] + (24*H[v, 1 - v, v, 1 - u - v])/v - (48*u*H[v, 1 - v, v, 1 - u - v])/v + (24*u^2*H[v, 1 - v, v, 1 - u - v])/v + 24*v*H[v, 1 - v, v, 1 - u - v] - 96*H[v, v, 0, 1 - u - v] + 96*u*H[v, v, 0, 1 - u - v] + (48*H[v, v, 0, 1 - u - v])/v - (96*u*H[v, v, 0, 1 - u - v])/v + (48*u^2*H[v, v, 0, 1 - u - v])/v + 48*v*H[v, v, 0, 1 - u - v] + 96*H[v, v, v, 1 - u - v] - 96*u*H[v, v, v, 1 - u - v] - (48*H[v, v, v, 1 - u - v])/v + (96*u*H[v, v, v, 1 - u - v])/v - (48*u^2*H[v, v, v, 1 - u - v])/v - 48*v*H[v, v, v, 1 - u - v] - 192*zeta3 + 192*u*zeta3 + (96*zeta3)/v - (192*u*zeta3)/v + (192*u^2*zeta3)/v + 96*v*zeta3))/96) + (MH2*H[1 - v, u]*(10*(-1 + v)*v^2 + u*v*(-20 + 28*v + v^2) + u^2*(-10 + 26*v + 6*v^3 + Pi^2*(1 + 2*v - 10*v^2) - 2*v^2*(1 + 8*zeta3 - 16*zeta3)) + 2*u^5*(3 + 5*Pi^2 + 8*zeta3 - 16*zeta3) + 2*u^4*(-2 + 2*Pi^2*(-3 + 5*v) - 8*zeta3 + v*(9 + 16*zeta3 - 32*zeta3) + 16*zeta3) + u^3*(8 + Pi^2*(1 - 22*v + 10*v^2) + 2*v^2*(9 + 8*zeta3 - 16*zeta3) + v*(-7 - 32*zeta3 + 64*zeta3))))/(16*(-1 + u)*v*(u + v)^2) - (MH2*H[0, v]*(-10*(-1 + v)^2*v^2 + 6*u^5*(-1 + v)*(-45 + 11*Pi^2 + 24*zeta3 + 40*zeta3) + u^6*(-90 + 22*Pi^2 + 48*zeta3 + 80*zeta3) - u*(-1 + v)*v*(-27 + 11*Pi^2*(-1 + v)^2 + 24*zeta3 + 40*zeta3 - 2*v*(-65 + 24*zeta3 + 40*zeta3) + v^2*(-43 + 24*zeta3 + 40*zeta3)) + 4*u^3*(-1 + v)*(11*Pi^2*(1 - 3*v + v^2) + 8*(-6 + 3*zeta3 + 5*zeta3) - 8*v*(-16 + 9*zeta3 + 15*zeta3) + v^2*(-39 + 24*zeta3 + 40*zeta3)) + u^2*(-51 + 11*Pi^2*(-1 + v)^2*(1 - 5*v + v^2) + 24*zeta3 + v^3*(275 - 168*zeta3 - 280*zeta3) + v*(295 - 168*zeta3 - 280*zeta3) + 40*zeta3 + v^4*(-33 + 24*zeta3 + 40*zeta3) + 6*v^2*(-91 + 48*zeta3 + 80*zeta3)) + u^4*(-321 + 11*Pi^2*(7 - 16*v + 7*v^2) + 168*zeta3 + v*(706 - 384*zeta3 - 640*zeta3) + 280*zeta3 + v^2*(-303 + 168*zeta3 + 280*zeta3))))/(32*(-1 + u)*u*v*(-1 + u + v)*(u + v)) + (MH2*H[1, v]*(2*u^4*(Pi^2*(33 - 87*v + 35*v^2) + 2*v^2*(9 + 28*zeta3 - 56*zeta3) - 9*v*(5 + 16*zeta3 - 32*zeta3) + 8*(4 + 7*zeta3 - 14*zeta3)) + 4*u^6*(3 + 5*Pi^2 + 8*zeta3 - 16*zeta3) + 12*u^5*(-1 + v)*(3 + 5*Pi^2 + 8*zeta3 - 16*zeta3) + (-1 + v)*v^2*(-11 + 7*Pi^2*(-1 + v) + 16*(-1 + v)*zeta3 + 32*zeta3 - 32*v*zeta3) + 4*u^3*(-1 + v)*(17 + Pi^2*(8 - 37*v + 10*v^2) + 16*zeta3 + v^2*(3 + 16*zeta3 - 32*zeta3) - 32*zeta3 + v*(-15 - 64*zeta3 + 128*zeta3)) - u*(-1 + v)*v*(39 + 2*Pi^2*(7 - 23*v + 9*v^2) + 32*zeta3 + 32*v^2*(zeta3 - 2*zeta3) - 64*zeta3 + v*(-17 - 96*zeta3 + 192*zeta3)) + u^2*(2*Pi^2*(3 - 40*v + 85*v^2 - 46*v^3 + 5*v^4) + v^2*(81 + 320*zeta3 - 640*zeta3) - 2*v^3*(9 + 80*zeta3 - 160*zeta3) + 4*(7 + 4*zeta3 - 8*zeta3) + 16*v^4*(zeta3 - 2*zeta3) + v*(-113 - 160*zeta3 + 320*zeta3))))/(16*(-1 + u)^2*v*(u + v)^2))/Nc^2 + (MH2*H[1, v]*(4*u^6*(71*Pi^2 + 9*(-3 + 6*zeta3 + 4*zeta3)) + 12*u^5*(-1 + v)*(71*Pi^2 + 9*(-3 + 6*zeta3 + 4*zeta3)) - 2*u*(-1 + v)*v*(-39 + Pi^2*(115 - 363*v + 133*v^2) + 108*zeta3 + 72*zeta3 + 36*v^2*(3*zeta3 + 2*zeta3) - 3*v*(1 + 108*zeta3 + 72*zeta3)) + u^4*(-411 + Pi^2*(958 - 2502*v + 994*v^2) + 756*zeta3 + 504*zeta3 + 36*v^2*(-9 + 21*zeta3 + 14*zeta3) - 3*v*(-253 + 648*zeta3 + 432*zeta3)) + (-1 + v)*v^2*(115*Pi^2*(-1 + v) + 9*(-1 + 12*(-1 + v)*zeta3 - 8*zeta3 + 8*v*zeta3)) + 2*u^3*(-1 + v)*(2*Pi^2*(124 - 541*v + 142*v^2) + 3*(-47 + 72*zeta3 + v*(73 - 288*zeta3 - 192*zeta3) + 48*zeta3 + 6*v^2*(-3 + 12*zeta3 + 8*zeta3))) + u^2*(2*Pi^2*(53 - 620*v + 1285*v^2 - 674*v^3 + 71*v^4) + 3*(-29 + 36*zeta3 + v^3*(37 - 360*zeta3 - 240*zeta3) + v*(121 - 360*zeta3 - 240*zeta3) + 24*zeta3 + 12*v^4*(3*zeta3 + 2*zeta3) + v^2*(-101 + 720*zeta3 + 480*zeta3)))))/(144*(-1 + u)^2*v*(u + v)^2) - (MH2*H[0, v]*(54*(-1 + v)^2*v^2 + 2*u^6*(-8564 + 897*Pi^2 - 432*zeta3 + 648*zeta3) + 6*u^5*(-1 + v)*(-8564 + 897*Pi^2 - 432*zeta3 + 648*zeta3) + u^2*(-9356 + 897*Pi^2*(-1 + v)^2*(1 - 5*v + v^2) - 432*zeta3 + v^3*(62810 + 3024*zeta3 - 4536*zeta3) + v*(64790 + 3024*zeta3 - 4536*zeta3) - 24*v^2*(4543 + 216*zeta3 - 324*zeta3) - 8*v^4*(1111 + 54*zeta3 - 81*zeta3) + 648*zeta3) + u^4*(-60740 + 897*Pi^2*(7 - 16*v + 7*v^2) - 3024*zeta3 + 8*v*(17371 + 864*zeta3 - 1296*zeta3) - 8*v^2*(7534 + 378*zeta3 - 567*zeta3) + 4536*zeta3) + 4*u^3*(-1 + v)*(897*Pi^2*(1 - 3*v + v^2) + 24*v*(1111 + 54*zeta3 - 81*zeta3) - 8*(1120 + 54*zeta3 - 81*zeta3) + v^2*(-8726 - 432*zeta3 + 648*zeta3)) - u*(-1 + v)*v*(897*Pi^2*(-1 + v)^2 - 2*(4939 + 216*zeta3 + v^2*(4417 + 216*zeta3 - 324*zeta3) - 324*zeta3 + v*(-9194 - 432*zeta3 + 648*zeta3)))))/(864*(-1 + u)*u*v*(-1 + u + v)*(u + v)) + Nc^2*((-221701*MH2)/5184 + (271*MH2*Pi^2)/108 - (MH2*Pi^4)/80 + (5*MH2*Pi^2)/(24*u^2) - (43*MH2*Pi^2)/(48*u) + (221701*MH2*u)/5184 - (181*MH2*Pi^2*u)/108 + (MH2*Pi^4*u)/80 + (8*MH2*u)/(3 - 3*v) + (4*MH2)/(3*(-1 + v)) + (8*MH2*u^2)/(3*(-1 + v)) + (221701*MH2)/(10368*v) - (749*MH2*Pi^2)/(432*v) + (MH2*Pi^4)/(160*v) - (5*MH2*Pi^2)/(48*u^2*v) + (9*MH2*Pi^2)/(16*u*v) - (202333*MH2*u)/(5184*v) + (497*MH2*Pi^2*u)/(216*v) - (MH2*Pi^4*u)/(80*v) + (221701*MH2*u^2)/(5184*v) - (43*MH2*Pi^2*u^2)/(27*v) + (MH2*Pi^4*u^2)/(80*v) + (221701*MH2*v)/10368 - (95*MH2*Pi^2*v)/108 + (MH2*Pi^4*v)/160 - (5*MH2*Pi^2*v)/(48*u^2) + (5*MH2*Pi^2*v)/(16*u) + (8*MH2*v)/(3 - 3*v) + (8*MH2*u*v)/(3*(-1 + v)) + (MH2*Pi^2*v^2)/(48*u) + (4*MH2*v^2)/(3*(-1 + v)) - (5*MH2*Pi^2*u^3)/(24*(-1 + u + v)^2) - (5*MH2*Pi^2*u^4)/(48*v*(-1 + u + v)^2) - (5*MH2*Pi^2*u^2*v)/(48*(-1 + u + v)^2) + (269*MH2)/(36*(-1 + u + v)) + (MH2*Pi^2)/(16*(-1 + u + v)) - (269*MH2*u)/(36*(-1 + u + v)) + (MH2*Pi^2*u)/(12*(-1 + u + v)) - (5*MH2*Pi^2*u^2)/(16*(-1 + u + v)) - (269*MH2)/(72*v*(-1 + u + v)) - (5*MH2*Pi^2)/(48*v*(-1 + u + v)) + (269*MH2*u)/(36*v*(-1 + u + v)) + (5*MH2*Pi^2*u)/(24*v*(-1 + u + v)) - (269*MH2*u^2)/(72*v*(-1 + u + v)) - (5*MH2*Pi^2*u^2)/(48*v*(-1 + u + v)) - (7*MH2*Pi^2*u^3)/(48*v*(-1 + u + v)) - (269*MH2*v)/(72*(-1 + u + v)) + (11*MH2*Pi^2*v)/(48*(-1 + u + v)) - (MH2*Pi^2*v)/(48*u*(-1 + u + v)) - (MH2*Pi^2*u*v)/(3*(-1 + u + v)) - (3*MH2*Pi^2*v^2)/(16*(-1 + u + v)) + (MH2*Pi^2*v^2)/(24*u*(-1 + u + v)) - (MH2*Pi^2*v^3)/(48*u*(-1 + u + v)) + (319*MH2*zeta3)/36 - (319*MH2*u*zeta3)/36 - (319*MH2*zeta3)/(72*v) + (319*MH2*u*zeta3)/(36*v) - (319*MH2*u^2*zeta3)/(36*v) - (319*MH2*v*zeta3)/72 - (25*MH2*zeta4)/2 + (25*MH2*u*zeta4)/2 + (25*MH2*zeta4)/(4*v) - (25*MH2*u*zeta4)/(2*v) + (25*MH2*u^2*zeta4)/(2*v) + (25*MH2*v*zeta4)/4 + (MH2*u*((829 - 6*Pi^2)*u^3 - 4*u^2*(482 + 3*Pi^2*(-1 + v) - 419*v) + u*(973 - 6*Pi^2*(-1 + v)^2 - 1946*v + 865*v^2) + 18*(2 - 2*v - v^2 + v^3))*H[0, u]*H[0, v])/(144*v*(-1 + u + v)^2) - (MH2*(-1 + u + v)*((-829 + 6*Pi^2)*u^3 + u^2*(559 + 6*Pi^2*(-1 + v) - 811*v) + 90*(-1 + v) - 36*u*(-11 + 8*v))*H[0, 1 - u - v]*H[0, v])/(144*u^2*v) + (MH2*(300*u^2 + (401 - 24*Pi^2)*u^3 - 180*(-1 + v) + 12*u*(-25 + 2*v))*H[0, v]*H[1, u])/(144*u*v) + (MH2*(-581 + 401*u^3 + 1659*v - 1479*v^2 + 401*v^3 - 24*Pi^2*(-1 + u + v)^3 + 3*u^2*(-501 + 401*v) + 3*u*(501 - 994*v + 401*v^2))*H[0, v]*H[1, 1 - u - v])/(144*v*(-1 + u + v)) - (MH2*u*((9 + 10*Pi^2)*u - 6*v)*H[0, u]*H[1, v])/(48*v) - (MH2*(-1 + u + v)*(-9 + 9*u + 15*v + 10*Pi^2*(-1 + u + v))*H[0, 1 - u - v]*H[1, v])/(48*v) + (MH2*(300*u^2 + (401 - 12*Pi^2)*u^3 - 180*(-1 + v) + 12*u*(-25 + 2*v))*H[1, u]*H[1, v])/(144*u*v) + (MH2*(-581 + 401*u^3 + 1659*v - 1479*v^2 + 401*v^3 - 12*Pi^2*(-1 + u + v)^3 + 3*u^2*(-501 + 401*v) + 3*u*(501 - 994*v + 401*v^2))*H[1, 1 - u - v]*H[1, v])/(144*v*(-1 + u + v)) + (MH2*((-829 + 108*Pi^2)*u^3 + u*(300 - 24*v) + 180*(-1 + v) - 6*u^2*(53 + 3*v))*H[0, v]*H[1 - v, u])/(144*u*v) + (MH2*u*(-9 + (-107 + 3*Pi^2)*u)*H[1, v]*H[1 - v, u])/(36*v) + (101*MH2*H[1 - v, 1 - u - v])/27 - (MH2*Pi^2*H[1 - v, 1 - u - v])/2 - (101*MH2*u*H[1 - v, 1 - u - v])/27 + (MH2*Pi^2*u*H[1 - v, 1 - u - v])/2 - (101*MH2*H[1 - v, 1 - u - v])/(54*v) + (MH2*Pi^2*H[1 - v, 1 - u - v])/(4*v) + (101*MH2*u*H[1 - v, 1 - u - v])/(27*v) - (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(2*v) - (101*MH2*u^2*H[1 - v, 1 - u - v])/(54*v) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(4*v) - (101*MH2*v*H[1 - v, 1 - u - v])/54 + (MH2*Pi^2*v*H[1 - v, 1 - u - v])/4 + (15*MH2*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*Pi^2*H[1 - v, 1 - u - v])/(6*(-1 + u + v)^2) - (5*MH2*u*H[1 - v, 1 - u - v])/(-1 + u + v)^2 + (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (5*MH2*u^2*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(12*(-1 + u + v)^2) - (5*MH2*H[1 - v, 1 - u - v])/(4*v*(-1 + u + v)^2) + (MH2*Pi^2*H[1 - v, 1 - u - v])/(24*v*(-1 + u + v)^2) + (5*MH2*u*H[1 - v, 1 - u - v])/(2*v*(-1 + u + v)^2) - (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(12*v*(-1 + u + v)^2) - (5*MH2*u^2*H[1 - v, 1 - u - v])/(4*v*(-1 + u + v)^2) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(24*v*(-1 + u + v)^2) - (15*MH2*v*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*Pi^2*v*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (5*MH2*u*v*H[1 - v, 1 - u - v])/(2*(-1 + u + v)^2) - (MH2*Pi^2*u*v*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*Pi^2*u^2*v*H[1 - v, 1 - u - v])/(24*(-1 + u + v)^2) + (5*MH2*v^2*H[1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*Pi^2*v^2*H[1 - v, 1 - u - v])/(6*(-1 + u + v)^2) + (MH2*Pi^2*u*v^2*H[1 - v, 1 - u - v])/(12*(-1 + u + v)^2) + (MH2*Pi^2*v^3*H[1 - v, 1 - u - v])/(24*(-1 + u + v)^2) + (91*MH2*H[1 - v, 1 - u - v])/(48*(-1 + u + v)) - (MH2*Pi^2*H[1 - v, 1 - u - v])/(2*(-1 + u + v)) - (3*MH2*u*H[1 - v, 1 - u - v])/(2*(-1 + u + v)) + (2*MH2*Pi^2*u*H[1 - v, 1 - u - v])/(3*(-1 + u + v)) - (19*MH2*u^2*H[1 - v, 1 - u - v])/(48*(-1 + u + v)) - (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(6*(-1 + u + v)) - (55*MH2*H[1 - v, 1 - u - v])/(48*v*(-1 + u + v)) + (MH2*Pi^2*H[1 - v, 1 - u - v])/(6*v*(-1 + u + v)) + (55*MH2*u*H[1 - v, 1 - u - v])/(24*v*(-1 + u + v)) - (MH2*Pi^2*u*H[1 - v, 1 - u - v])/(3*v*(-1 + u + v)) - (55*MH2*u^2*H[1 - v, 1 - u - v])/(48*v*(-1 + u + v)) + (MH2*Pi^2*u^2*H[1 - v, 1 - u - v])/(6*v*(-1 + u + v)) - (17*MH2*v*H[1 - v, 1 - u - v])/(48*(-1 + u + v)) + (MH2*Pi^2*v*H[1 - v, 1 - u - v])/(2*(-1 + u + v)) - (19*MH2*u*v*H[1 - v, 1 - u - v])/(24*(-1 + u + v)) - (MH2*Pi^2*u*v*H[1 - v, 1 - u - v])/(3*(-1 + u + v)) - (19*MH2*v^2*H[1 - v, 1 - u - v])/(48*(-1 + u + v)) - (MH2*Pi^2*v^2*H[1 - v, 1 - u - v])/(6*(-1 + u + v)) + (19*MH2*H[1 - v, 1 - u - v])/(48*(u + v)) - (19*MH2*u*H[1 - v, 1 - u - v])/(24*(u + v)) + (19*MH2*u^2*H[1 - v, 1 - u - v])/(48*(u + v)) - (19*MH2*v*H[1 - v, 1 - u - v])/(24*(u + v)) + (19*MH2*u*v*H[1 - v, 1 - u - v])/(24*(u + v)) + (19*MH2*v^2*H[1 - v, 1 - u - v])/(48*(u + v)) + (MH2*(1027 - 829*u^3 - 2961*v + 2745*v^2 - 811*v^3 + 108*Pi^2*(-1 + u + v)^3 - 3*u^2*(-935 + 823*v) - 3*u*(941 - 1850*v + 817*v^2))*H[0, v]*H[1 - v, 1 - u - v])/(144*v*(-1 + u + v)) + (MH2*(-1 + u + v)*(116 - 107*u - 107*v + 3*Pi^2*(-1 + u + v))*H[1, v]*H[1 - v, 1 - u - v])/(36*v) + (MH2*u*((-401 + 6*Pi^2)*u^3 + 2*u^2*(545 + 6*Pi^2*(-1 + v) - 410*v) + u*(-581 + 6*Pi^2*(-1 + v)^2 + 1126*v - 437*v^2) - 18*(1 - 2*v^2 + v^3))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)^2) - (MH2*Pi^2*u^2*H[1, v]*H[v, u])/(24*v) + (61*MH2*Pi^2*H[v, 1 - u - v])/36 - (61*MH2*Pi^2*u*H[v, 1 - u - v])/36 - (61*MH2*Pi^2*H[v, 1 - u - v])/(72*v) + (61*MH2*Pi^2*u*H[v, 1 - u - v])/(36*v) - (61*MH2*Pi^2*u^2*H[v, 1 - u - v])/(72*v) - (61*MH2*Pi^2*v*H[v, 1 - u - v])/72 + (MH2*(-1 + u + v)*((-401 + 6*Pi^2)*u^3 + u^2*(113 + 6*Pi^2*(-1 + v) - 383*v) + 90*(-1 + v) - 36*u*(-11 + 8*v))*H[0, v]*H[v, 1 - u - v])/(144*u^2*v) - (MH2*Pi^2*(-1 + u + v)^2*H[1, v]*H[v, 1 - u - v])/(24*v) + (MH2*u*(-9 + (-214 + 3*Pi^2)*u)*H[0, 0, u])/(72*v) - (19*MH2*u^2*H[0, v]*H[0, 0, u])/(8*v) + (107*MH2*H[0, 0, 1 - u - v])/18 - (MH2*Pi^2*H[0, 0, 1 - u - v])/12 - (107*MH2*u*H[0, 0, 1 - u - v])/18 + (MH2*Pi^2*u*H[0, 0, 1 - u - v])/12 - (107*MH2*H[0, 0, 1 - u - v])/(36*v) + (MH2*Pi^2*H[0, 0, 1 - u - v])/(24*v) + (107*MH2*u*H[0, 0, 1 - u - v])/(18*v) - (MH2*Pi^2*u*H[0, 0, 1 - u - v])/(12*v) - (107*MH2*u^2*H[0, 0, 1 - u - v])/(36*v) + (MH2*Pi^2*u^2*H[0, 0, 1 - u - v])/(24*v) - (107*MH2*v*H[0, 0, 1 - u - v])/36 + (MH2*Pi^2*v*H[0, 0, 1 - u - v])/24 - (MH2*H[0, 0, 1 - u - v])/(4*(-1 + u + v)) + (MH2*u*H[0, 0, 1 - u - v])/(4*(-1 + u + v)) + (MH2*H[0, 0, 1 - u - v])/(8*v*(-1 + u + v)) - (MH2*u*H[0, 0, 1 - u - v])/(4*v*(-1 + u + v)) + (MH2*u^2*H[0, 0, 1 - u - v])/(8*v*(-1 + u + v)) + (MH2*v*H[0, 0, 1 - u - v])/(8*(-1 + u + v)) - (19*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(8*v) + (MH2*((-802 + 6*Pi^2)*u^6 + 6*(-401 + 3*Pi^2)*u^5*(-1 + v) + 45*(-1 + v)^4 - 9*u*(-1 + v)^3*(-37 + 16*v) + u^4*(-2285 + 21*Pi^2*(-1 + v)^2 + 5191*v - 2798*v^2) + 2*u^3*(-1 + v)*(-280 + 6*Pi^2*(-1 + v)^2 + 1181*v - 793*v^2) + u^2*(-1 + v)^2*(454 + 3*Pi^2*(-1 + v)^2 + 235*v - 392*v^2))*H[0, 0, v])/(72*u^2*v*(-1 + u + v)^2) + (4*MH2*u^2*H[0, u]*H[0, 0, v])/v + (4*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/v + (13*MH2*u^2*H[1, u]*H[0, 0, v])/(12*v) + (13*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(12*v) - (13*MH2*u^2*H[1 - v, u]*H[0, 0, v])/(8*v) - (13*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(8*v) - (MH2*u^2*H[v, u]*H[0, 0, v])/(6*v) - (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(6*v) + (11*MH2*u^2*H[0, 0, u]*H[0, 0, v])/(4*v) + (11*MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[0, 0, v])/(4*v) + (13*MH2*Pi^2*u^2*H[0, 1, u])/(24*v) + (MH2*(3 - 12*u + 35*u^2)*H[0, v]*H[0, 1, u])/(24*v) + (MH2*(3 - 12*u + 35*u^2)*H[1, v]*H[0, 1, u])/(24*v) + (MH2*u^2*H[0, 0, v]*H[0, 1, u])/(2*v) - (13*MH2*Pi^2*H[0, 1, 1 - u - v])/12 + (13*MH2*Pi^2*u*H[0, 1, 1 - u - v])/12 + (13*MH2*Pi^2*H[0, 1, 1 - u - v])/(24*v) - (13*MH2*Pi^2*u*H[0, 1, 1 - u - v])/(12*v) + (13*MH2*Pi^2*u^2*H[0, 1, 1 - u - v])/(24*v) + (13*MH2*Pi^2*v*H[0, 1, 1 - u - v])/24 + (MH2*(26 + 35*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[0, v]*H[0, 1, 1 - u - v])/(24*v) + (MH2*(26 + 35*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[1, v]*H[0, 1, 1 - u - v])/(24*v) + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, 1, 1 - u - v])/(2*v) - (MH2*(223 + 428*u^2 + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 428*u*(-1 + v) - 428*v + 205*v^2)*H[0, 1, v])/(72*v) + (MH2*(3 - 12*u + 35*u^2)*H[1, u]*H[0, 1, v])/(24*v) + (MH2*(26 + 35*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[1, 1 - u - v]*H[0, 1, v])/(24*v) - (MH2*(35*u^2 + 12*u*(-1 + v) + 3*(-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(24*v) - (MH2*(35*u^2 + 58*u*(-1 + v) + 26*(-1 + v)^2)*H[1 - v, 1 - u - v]*H[0, 1, v])/(24*v) + (MH2*u^2*H[0, 0, u]*H[0, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[0, 1, v])/(4*v) + (MH2*u^2*H[0, 1, u]*H[0, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, 1 - u - v]*H[0, 1, v])/(4*v) - (MH2*u*((9 + 10*Pi^2)*u - 6*v)*H[0, 1 - v, u])/(48*v) - (MH2*(3 - 12*u + 35*u^2)*H[0, v]*H[0, 1 - v, u])/(24*v) + (3*MH2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) - (3*MH2*u^2*H[0, 0, v]*H[0, 1 - v, u])/(4*v) - (MH2*u^2*H[0, 1, v]*H[0, 1 - v, u])/(2*v) + (3*MH2*H[0, 1 - v, 1 - u - v])/8 + (5*MH2*Pi^2*H[0, 1 - v, 1 - u - v])/12 - (3*MH2*u*H[0, 1 - v, 1 - u - v])/8 - (5*MH2*Pi^2*u*H[0, 1 - v, 1 - u - v])/12 - (3*MH2*H[0, 1 - v, 1 - u - v])/(16*v) - (5*MH2*Pi^2*H[0, 1 - v, 1 - u - v])/(24*v) + (3*MH2*u*H[0, 1 - v, 1 - u - v])/(8*v) + (5*MH2*Pi^2*u*H[0, 1 - v, 1 - u - v])/(12*v) - (3*MH2*u^2*H[0, 1 - v, 1 - u - v])/(16*v) - (5*MH2*Pi^2*u^2*H[0, 1 - v, 1 - u - v])/(24*v) - (3*MH2*v*H[0, 1 - v, 1 - u - v])/16 - (5*MH2*Pi^2*v*H[0, 1 - v, 1 - u - v])/24 - (MH2*H[0, 1 - v, 1 - u - v])/(8*(-1 + u + v)) + (MH2*u*H[0, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u^2*H[0, 1 - v, 1 - u - v])/(8*(-1 + u + v)) + (MH2*v*H[0, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u*v*H[0, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*v^2*H[0, 1 - v, 1 - u - v])/(8*(-1 + u + v)) - (MH2*(26 + 35*u^2 - 58*v + 35*v^2 + u*(-58 + 70*v))*H[0, v]*H[0, 1 - v, 1 - u - v])/(24*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[0, 1 - v, 1 - u - v])/(2*v) + (MH2*Pi^2*u^2*H[0, v, u])/(6*v) + (11*MH2*u^2*H[0, v]*H[0, v, u])/(12*v) - (MH2*u^2*H[0, 0, v]*H[0, v, u])/v - (MH2*u^2*H[0, 1, v]*H[0, v, u])/(4*v) - (MH2*Pi^2*H[0, v, 1 - u - v])/3 + (MH2*Pi^2*u*H[0, v, 1 - u - v])/3 + (MH2*Pi^2*H[0, v, 1 - u - v])/(6*v) - (MH2*Pi^2*u*H[0, v, 1 - u - v])/(3*v) + (MH2*Pi^2*u^2*H[0, v, 1 - u - v])/(6*v) + (MH2*Pi^2*v*H[0, v, 1 - u - v])/6 + (11*MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(12*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[0, v, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[0, v, 1 - u - v])/(4*v) + (MH2*(2*(9 + 20*Pi^2)*u^6 + 6*(9 + 20*Pi^2)*u^5*(-1 + v) - 30*(-1 + v)^4 + 6*u*(-1 + v)^3*(-37 + 16*v) + u^4*(-309 + 140*Pi^2*(-1 + v)^2 + 174*v + 63*v^2) + u^2*(20*Pi^2*(-1 + v)^4 + 9*(-1 + v)^2*(-65 + 42*v + v^2)) + 4*u^3*(-1 + v)*(20*Pi^2*(-1 + v)^2 + 3*(-59 + 44*v + 3*v^2)))*H[1, 0, v])/(48*u^2*v*(-1 + u + v)^2) - (35*MH2*u^2*H[0, u]*H[1, 0, v])/(24*v) - (35*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(24*v) + (11*MH2*u^2*H[1, u]*H[1, 0, v])/(12*v) + (11*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(12*v) + (MH2*(-22*u^2 + 4*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(8*v) - (MH2*(22*u^2 + 48*u*(-1 + v) + 25*(-1 + v)^2)*H[1 - v, 1 - u - v]*H[1, 0, v])/(8*v) - (MH2*u^2*H[0, 0, u]*H[1, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 0, 1 - u - v]*H[1, 0, v])/(4*v) - (3*MH2*u^2*H[0, 1 - v, u]*H[1, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - v, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*u^2*H[0, v, u]*H[1, 0, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*Pi^2*u^2*H[1, 1, u])/(12*v) + (MH2*(3 - 12*u + 13*u^2)*H[0, v]*H[1, 1, u])/(24*v) + (MH2*(3 - 12*u + 13*u^2)*H[1, v]*H[1, 1, u])/(24*v) + (MH2*u^2*H[1, 0, v]*H[1, 1, u])/(2*v) + (MH2*Pi^2*H[1, 1, 1 - u - v])/6 - (MH2*Pi^2*u*H[1, 1, 1 - u - v])/6 - (MH2*Pi^2*H[1, 1, 1 - u - v])/(12*v) + (MH2*Pi^2*u*H[1, 1, 1 - u - v])/(6*v) - (MH2*Pi^2*u^2*H[1, 1, 1 - u - v])/(12*v) - (MH2*Pi^2*v*H[1, 1, 1 - u - v])/12 + (MH2*(4 + 13*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[0, v]*H[1, 1, 1 - u - v])/(24*v) + (MH2*(4 + 13*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[1, v]*H[1, 1, 1 - u - v])/(24*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1, 1, 1 - u - v])/(2*v) - (MH2*(116 + 214*u^2 + 9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 214*u*(-1 + v) - 223*v + 107*v^2)*H[1, 1, v])/(36*v) + (3*MH2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(8*v) + (MH2*(3 - 12*u + 31*u^2)*H[1, u]*H[1, 1, v])/(24*v) + (MH2*(22 + 31*u^2 - 50*v + 31*v^2 + u*(-50 + 62*v))*H[1, 1 - u - v]*H[1, 1, v])/(24*v) - (11*MH2*u^2*H[1 - v, u]*H[1, 1, v])/(12*v) - (11*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, v])/(12*v) - (MH2*u^2*H[0, 1, u]*H[1, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*u^2*H[1, 1, u]*H[1, 1, v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, 1, 1 - u - v]*H[1, 1, v])/(2*v) + (MH2*(300*u^2 + (401 - 12*Pi^2)*u^3 - 180*(-1 + v) + 12*u*(-25 + 2*v))*H[1, 1 - v, u])/(144*u*v) + (11*MH2*u^2*H[0, v]*H[1, 1 - v, u])/(12*v) + (MH2*(3 - 12*u + 31*u^2)*H[1, v]*H[1, 1 - v, u])/(24*v) - (3*MH2*u^2*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (MH2*u^2*H[0, 1, v]*H[1, 1 - v, u])/v - (3*MH2*u^2*H[1, 0, v]*H[1, 1 - v, u])/(2*v) - (3*MH2*u^2*H[1, 1, v]*H[1, 1 - v, u])/(4*v) - (401*MH2*H[1, 1 - v, 1 - u - v])/72 + (MH2*Pi^2*H[1, 1 - v, 1 - u - v])/6 + (401*MH2*u*H[1, 1 - v, 1 - u - v])/72 - (MH2*Pi^2*u*H[1, 1 - v, 1 - u - v])/6 + (401*MH2*H[1, 1 - v, 1 - u - v])/(144*v) - (MH2*Pi^2*H[1, 1 - v, 1 - u - v])/(12*v) - (401*MH2*u*H[1, 1 - v, 1 - u - v])/(72*v) + (MH2*Pi^2*u*H[1, 1 - v, 1 - u - v])/(6*v) + (401*MH2*u^2*H[1, 1 - v, 1 - u - v])/(144*v) - (MH2*Pi^2*u^2*H[1, 1 - v, 1 - u - v])/(12*v) + (401*MH2*v*H[1, 1 - v, 1 - u - v])/144 - (MH2*Pi^2*v*H[1, 1 - v, 1 - u - v])/12 + (15*MH2*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^3) - (5*MH2*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^3 + (5*MH2*u^2*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^3) - (5*MH2*H[1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)^3) + (5*MH2*u*H[1, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)^3) - (5*MH2*u^2*H[1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)^3) - (15*MH2*v*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^3) + (5*MH2*u*v*H[1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^3) + (5*MH2*v^2*H[1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^3) + (13*MH2*H[1, 1 - v, 1 - u - v])/(3*(-1 + u + v)^2) - (9*MH2*u*H[1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^2) + (MH2*u^2*H[1, 1 - v, 1 - u - v])/(6*(-1 + u + v)^2) - (25*MH2*H[1, 1 - v, 1 - u - v])/(12*v*(-1 + u + v)^2) + (25*MH2*u*H[1, 1 - v, 1 - u - v])/(6*v*(-1 + u + v)^2) - (25*MH2*u^2*H[1, 1 - v, 1 - u - v])/(12*v*(-1 + u + v)^2) - (29*MH2*v*H[1, 1 - v, 1 - u - v])/(12*(-1 + u + v)^2) + (MH2*u*v*H[1, 1 - v, 1 - u - v])/(3*(-1 + u + v)^2) + (MH2*v^2*H[1, 1 - v, 1 - u - v])/(6*(-1 + u + v)^2) + (25*MH2*H[1, 1 - v, 1 - u - v])/(6*(-1 + u + v)) - (25*MH2*u*H[1, 1 - v, 1 - u - v])/(6*(-1 + u + v)) - (25*MH2*H[1, 1 - v, 1 - u - v])/(12*v*(-1 + u + v)) + (25*MH2*u*H[1, 1 - v, 1 - u - v])/(6*v*(-1 + u + v)) - (25*MH2*u^2*H[1, 1 - v, 1 - u - v])/(12*v*(-1 + u + v)) - (25*MH2*v*H[1, 1 - v, 1 - u - v])/(12*(-1 + u + v)) + (11*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(12*v) + (MH2*(22 + 31*u^2 - 50*v + 31*v^2 + u*(-50 + 62*v))*H[1, v]*H[1, 1 - v, 1 - u - v])/(24*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1, 1 - v, 1 - u - v])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1, 1 - v, 1 - u - v])/v - (3*MH2*(-1 + u + v)^2*H[1, 0, v]*H[1, 1 - v, 1 - u - v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1, 1, v]*H[1, 1 - v, 1 - u - v])/(4*v) - (MH2*u*((9 + 10*Pi^2)*u - 6*v)*H[1 - v, 0, u])/(48*v) - (35*MH2*u^2*H[0, v]*H[1 - v, 0, u])/(24*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) - (3*MH2*u^2*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (MH2*u^2*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (3*MH2*H[1 - v, 0, 1 - u - v])/8 + (5*MH2*Pi^2*H[1 - v, 0, 1 - u - v])/12 - (3*MH2*u*H[1 - v, 0, 1 - u - v])/8 - (5*MH2*Pi^2*u*H[1 - v, 0, 1 - u - v])/12 - (3*MH2*H[1 - v, 0, 1 - u - v])/(16*v) - (5*MH2*Pi^2*H[1 - v, 0, 1 - u - v])/(24*v) + (3*MH2*u*H[1 - v, 0, 1 - u - v])/(8*v) + (5*MH2*Pi^2*u*H[1 - v, 0, 1 - u - v])/(12*v) - (3*MH2*u^2*H[1 - v, 0, 1 - u - v])/(16*v) - (5*MH2*Pi^2*u^2*H[1 - v, 0, 1 - u - v])/(24*v) - (3*MH2*v*H[1 - v, 0, 1 - u - v])/16 - (5*MH2*Pi^2*v*H[1 - v, 0, 1 - u - v])/24 - (MH2*H[1 - v, 0, 1 - u - v])/(8*(-1 + u + v)) + (MH2*u*H[1 - v, 0, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u^2*H[1 - v, 0, 1 - u - v])/(8*(-1 + u + v)) + (MH2*v*H[1 - v, 0, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u*v*H[1 - v, 0, 1 - u - v])/(4*(-1 + u + v)) - (MH2*v^2*H[1 - v, 0, 1 - u - v])/(8*(-1 + u + v)) - (35*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/(24*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(8*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*Pi^2*u^2*H[1 - v, 1, u])/(12*v) + (MH2*(31*u^2 - 12*u*v - 3*(-2 + v)*v)*H[0, v]*H[1 - v, 1, u])/(24*v) + (MH2*(31*u^2 - 12*u*v - 3*(-2 + v)*v)*H[1, v]*H[1 - v, 1, u])/(24*v) - (MH2*u^2*H[0, 0, v]*H[1 - v, 1, u])/(2*v) - (MH2*u^2*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (3*MH2*u^2*H[1, 0, v]*H[1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, 1, v]*H[1 - v, 1, u])/(2*v) - (MH2*Pi^2*H[1 - v, 1, 1 - u - v])/6 + (MH2*Pi^2*u*H[1 - v, 1, 1 - u - v])/6 + (MH2*Pi^2*H[1 - v, 1, 1 - u - v])/(12*v) - (MH2*Pi^2*u*H[1 - v, 1, 1 - u - v])/(6*v) + (MH2*Pi^2*u^2*H[1 - v, 1, 1 - u - v])/(12*v) + (MH2*Pi^2*v*H[1 - v, 1, 1 - u - v])/12 + (MH2*(31 + 31*u^2 - 68*v + 40*v^2 + u*(-62 + 74*v))*H[0, v]*H[1 - v, 1, 1 - u - v])/(24*v) + (MH2*(31 + 31*u^2 - 68*v + 40*v^2 + u*(-62 + 74*v))*H[1, v]*H[1 - v, 1, 1 - u - v])/(24*v) - (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 1, 1 - u - v])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, 1, 1 - u - v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 1, v]*H[1 - v, 1, 1 - u - v])/(2*v) + (MH2*u*(-9 + (-107 + 3*Pi^2)*u)*H[1 - v, 1 - v, u])/(36*v) - (MH2*(1 - 4*u + 22*u^2)*H[0, v]*H[1 - v, 1 - v, u])/(8*v) - (11*MH2*u^2*H[1, v]*H[1 - v, 1 - v, u])/(12*v) + (5*MH2*u^2*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (5*MH2*u^2*H[0, 1, v]*H[1 - v, 1 - v, u])/(4*v) + (MH2*u^2*H[1, 0, v]*H[1 - v, 1 - v, u])/v + (3*MH2*u^2*H[1, 1, v]*H[1 - v, 1 - v, u])/(4*v) + (107*MH2*H[1 - v, 1 - v, 1 - u - v])/18 - (MH2*Pi^2*H[1 - v, 1 - v, 1 - u - v])/6 - (107*MH2*u*H[1 - v, 1 - v, 1 - u - v])/18 + (MH2*Pi^2*u*H[1 - v, 1 - v, 1 - u - v])/6 - (107*MH2*H[1 - v, 1 - v, 1 - u - v])/(36*v) + (MH2*Pi^2*H[1 - v, 1 - v, 1 - u - v])/(12*v) + (107*MH2*u*H[1 - v, 1 - v, 1 - u - v])/(18*v) - (MH2*Pi^2*u*H[1 - v, 1 - v, 1 - u - v])/(6*v) - (107*MH2*u^2*H[1 - v, 1 - v, 1 - u - v])/(36*v) + (MH2*Pi^2*u^2*H[1 - v, 1 - v, 1 - u - v])/(12*v) - (107*MH2*v*H[1 - v, 1 - v, 1 - u - v])/36 + (MH2*Pi^2*v*H[1 - v, 1 - v, 1 - u - v])/12 - (MH2*H[1 - v, 1 - v, 1 - u - v])/(2*(-1 + u + v)) + (MH2*u*H[1 - v, 1 - v, 1 - u - v])/(2*(-1 + u + v)) + (MH2*H[1 - v, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) - (MH2*u*H[1 - v, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) + (MH2*u^2*H[1 - v, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)) + (MH2*v*H[1 - v, 1 - v, 1 - u - v])/(4*(-1 + u + v)) - (MH2*(19 + 22*u^2 - 40*v + 22*v^2 + u*(-40 + 44*v))*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(8*v) - (11*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1 - u - v])/(12*v) + (5*MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, 1 - v, 1 - u - v])/(2*v) + (5*MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, 1 - v, 1 - u - v])/v + (3*MH2*(-1 + u + v)^2*H[1, 1, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) + (7*MH2*Pi^2*u^2*H[1 - v, v, u])/(12*v) + (35*MH2*u^2*H[0, v]*H[1 - v, v, u])/(24*v) + (MH2*u^2*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MH2*u^2*H[0, 1, v]*H[1 - v, v, u])/(4*v) - (MH2*u^2*H[1, 0, v]*H[1 - v, v, u])/(4*v) - (7*MH2*Pi^2*H[1 - v, v, 1 - u - v])/6 + (7*MH2*Pi^2*u*H[1 - v, v, 1 - u - v])/6 + (7*MH2*Pi^2*H[1 - v, v, 1 - u - v])/(12*v) - (7*MH2*Pi^2*u*H[1 - v, v, 1 - u - v])/(6*v) + (7*MH2*Pi^2*u^2*H[1 - v, v, 1 - u - v])/(12*v) + (7*MH2*Pi^2*v*H[1 - v, v, 1 - u - v])/12 + (35*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - u - v])/(24*v) + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[1 - v, v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1, v]*H[1 - v, v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 0, v]*H[1 - v, v, 1 - u - v])/(4*v) + (MH2*u*((401 - 6*Pi^2)*u^3 - 2*u^2*(545 + 6*Pi^2*(-1 + v) - 410*v) + u*(581 - 6*Pi^2*(-1 + v)^2 - 1126*v + 437*v^2) + 18*(1 - 2*v^2 + v^3))*H[v, 0, u])/(144*v*(-1 + u + v)^2) + (13*MH2*u^2*H[0, v]*H[v, 0, u])/(24*v) - (7*MH2*u^2*H[0, 0, v]*H[v, 0, u])/(4*v) - (MH2*u^2*H[1, 0, v]*H[v, 0, u])/(4*v) - (MH2*u^2*H[1, 1, v]*H[v, 0, u])/(4*v) - (113*MH2*H[v, 0, 1 - u - v])/72 + (MH2*Pi^2*H[v, 0, 1 - u - v])/12 + (5*MH2*H[v, 0, 1 - u - v])/(4*u^2) - (43*MH2*H[v, 0, 1 - u - v])/(8*u) + (205*MH2*u*H[v, 0, 1 - u - v])/36 - (MH2*Pi^2*u*H[v, 0, 1 - u - v])/12 - (301*MH2*H[v, 0, 1 - u - v])/(144*v) - (MH2*Pi^2*H[v, 0, 1 - u - v])/(24*v) - (5*MH2*H[v, 0, 1 - u - v])/(8*u^2*v) + (27*MH2*H[v, 0, 1 - u - v])/(8*u*v) - (31*MH2*u*H[v, 0, 1 - u - v])/(9*v) + (MH2*Pi^2*u*H[v, 0, 1 - u - v])/(12*v) + (401*MH2*u^2*H[v, 0, 1 - u - v])/(144*v) - (MH2*Pi^2*u^2*H[v, 0, 1 - u - v])/(24*v) + (437*MH2*v*H[v, 0, 1 - u - v])/144 - (MH2*Pi^2*v*H[v, 0, 1 - u - v])/24 - (5*MH2*v*H[v, 0, 1 - u - v])/(8*u^2) + (15*MH2*v*H[v, 0, 1 - u - v])/(8*u) + (MH2*v^2*H[v, 0, 1 - u - v])/(8*u) + (MH2*u*H[v, 0, 1 - u - v])/(4*(-1 + u + v)) - (MH2*u^2*H[v, 0, 1 - u - v])/(4*(-1 + u + v)) - (MH2*H[v, 0, 1 - u - v])/(8*v*(-1 + u + v)) + (MH2*u*H[v, 0, 1 - u - v])/(4*v*(-1 + u + v)) - (MH2*u^2*H[v, 0, 1 - u - v])/(8*v*(-1 + u + v)) + (5*MH2*v*H[v, 0, 1 - u - v])/(8*(-1 + u + v)) - (MH2*v*H[v, 0, 1 - u - v])/(8*u*(-1 + u + v)) - (5*MH2*u*v*H[v, 0, 1 - u - v])/(8*(-1 + u + v)) - (MH2*v^2*H[v, 0, 1 - u - v])/(2*(-1 + u + v)) + (MH2*v^2*H[v, 0, 1 - u - v])/(4*u*(-1 + u + v)) - (MH2*v^3*H[v, 0, 1 - u - v])/(8*u*(-1 + u + v)) + (13*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(24*v) - (7*MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 0, v]*H[v, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 1, v]*H[v, 0, 1 - u - v])/(4*v) - (MH2*Pi^2*u^2*H[v, 1 - v, u])/(24*v) + (MH2*u^2*H[0, 0, v]*H[v, 1 - v, u])/(4*v) + (MH2*u^2*H[0, 1, v]*H[v, 1 - v, u])/(4*v) + (MH2*Pi^2*H[v, 1 - v, 1 - u - v])/12 - (MH2*Pi^2*u*H[v, 1 - v, 1 - u - v])/12 - (MH2*Pi^2*H[v, 1 - v, 1 - u - v])/(24*v) + (MH2*Pi^2*u*H[v, 1 - v, 1 - u - v])/(12*v) - (MH2*Pi^2*u^2*H[v, 1 - v, 1 - u - v])/(24*v) - (MH2*Pi^2*v*H[v, 1 - v, 1 - u - v])/24 + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, 1 - v, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1, v]*H[v, 1 - v, 1 - u - v])/(4*v) - (MH2*Pi^2*u^2*H[v, v, u])/(6*v) + (11*MH2*u^2*H[0, v]*H[v, v, u])/(12*v) + (MH2*u^2*H[0, 0, v]*H[v, v, u])/(2*v) + (MH2*Pi^2*H[v, v, 1 - u - v])/3 - (MH2*Pi^2*u*H[v, v, 1 - u - v])/3 - (MH2*Pi^2*H[v, v, 1 - u - v])/(6*v) + (MH2*Pi^2*u*H[v, v, 1 - u - v])/(3*v) - (MH2*Pi^2*u^2*H[v, v, 1 - u - v])/(6*v) - (MH2*Pi^2*v*H[v, v, 1 - u - v])/6 + (11*MH2*(-1 + u + v)^2*H[0, v]*H[v, v, 1 - u - v])/(12*v) + (MH2*(-1 + u + v)^2*H[0, 0, v]*H[v, v, 1 - u - v])/(2*v) + (11*MH2*u^2*H[0, 0, 0, u])/(12*v) - (3*MH2*u^2*H[0, v]*H[0, 0, 0, u])/(2*v) - (11*MH2*H[0, 0, 0, 1 - u - v])/6 + (11*MH2*u*H[0, 0, 0, 1 - u - v])/6 + (11*MH2*H[0, 0, 0, 1 - u - v])/(12*v) - (11*MH2*u*H[0, 0, 0, 1 - u - v])/(6*v) + (11*MH2*u^2*H[0, 0, 0, 1 - u - v])/(12*v) + (11*MH2*v*H[0, 0, 0, 1 - u - v])/12 - (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 0, 1 - u - v])/(2*v) - (161*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(24*v) - (9*MH2*u^2*H[0, u]*H[0, 0, 0, v])/(2*v) - (9*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, 0, v])/(2*v) - (2*MH2*u^2*H[1, u]*H[0, 0, 0, v])/v - (2*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, 0, v])/v + (4*MH2*u^2*H[1 - v, u]*H[0, 0, 0, v])/v + (4*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, 0, v])/v + (9*MH2*u^2*H[v, u]*H[0, 0, 0, v])/(4*v) + (9*MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, 0, v])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/v - (3*MH2*u^2*H[0, u]*H[0, 0, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, 1, v])/(4*v) - (3*MH2*u^2*H[1, u]*H[0, 0, 1, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, 1, v])/(2*v) + (7*MH2*u^2*H[1 - v, u]*H[0, 0, 1, v])/(4*v) + (7*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, 1, v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 0, 1 - v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 0, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 1, 0, u])/(4*v) + (MH2*u^2*H[1, v]*H[0, 1, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 0, 1 - u - v])/(4*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(24*v) - (3*MH2*u^2*H[0, u]*H[0, 1, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, 0, v])/(4*v) - (3*MH2*u^2*H[1, u]*H[0, 1, 0, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, 0, v])/(2*v) + (3*MH2*u^2*H[1 - v, u]*H[0, 1, 0, v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, 0, v])/(2*v) + (MH2*u^2*H[v, u]*H[0, 1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, 0, v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 1, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[0, 1, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1, 1 - u - v])/(4*v) - (35*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(24*v) - (MH2*u^2*H[0, u]*H[0, 1, 1, v])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, 1, v])/(2*v) - (3*MH2*u^2*H[1, u]*H[0, 1, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, 1, v])/(4*v) + (MH2*u^2*H[1 - v, u]*H[0, 1, 1, v])/v + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, 1, v])/v + (MH2*u^2*H[v, u]*H[0, 1, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, 1, v])/(4*v) + (MH2*(3 - 12*u + 35*u^2)*H[0, 1, 1 - v, u])/(24*v) - (MH2*u^2*H[1, v]*H[0, 1, 1 - v, u])/(4*v) - (35*MH2*H[0, 1, 1 - v, 1 - u - v])/12 + (35*MH2*u*H[0, 1, 1 - v, 1 - u - v])/12 + (35*MH2*H[0, 1, 1 - v, 1 - u - v])/(24*v) - (35*MH2*u*H[0, 1, 1 - v, 1 - u - v])/(12*v) + (35*MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(24*v) + (35*MH2*v*H[0, 1, 1 - v, 1 - u - v])/24 - (MH2*H[0, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*u*H[0, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*H[0, 1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) - (MH2*u*H[0, 1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)^2) + (MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) + (MH2*v*H[0, 1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (MH2*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*u*H[0, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*H[0, 1, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) - (MH2*u*H[0, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (MH2*u^2*H[0, 1, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) + (MH2*v*H[0, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[0, 1 - v, 0, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[0, 1 - v, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1, 1 - u - v])/(4*v) + (3*MH2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) - (MH2*u^2*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) - (3*MH2*H[0, 1 - v, 1 - v, 1 - u - v])/4 + (3*MH2*u*H[0, 1 - v, 1 - v, 1 - u - v])/4 + (3*MH2*H[0, 1 - v, 1 - v, 1 - u - v])/(8*v) - (3*MH2*u*H[0, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*u^2*H[0, 1 - v, 1 - v, 1 - u - v])/(8*v) + (3*MH2*v*H[0, 1 - v, 1 - v, 1 - u - v])/8 - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[0, 1 - v, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, v, 1 - u - v])/(4*v) - (11*MH2*u^2*H[0, v, 0, u])/(12*v) + (3*MH2*u^2*H[0, v]*H[0, v, 0, u])/(4*v) + (MH2*u^2*H[1, v]*H[0, v, 0, u])/(4*v) + (11*MH2*H[0, v, 0, 1 - u - v])/6 - (11*MH2*u*H[0, v, 0, 1 - u - v])/6 - (11*MH2*H[0, v, 0, 1 - u - v])/(12*v) + (11*MH2*u*H[0, v, 0, 1 - u - v])/(6*v) - (11*MH2*u^2*H[0, v, 0, 1 - u - v])/(12*v) - (11*MH2*v*H[0, v, 0, 1 - u - v])/12 + (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[0, v, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[0, v, v, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, v]*H[1, 0, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[1, 0, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 0, 0, 1 - u - v])/(4*v) + (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(24*v) + (MH2*u^2*H[0, u]*H[1, 0, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, 0, v])/(4*v) - (3*MH2*u^2*H[1, u]*H[1, 0, 0, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, 0, v])/(2*v) + (3*MH2*u^2*H[1 - v, u]*H[1, 0, 0, v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, 0, v])/(2*v) + (MH2*u^2*H[v, u]*H[1, 0, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, 0, v])/(4*v) - (MH2*u^2*H[0, v]*H[1, 0, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[1, 0, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 0, 1, 1 - u - v])/(4*v) - (35*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(24*v) - (MH2*u^2*H[0, u]*H[1, 0, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, 1, v])/(4*v) - (MH2*u^2*H[1, u]*H[1, 0, 1, v])/v - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, 1, v])/v + (3*MH2*u^2*H[1 - v, u]*H[1, 0, 1, v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, 1, v])/(2*v) + (MH2*u^2*H[v, u]*H[1, 0, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, 1, v])/(4*v) + (MH2*u^2*H[0, v]*H[1, 0, 1 - v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 1 - v, 1 - u - v])/(4*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(12*v) - (MH2*u^2*H[0, u]*H[1, 1, 0, v])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, 0, v])/(2*v) - (3*MH2*u^2*H[1, u]*H[1, 1, 0, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, 0, v])/(2*v) + (5*MH2*u^2*H[1 - v, u]*H[1, 1, 0, v])/(4*v) + (5*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, 0, v])/(4*v) - (MH2*u^2*H[0, v]*H[1, 1, 1, u])/(2*v) - (MH2*u^2*H[1, v]*H[1, 1, 1, u])/(2*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1, 1 - u - v])/(2*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1, 1 - u - v])/(2*v) - (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(12*v) - (3*MH2*u^2*H[1, u]*H[1, 1, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, 1, v])/(4*v) + (3*MH2*u^2*H[1 - v, u]*H[1, 1, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, 1, v])/(4*v) + (MH2*(3 - 12*u + 13*u^2)*H[1, 1, 1 - v, u])/(24*v) + (MH2*u^2*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MH2*u^2*H[1, v]*H[1, 1, 1 - v, u])/(2*v) - (13*MH2*H[1, 1, 1 - v, 1 - u - v])/12 + (13*MH2*u*H[1, 1, 1 - v, 1 - u - v])/12 + (13*MH2*H[1, 1, 1 - v, 1 - u - v])/(24*v) - (13*MH2*u*H[1, 1, 1 - v, 1 - u - v])/(12*v) + (13*MH2*u^2*H[1, 1, 1 - v, 1 - u - v])/(24*v) + (13*MH2*v*H[1, 1, 1 - v, 1 - u - v])/24 - (MH2*H[1, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*u*H[1, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*H[1, 1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) - (MH2*u*H[1, 1, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)^2) + (MH2*u^2*H[1, 1, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) + (MH2*v*H[1, 1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (MH2*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*u*H[1, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*H[1, 1, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) - (MH2*u*H[1, 1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (MH2*u^2*H[1, 1, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) + (MH2*v*H[1, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1, 1 - u - v])/(4*v) + (MH2*(3 - 12*u + 31*u^2)*H[1, 1 - v, 1 - v, u])/(24*v) - (5*MH2*u^2*H[0, v]*H[1, 1 - v, 1 - v, u])/(4*v) - (3*MH2*u^2*H[1, v]*H[1, 1 - v, 1 - v, u])/(4*v) - (31*MH2*H[1, 1 - v, 1 - v, 1 - u - v])/12 + (31*MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/12 + (31*MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(24*v) - (31*MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(12*v) + (31*MH2*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/(24*v) + (31*MH2*v*H[1, 1 - v, 1 - v, 1 - u - v])/24 - (MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) + (MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) - (MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(4*v*(-1 + u + v)^2) + (MH2*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/(8*v*(-1 + u + v)^2) + (MH2*v*H[1, 1 - v, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) - (MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*H[1, 1 - v, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) - (MH2*u*H[1, 1 - v, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (MH2*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/(2*v*(-1 + u + v)) + (MH2*v*H[1, 1 - v, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (5*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - v, 1 - u - v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 0, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1, 1 - u - v])/(4*v) + (3*MH2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v) - (3*MH2*H[1 - v, 0, 1 - v, 1 - u - v])/4 + (3*MH2*u*H[1 - v, 0, 1 - v, 1 - u - v])/4 + (3*MH2*H[1 - v, 0, 1 - v, 1 - u - v])/(8*v) - (3*MH2*u*H[1 - v, 0, 1 - v, 1 - u - v])/(4*v) + (3*MH2*u^2*H[1 - v, 0, 1 - v, 1 - u - v])/(8*v) + (3*MH2*v*H[1 - v, 0, 1 - v, 1 - u - v])/8 + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[1 - v, 0, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, 1, 0, u])/(4*v) + (MH2*u^2*H[1, v]*H[1 - v, 1, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 0, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*u^2*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1, 1 - u - v])/(2*v) + (MH2*(31*u^2 - 12*u*v - 3*(-2 + v)*v)*H[1 - v, 1, 1 - v, u])/(24*v) - (3*MH2*u^2*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (31*MH2*H[1 - v, 1, 1 - v, 1 - u - v])/12 + (31*MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/12 + (31*MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(24*v) - (31*MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(12*v) + (31*MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(24*v) + (31*MH2*v*H[1 - v, 1, 1 - v, 1 - u - v])/24 + (MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^2) + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (5*MH2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) + (3*MH2*u*v*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*u^2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) + (MH2*v^2*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)^2) - (MH2*u*v^2*H[1 - v, 1, 1 - v, 1 - u - v])/(4*(-1 + u + v)^2) - (MH2*v^3*H[1 - v, 1, 1 - v, 1 - u - v])/(8*(-1 + u + v)^2) + (MH2*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (MH2*u*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (MH2*v*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*u*v*H[1 - v, 1, 1 - v, 1 - u - v])/(-1 + u + v) + (MH2*v^2*H[1 - v, 1, 1 - v, 1 - u - v])/(2*(-1 + u + v)) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) - (MH2*u^2*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) - (3*MH2*H[1 - v, 1 - v, 0, 1 - u - v])/4 + (3*MH2*u*H[1 - v, 1 - v, 0, 1 - u - v])/4 + (3*MH2*H[1 - v, 1 - v, 0, 1 - u - v])/(8*v) - (3*MH2*u*H[1 - v, 1 - v, 0, 1 - u - v])/(4*v) + (3*MH2*u^2*H[1 - v, 1 - v, 0, 1 - u - v])/(8*v) + (3*MH2*v*H[1 - v, 1 - v, 0, 1 - u - v])/8 - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, 1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 1 - v, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1, 1 - u - v])/(4*v) - (11*MH2*u^2*H[1 - v, 1 - v, 1 - v, u])/(12*v) + (3*MH2*u^2*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v) + (11*MH2*H[1 - v, 1 - v, 1 - v, 1 - u - v])/6 - (11*MH2*u*H[1 - v, 1 - v, 1 - v, 1 - u - v])/6 - (11*MH2*H[1 - v, 1 - v, 1 - v, 1 - u - v])/(12*v) + (11*MH2*u*H[1 - v, 1 - v, 1 - v, 1 - u - v])/(6*v) - (11*MH2*u^2*H[1 - v, 1 - v, 1 - v, 1 - u - v])/(12*v) - (11*MH2*v*H[1 - v, 1 - v, 1 - v, 1 - u - v])/12 + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - v, 1 - u - v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) - (35*MH2*u^2*H[1 - v, v, 0, u])/(24*v) + (MH2*u^2*H[1, v]*H[1 - v, v, 0, u])/(4*v) + (35*MH2*H[1 - v, v, 0, 1 - u - v])/12 - (35*MH2*u*H[1 - v, v, 0, 1 - u - v])/12 - (35*MH2*H[1 - v, v, 0, 1 - u - v])/(24*v) + (35*MH2*u*H[1 - v, v, 0, 1 - u - v])/(12*v) - (35*MH2*u^2*H[1 - v, v, 0, 1 - u - v])/(24*v) - (35*MH2*v*H[1 - v, v, 0, 1 - u - v])/24 + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, v, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, v, 1 - u - v])/(4*v) - (11*MH2*u^2*H[v, 0, 0, u])/(12*v) + (5*MH2*u^2*H[0, v]*H[v, 0, 0, u])/(4*v) + (11*MH2*H[v, 0, 0, 1 - u - v])/6 - (11*MH2*u*H[v, 0, 0, 1 - u - v])/6 - (11*MH2*H[v, 0, 0, 1 - u - v])/(12*v) + (11*MH2*u*H[v, 0, 0, 1 - u - v])/(6*v) - (11*MH2*u^2*H[v, 0, 0, 1 - u - v])/(12*v) - (11*MH2*v*H[v, 0, 0, 1 - u - v])/12 + (5*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[1, v]*H[v, 0, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 0, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[v, 1 - v, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[v, 1 - v, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[v, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[v, 1 - v, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, v, 1 - u - v])/(4*v) - (11*MH2*u^2*H[v, v, 0, u])/(12*v) - (MH2*u^2*H[0, v]*H[v, v, 0, u])/(2*v) + (11*MH2*H[v, v, 0, 1 - u - v])/6 - (11*MH2*u*H[v, v, 0, 1 - u - v])/6 - (11*MH2*H[v, v, 0, 1 - u - v])/(12*v) + (11*MH2*u*H[v, v, 0, 1 - u - v])/(6*v) - (11*MH2*u^2*H[v, v, 0, 1 - u - v])/(12*v) - (11*MH2*v*H[v, v, 0, 1 - u - v])/12 - (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[v, v, v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, v, v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 0, 0, 0, u])/(4*v) - (3*MH2*H[0, 0, 0, 0, 1 - u - v])/2 + (3*MH2*u*H[0, 0, 0, 0, 1 - u - v])/2 + (3*MH2*H[0, 0, 0, 0, 1 - u - v])/(4*v) - (3*MH2*u*H[0, 0, 0, 0, 1 - u - v])/(2*v) + (3*MH2*u^2*H[0, 0, 0, 0, 1 - u - v])/(4*v) + (3*MH2*v*H[0, 0, 0, 0, 1 - u - v])/4 + (27*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(4*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1, v])/(4*v) - (MH2*u^2*H[0, 0, v, 0, u])/(4*v) + (MH2*H[0, 0, v, 0, 1 - u - v])/2 - (MH2*u*H[0, 0, v, 0, 1 - u - v])/2 - (MH2*H[0, 0, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[0, 0, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[0, 0, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[0, 0, v, 0, 1 - u - v])/4 + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/v + (MH2*u^2*H[0, 1, 0, 1 - v, u])/(4*v) - (MH2*H[0, 1, 0, 1 - v, 1 - u - v])/2 + (MH2*u*H[0, 1, 0, 1 - v, 1 - u - v])/2 + (MH2*H[0, 1, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[0, 1, 0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, 1, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[0, 1, 0, 1 - v, 1 - u - v])/4 + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1, v])/(4*v) + (MH2*u^2*H[0, 1, 1, 1 - v, u])/(4*v) - (MH2*H[0, 1, 1, 1 - v, 1 - u - v])/2 + (MH2*u*H[0, 1, 1, 1 - v, 1 - u - v])/2 + (MH2*H[0, 1, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[0, 1, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, 1, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[0, 1, 1, 1 - v, 1 - u - v])/4 + (MH2*u^2*H[0, 1, 1 - v, 0, u])/(4*v) - (MH2*H[0, 1, 1 - v, 0, 1 - u - v])/2 + (MH2*u*H[0, 1, 1 - v, 0, 1 - u - v])/2 + (MH2*H[0, 1, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u*H[0, 1, 1 - v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[0, 1, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*v*H[0, 1, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[0, 1, 1 - v, 1 - v, u])/(4*v) + (MH2*H[0, 1, 1 - v, 1 - v, 1 - u - v])/2 - (MH2*u*H[0, 1, 1 - v, 1 - v, 1 - u - v])/2 - (MH2*H[0, 1, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[0, 1, 1 - v, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, 1, 1 - v, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[0, 1, 1 - v, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[0, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*H[0, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[0, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*H[0, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[0, 1 - v, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[0, 1 - v, 1, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[0, 1 - v, v, 0, u])/(4*v) + (MH2*H[0, 1 - v, v, 0, 1 - u - v])/2 - (MH2*u*H[0, 1 - v, v, 0, 1 - u - v])/2 - (MH2*H[0, 1 - v, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[0, 1 - v, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[0, 1 - v, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[0, 1 - v, v, 0, 1 - u - v])/4 - (MH2*u^2*H[0, v, 0, 0, u])/(2*v) + MH2*H[0, v, 0, 0, 1 - u - v] - MH2*u*H[0, v, 0, 0, 1 - u - v] - (MH2*H[0, v, 0, 0, 1 - u - v])/(2*v) + (MH2*u*H[0, v, 0, 0, 1 - u - v])/v - (MH2*u^2*H[0, v, 0, 0, 1 - u - v])/(2*v) - (MH2*v*H[0, v, 0, 0, 1 - u - v])/2 + (MH2*u^2*H[0, v, 0, 1 - v, u])/(4*v) - (MH2*H[0, v, 0, 1 - v, 1 - u - v])/2 + (MH2*u*H[0, v, 0, 1 - v, 1 - u - v])/2 + (MH2*H[0, v, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[0, v, 0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[0, v, 0, 1 - v, 1 - u - v])/4 + (MH2*u^2*H[0, v, 1 - v, 0, u])/(4*v) - (MH2*H[0, v, 1 - v, 0, 1 - u - v])/2 + (MH2*u*H[0, v, 1 - v, 0, 1 - u - v])/2 + (MH2*H[0, v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u*H[0, v, 1 - v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*v*H[0, v, 1 - v, 0, 1 - u - v])/4 + (MH2*u^2*H[0, v, v, 0, u])/(2*v) - MH2*H[0, v, v, 0, 1 - u - v] + MH2*u*H[0, v, v, 0, 1 - u - v] + (MH2*H[0, v, v, 0, 1 - u - v])/(2*v) - (MH2*u*H[0, v, v, 0, 1 - u - v])/v + (MH2*u^2*H[0, v, v, 0, 1 - u - v])/(2*v) + (MH2*v*H[0, v, v, 0, 1 - u - v])/2 + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MH2*u^2*H[1, 0, 0, 1 - v, u])/(4*v) + (MH2*H[1, 0, 0, 1 - v, 1 - u - v])/2 - (MH2*u*H[1, 0, 0, 1 - v, 1 - u - v])/2 - (MH2*H[1, 0, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[1, 0, 0, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[1, 0, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[1, 0, 0, 1 - v, 1 - u - v])/4 + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1, v])/(2*v) - (MH2*u^2*H[1, 0, 1, 1 - v, u])/(4*v) + (MH2*H[1, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[1, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*H[1, 0, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[1, 0, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[1, 0, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[1, 0, 1, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[1, 0, 1 - v, 0, u])/(4*v) + (MH2*H[1, 0, 1 - v, 0, 1 - u - v])/2 - (MH2*u*H[1, 0, 1 - v, 0, 1 - u - v])/2 - (MH2*H[1, 0, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*u*H[1, 0, 1 - v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1, 0, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*v*H[1, 0, 1 - v, 0, 1 - u - v])/4 + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1, v])/(4*v) - (MH2*u^2*H[1, 1, 1, 1 - v, u])/(2*v) + MH2*H[1, 1, 1, 1 - v, 1 - u - v] - MH2*u*H[1, 1, 1, 1 - v, 1 - u - v] - (MH2*H[1, 1, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*u*H[1, 1, 1, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1, 1, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*v*H[1, 1, 1, 1 - v, 1 - u - v])/2 + (MH2*u^2*H[1, 1, 1 - v, 1 - v, u])/(2*v) - MH2*H[1, 1, 1 - v, 1 - v, 1 - u - v] + MH2*u*H[1, 1, 1 - v, 1 - v, 1 - u - v] + (MH2*H[1, 1, 1 - v, 1 - v, 1 - u - v])/(2*v) - (MH2*u*H[1, 1, 1 - v, 1 - v, 1 - u - v])/v + (MH2*u^2*H[1, 1, 1 - v, 1 - v, 1 - u - v])/(2*v) + (MH2*v*H[1, 1, 1 - v, 1 - v, 1 - u - v])/2 - (MH2*u^2*H[1, 1 - v, 0, 0, u])/(4*v) + (MH2*H[1, 1 - v, 0, 0, 1 - u - v])/2 - (MH2*u*H[1, 1 - v, 0, 0, 1 - u - v])/2 - (MH2*H[1, 1 - v, 0, 0, 1 - u - v])/(4*v) + (MH2*u*H[1, 1 - v, 0, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1, 1 - v, 0, 0, 1 - u - v])/(4*v) - (MH2*v*H[1, 1 - v, 0, 0, 1 - u - v])/4 + (MH2*u^2*H[1, 1 - v, 1, 1 - v, u])/(4*v) - (MH2*H[1, 1 - v, 1, 1 - v, 1 - u - v])/2 + (MH2*u*H[1, 1 - v, 1, 1 - v, 1 - u - v])/2 + (MH2*H[1, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[1, 1 - v, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[1, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[1, 1 - v, 1, 1 - v, 1 - u - v])/4 - (3*MH2*u^2*H[1, 1 - v, 1 - v, 1 - v, u])/(4*v) + (3*MH2*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 - (3*MH2*u*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 - (3*MH2*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*u*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/(2*v) - (3*MH2*u^2*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) - (3*MH2*v*H[1, 1 - v, 1 - v, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 0, 1, 1 - v, u])/(4*v) + (MH2*H[1 - v, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[1 - v, 0, 1, 1 - v, 1 - u - v])/2 - (MH2*H[1 - v, 0, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 0, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 0, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 0, 1, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 0, v, 0, u])/(4*v) + (MH2*H[1 - v, 0, v, 0, 1 - u - v])/2 - (MH2*u*H[1 - v, 0, v, 0, 1 - u - v])/2 - (MH2*H[1 - v, 0, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 0, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 0, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 0, v, 0, 1 - u - v])/4 + (MH2*u^2*H[1 - v, 1, 0, 1 - v, u])/(4*v) - (MH2*H[1 - v, 1, 0, 1 - v, 1 - u - v])/2 + (MH2*u*H[1 - v, 1, 0, 1 - v, 1 - u - v])/2 + (MH2*H[1 - v, 1, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[1 - v, 1, 0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[1 - v, 1, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[1 - v, 1, 0, 1 - v, 1 - u - v])/4 + (MH2*u^2*H[1 - v, 1, 1, 1 - v, u])/(2*v) - MH2*H[1 - v, 1, 1, 1 - v, 1 - u - v] + MH2*u*H[1 - v, 1, 1, 1 - v, 1 - u - v] + (MH2*H[1 - v, 1, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u*H[1 - v, 1, 1, 1 - v, 1 - u - v])/v + (MH2*u^2*H[1 - v, 1, 1, 1 - v, 1 - u - v])/(2*v) + (MH2*v*H[1 - v, 1, 1, 1 - v, 1 - u - v])/2 + (MH2*u^2*H[1 - v, 1, 1 - v, 0, u])/(4*v) - (MH2*H[1 - v, 1, 1 - v, 0, 1 - u - v])/2 + (MH2*u*H[1 - v, 1, 1 - v, 0, 1 - u - v])/2 + (MH2*H[1 - v, 1, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u*H[1 - v, 1, 1 - v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[1 - v, 1, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*v*H[1 - v, 1, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[1 - v, 1, 1 - v, 1 - v, u])/(2*v) + MH2*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v] - MH2*u*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v] - (MH2*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/(2*v) + (MH2*u*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/v - (MH2*u^2*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/(2*v) - (MH2*v*H[1 - v, 1, 1 - v, 1 - v, 1 - u - v])/2 - (MH2*u^2*H[1 - v, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*u*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/2 - (MH2*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, 1 - v, 1, 1 - v, 1 - u - v])/4 + (3*MH2*u^2*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(4*v) - (3*MH2*H[1 - v, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*u*H[1 - v, 1 - v, 1 - v, 1 - v, 1 - u - v])/2 + (3*MH2*H[1 - v, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) - (3*MH2*u*H[1 - v, 1 - v, 1 - v, 1 - v, 1 - u - v])/(2*v) + (3*MH2*u^2*H[1 - v, 1 - v, 1 - v, 1 - v, 1 - u - v])/(4*v) + (3*MH2*v*H[1 - v, 1 - v, 1 - v, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[1 - v, v, 0, 0, u])/(4*v) + (MH2*H[1 - v, v, 0, 0, 1 - u - v])/2 - (MH2*u*H[1 - v, v, 0, 0, 1 - u - v])/2 - (MH2*H[1 - v, v, 0, 0, 1 - u - v])/(4*v) + (MH2*u*H[1 - v, v, 0, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[1 - v, v, 0, 0, 1 - u - v])/(4*v) - (MH2*v*H[1 - v, v, 0, 0, 1 - u - v])/4 + (MH2*u^2*H[1 - v, v, 0, 1 - v, u])/(4*v) - (MH2*H[1 - v, v, 0, 1 - v, 1 - u - v])/2 + (MH2*u*H[1 - v, v, 0, 1 - v, 1 - u - v])/2 + (MH2*H[1 - v, v, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*u*H[1 - v, v, 0, 1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[1 - v, v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*v*H[1 - v, v, 0, 1 - v, 1 - u - v])/4 + (MH2*u^2*H[1 - v, v, 1 - v, 0, u])/(4*v) - (MH2*H[1 - v, v, 1 - v, 0, 1 - u - v])/2 + (MH2*u*H[1 - v, v, 1 - v, 0, 1 - u - v])/2 + (MH2*H[1 - v, v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*u*H[1 - v, v, 1 - v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[1 - v, v, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*v*H[1 - v, v, 1 - v, 0, 1 - u - v])/4 + (MH2*u^2*H[1 - v, v, v, 0, u])/(4*v) - (MH2*H[1 - v, v, v, 0, 1 - u - v])/2 + (MH2*u*H[1 - v, v, v, 0, 1 - u - v])/2 + (MH2*H[1 - v, v, v, 0, 1 - u - v])/(4*v) - (MH2*u*H[1 - v, v, v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[1 - v, v, v, 0, 1 - u - v])/(4*v) + (MH2*v*H[1 - v, v, v, 0, 1 - u - v])/4 - (3*MH2*u^2*H[v, 0, 0, 0, u])/(4*v) + (3*MH2*H[v, 0, 0, 0, 1 - u - v])/2 - (3*MH2*u*H[v, 0, 0, 0, 1 - u - v])/2 - (3*MH2*H[v, 0, 0, 0, 1 - u - v])/(4*v) + (3*MH2*u*H[v, 0, 0, 0, 1 - u - v])/(2*v) - (3*MH2*u^2*H[v, 0, 0, 0, 1 - u - v])/(4*v) - (3*MH2*v*H[v, 0, 0, 0, 1 - u - v])/4 - (MH2*u^2*H[v, 0, 1 - v, 1 - v, u])/(4*v) + (MH2*H[v, 0, 1 - v, 1 - v, 1 - u - v])/2 - (MH2*u*H[v, 0, 1 - v, 1 - v, 1 - u - v])/2 - (MH2*H[v, 0, 1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[v, 0, 1 - v, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[v, 0, 1 - v, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[v, 0, 1 - v, 1 - v, 1 - u - v])/4 + (MH2*u^2*H[v, 0, v, 0, u])/(4*v) - (MH2*H[v, 0, v, 0, 1 - u - v])/2 + (MH2*u*H[v, 0, v, 0, 1 - u - v])/2 + (MH2*H[v, 0, v, 0, 1 - u - v])/(4*v) - (MH2*u*H[v, 0, v, 0, 1 - u - v])/(2*v) + (MH2*u^2*H[v, 0, v, 0, 1 - u - v])/(4*v) + (MH2*v*H[v, 0, v, 0, 1 - u - v])/4 - (MH2*u^2*H[v, 1 - v, 0, 1 - v, u])/(4*v) + (MH2*H[v, 1 - v, 0, 1 - v, 1 - u - v])/2 - (MH2*u*H[v, 1 - v, 0, 1 - v, 1 - u - v])/2 - (MH2*H[v, 1 - v, 0, 1 - v, 1 - u - v])/(4*v) + (MH2*u*H[v, 1 - v, 0, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[v, 1 - v, 0, 1 - v, 1 - u - v])/(4*v) - (MH2*v*H[v, 1 - v, 0, 1 - v, 1 - u - v])/4 - (MH2*u^2*H[v, 1 - v, 1 - v, 0, u])/(4*v) + (MH2*H[v, 1 - v, 1 - v, 0, 1 - u - v])/2 - (MH2*u*H[v, 1 - v, 1 - v, 0, 1 - u - v])/2 - (MH2*H[v, 1 - v, 1 - v, 0, 1 - u - v])/(4*v) + (MH2*u*H[v, 1 - v, 1 - v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[v, 1 - v, 1 - v, 0, 1 - u - v])/(4*v) - (MH2*v*H[v, 1 - v, 1 - v, 0, 1 - u - v])/4 - (MH2*u^2*H[v, 1 - v, v, 0, u])/(4*v) + (MH2*H[v, 1 - v, v, 0, 1 - u - v])/2 - (MH2*u*H[v, 1 - v, v, 0, 1 - u - v])/2 - (MH2*H[v, 1 - v, v, 0, 1 - u - v])/(4*v) + (MH2*u*H[v, 1 - v, v, 0, 1 - u - v])/(2*v) - (MH2*u^2*H[v, 1 - v, v, 0, 1 - u - v])/(4*v) - (MH2*v*H[v, 1 - v, v, 0, 1 - u - v])/4 + (MH2*u^2*H[v, v, 0, 0, u])/(2*v) - MH2*H[v, v, 0, 0, 1 - u - v] + MH2*u*H[v, v, 0, 0, 1 - u - v] + (MH2*H[v, v, 0, 0, 1 - u - v])/(2*v) - (MH2*u*H[v, v, 0, 0, 1 - u - v])/v + (MH2*u^2*H[v, v, 0, 0, 1 - u - v])/(2*v) + (MH2*v*H[v, v, 0, 0, 1 - u - v])/2 - (MH2*u^2*H[v, v, v, 0, u])/(2*v) + MH2*H[v, v, v, 0, 1 - u - v] - MH2*u*H[v, v, v, 0, 1 - u - v] - (MH2*H[v, v, v, 0, 1 - u - v])/(2*v) + (MH2*u*H[v, v, v, 0, 1 - u - v])/v - (MH2*u^2*H[v, v, v, 0, 1 - u - v])/(2*v) - (MH2*v*H[v, v, v, 0, 1 - u - v])/2 + ((MH2*u*(9 + 214*u)*H[0, u])/(72*v) - (MH2*(437 + 802*u^2 + 802*u*(-1 + v) - 838*v + 401*v^2)*H[0, v])/(144*v) + (83*MH2*u^2*H[0, u]*H[0, v])/(24*v) + (83*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(24*v) + (35*MH2*u^2*H[0, v]*H[1, u])/(24*v) + (35*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(24*v) - (MH2*(223 + 428*u^2 + 428*u*(-1 + v) - 437*v + 214*v^2)*H[1, v])/(72*v) + (35*MH2*u^2*H[1, u]*H[1, v])/(24*v) + (35*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(24*v) - (MH2*u*(9 + 214*u)*H[1 - v, u])/(72*v) - (83*MH2*u^2*H[0, v]*H[1 - v, u])/(24*v) - (35*MH2*u^2*H[1, v]*H[1 - v, u])/(24*v) - (83*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(24*v) - (35*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(24*v) - (35*MH2*u^2*H[0, v]*H[v, u])/(24*v) - (35*MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(24*v) - (35*MH2*u^2*H[0, 0, u])/(24*v) + (3*MH2*u^2*H[0, v]*H[0, 0, u])/(2*v) + (MH2*u^2*H[1, v]*H[0, 0, u])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(2*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - u - v])/(4*v) - (157*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(24*v) - (11*MH2*u^2*H[0, u]*H[0, 0, v])/(4*v) - (11*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(4*v) - (MH2*u^2*H[1, u]*H[0, 0, v])/v - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/v + (11*MH2*u^2*H[1 - v, u]*H[0, 0, v])/(4*v) + (11*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(4*v) + (MH2*u^2*H[v, u]*H[0, 0, v])/v + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/v + (MH2*u^2*H[0, v]*H[0, 1, u])/(4*v) + (MH2*u^2*H[1, v]*H[0, 1, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - u - v])/(4*v) - (2*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/v - (3*MH2*u^2*H[0, u]*H[0, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 1, v])/(4*v) - (3*MH2*u^2*H[1, u]*H[0, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 1, v])/(4*v) + (5*MH2*u^2*H[1 - v, u]*H[0, 1, v])/(4*v) + (5*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, v])/(4*v) + (MH2*u^2*H[v, u]*H[0, 1, v])/(4*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 1, v])/(4*v) - (MH2*u^2*H[0, v]*H[0, 1 - v, u])/v - (MH2*u^2*H[1, v]*H[0, 1 - v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[0, v, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1, 0, u])/(4*v) + (MH2*u^2*H[1, v]*H[1, 0, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1, 0, 1 - u - v])/(4*v) + (MH2*(-1 + u + v)^2*H[1, v]*H[1, 0, 1 - u - v])/(4*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) - (MH2*u^2*H[0, u]*H[1, 0, v])/(2*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(2*v) - (3*MH2*u^2*H[1, u]*H[1, 0, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(4*v) + (MH2*u^2*H[1 - v, u]*H[1, 0, v])/v + (MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/v + (MH2*u^2*H[v, u]*H[1, 0, v])/(4*v) + (MH2*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, v])/(4*v) - (35*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(24*v) - (MH2*u^2*H[0, u]*H[1, 1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(4*v) - (MH2*u^2*H[1, u]*H[1, 1, v])/(2*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, v])/(2*v) + (3*MH2*u^2*H[1 - v, u]*H[1, 1, v])/(4*v) + (3*MH2*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 1, v])/(4*v) + (35*MH2*u^2*H[1, 1 - v, u])/(24*v) - (3*MH2*u^2*H[0, v]*H[1, 1 - v, u])/(4*v) - (MH2*u^2*H[1, v]*H[1, 1 - v, u])/(2*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - u - v])/(2*v) - (MH2*u^2*H[0, v]*H[1 - v, 0, u])/v - (MH2*u^2*H[1, v]*H[1 - v, 0, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/v - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(4*v) - (MH2*u^2*H[0, v]*H[1 - v, 1, u])/(4*v) - (MH2*u^2*H[1, v]*H[1 - v, 1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - u - v])/(4*v) - (35*MH2*u^2*H[1 - v, 1 - v, u])/(24*v) + (3*MH2*u^2*H[0, v]*H[1 - v, 1 - v, u])/(2*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 1 - v, u])/(4*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - v, 1 - u - v])/(2*v) + (3*MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - v, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[1 - v, v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - u - v])/(4*v) + (35*MH2*u^2*H[v, 0, u])/(24*v) - (3*MH2*u^2*H[0, v]*H[v, 0, u])/(4*v) - (MH2*u^2*H[1, v]*H[v, 0, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, v]*H[v, 0, 1 - u - v])/(4*v) + (MH2*u^2*H[0, v]*H[v, 1 - v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - u - v])/(4*v) + I*((13*MH2*Pi*u^2*H[0, u])/(24*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(8*v) + (MH2*Pi*u^2*H[0, u]*H[0, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(4*v) - (35*MH2*Pi*u^2*H[1, u])/(24*v) + (MH2*Pi*u^2*H[0, v]*H[1, u])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(2*v) - (13*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(24*v) + (MH2*Pi*u^2*H[1, u]*H[1, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(4*v) - (13*MH2*Pi*u^2*H[1 - v, u])/(24*v) - (MH2*Pi*u^2*H[0, v]*H[1 - v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/(4*v) + (35*MH2*Pi*u^2*H[v, u])/(24*v) - (MH2*Pi*u^2*H[0, v]*H[v, u])/(2*v) - (MH2*Pi*u^2*H[1, v]*H[v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[v, 1 - u - v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/v - (MH2*Pi*u^2*H[0, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) + (MH2*Pi*u^2*H[0, v, u])/(4*v) - (MH2*Pi*u^2*H[1, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(4*v) + (MH2*Pi*u^2*H[1, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 1, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, v, u])/(4*v) + (MH2*Pi*u^2*H[v, 0, u])/(4*v) - (MH2*Pi*u^2*H[v, 1 - v, u])/(4*v) + (MH2*Pi*(455 - 910*u + 910*u^2 - 910*v + 910*u*v + 455*v^2 + 78*(-1 + u + v)^2*H[0, 1 - u - v] - 210*(-1 + u + v)^2*H[1, 1 - u - v] - 78*H[1 - v, 1 - u - v] + 156*u*H[1 - v, 1 - u - v] - 78*u^2*H[1 - v, 1 - u - v] + 156*v*H[1 - v, 1 - u - v] - 156*u*v*H[1 - v, 1 - u - v] - 78*v^2*H[1 - v, 1 - u - v] + 210*H[v, 1 - u - v] - 420*u*H[v, 1 - u - v] + 210*u^2*H[v, 1 - u - v] - 420*v*H[v, 1 - u - v] + 420*u*v*H[v, 1 - u - v] + 210*v^2*H[v, 1 - u - v] - 36*H[0, 1, 1 - u - v] + 72*u*H[0, 1, 1 - u - v] - 36*u^2*H[0, 1, 1 - u - v] + 72*v*H[0, 1, 1 - u - v] - 72*u*v*H[0, 1, 1 - u - v] - 36*v^2*H[0, 1, 1 - u - v] + 36*H[0, v, 1 - u - v] - 72*u*H[0, v, 1 - u - v] + 36*u^2*H[0, v, 1 - u - v] - 72*v*H[0, v, 1 - u - v] + 72*u*v*H[0, v, 1 - u - v] + 36*v^2*H[0, v, 1 - u - v] - 36*H[1, 0, 1 - u - v] + 72*u*H[1, 0, 1 - u - v] - 36*u^2*H[1, 0, 1 - u - v] + 72*v*H[1, 0, 1 - u - v] - 72*u*v*H[1, 0, 1 - u - v] - 36*v^2*H[1, 0, 1 - u - v] + 36*H[1, 1 - v, 1 - u - v] - 72*u*H[1, 1 - v, 1 - u - v] + 36*u^2*H[1, 1 - v, 1 - u - v] - 72*v*H[1, 1 - v, 1 - u - v] + 72*u*v*H[1, 1 - v, 1 - u - v] + 36*v^2*H[1, 1 - v, 1 - u - v] + 36*H[1 - v, 1, 1 - u - v] - 72*u*H[1 - v, 1, 1 - u - v] + 36*u^2*H[1 - v, 1, 1 - u - v] - 72*v*H[1 - v, 1, 1 - u - v] + 72*u*v*H[1 - v, 1, 1 - u - v] + 36*v^2*H[1 - v, 1, 1 - u - v] - 36*H[1 - v, v, 1 - u - v] + 72*u*H[1 - v, v, 1 - u - v] - 36*u^2*H[1 - v, v, 1 - u - v] + 72*v*H[1 - v, v, 1 - u - v] - 72*u*v*H[1 - v, v, 1 - u - v] - 36*v^2*H[1 - v, v, 1 - u - v] + 36*H[v, 0, 1 - u - v] - 72*u*H[v, 0, 1 - u - v] + 36*u^2*H[v, 0, 1 - u - v] - 72*v*H[v, 0, 1 - u - v] + 72*u*v*H[v, 0, 1 - u - v] + 36*v^2*H[v, 0, 1 - u - v] - 36*H[v, 1 - v, 1 - u - v] + 72*u*H[v, 1 - v, 1 - u - v] - 36*u^2*H[v, 1 - v, 1 - u - v] + 72*v*H[v, 1 - v, 1 - u - v] - 72*u*v*H[v, 1 - v, 1 - u - v] - 36*v^2*H[v, 1 - v, 1 - u - v]))/(144*v)) - (3*MH2*u^2*H[0, 0, 0, u])/(4*v) + (9*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(2*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MH2*u^2*H[0, 0, 1 - v, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/v + (MH2*u^2*H[0, 1, 1 - v, u])/(4*v) + (MH2*u^2*H[0, 1 - v, 0, u])/(4*v) - (MH2*u^2*H[0, 1 - v, 1 - v, u])/(4*v) + (MH2*u^2*H[0, v, 0, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) + (MH2*u^2*H[1, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, v])/(4*v) + (MH2*u^2*H[1, 1 - v, 0, u])/(4*v) - (MH2*u^2*H[1, 1 - v, 1 - v, u])/(2*v) + (MH2*u^2*H[1 - v, 0, 0, u])/(4*v) - (MH2*u^2*H[1 - v, 0, 1 - v, u])/(4*v) - (MH2*u^2*H[1 - v, 1, 1 - v, u])/(4*v) - (MH2*u^2*H[1 - v, 1 - v, 0, u])/(4*v) + (3*MH2*u^2*H[1 - v, 1 - v, 1 - v, u])/(4*v) - (MH2*u^2*H[1 - v, v, 0, u])/(4*v) + (MH2*u^2*H[v, 0, 0, u])/(2*v) - (MH2*u^2*H[v, 0, 1 - v, u])/(4*v) - (MH2*u^2*H[v, 1 - v, 0, u])/(4*v) + (MH2*(7579 + 396*Pi^2 - 13898*u - 792*Pi^2*u + 13898*u^2 + 792*Pi^2*u^2 - 14528*v - 792*Pi^2*v + 13898*u*v + 792*Pi^2*u*v + 6949*v^2 + 396*Pi^2*v^2 + 1728*zeta3 - 3456*u*zeta3 + 3456*u^2*zeta3 - 3456*v*zeta3 + 3456*u*v*zeta3 + 1728*v^2*zeta3 + 12*(223 + 214*u^2 - 437*v + 214*v^2 + u*(-437 + 428*v))*H[0, 1 - u - v] - 12*(223 - 437*u + 214*u^2 - 437*v + 428*u*v + 214*v^2)*H[1 - v, 1 - u - v] - 1260*H[0, 0, 1 - u - v] + 2520*u*H[0, 0, 1 - u - v] - 1260*u^2*H[0, 0, 1 - u - v] + 2520*v*H[0, 0, 1 - u - v] - 2520*u*v*H[0, 0, 1 - u - v] - 1260*v^2*H[0, 0, 1 - u - v] + 1260*H[1, 1 - v, 1 - u - v] - 2520*u*H[1, 1 - v, 1 - u - v] + 1260*u^2*H[1, 1 - v, 1 - u - v] - 2520*v*H[1, 1 - v, 1 - u - v] + 2520*u*v*H[1, 1 - v, 1 - u - v] + 1260*v^2*H[1, 1 - v, 1 - u - v] - 1260*H[1 - v, 1 - v, 1 - u - v] + 2520*u*H[1 - v, 1 - v, 1 - u - v] - 1260*u^2*H[1 - v, 1 - v, 1 - u - v] + 2520*v*H[1 - v, 1 - v, 1 - u - v] - 2520*u*v*H[1 - v, 1 - v, 1 - u - v] - 1260*v^2*H[1 - v, 1 - v, 1 - u - v] + 1260*H[v, 0, 1 - u - v] - 2520*u*H[v, 0, 1 - u - v] + 1260*u^2*H[v, 0, 1 - u - v] - 2520*v*H[v, 0, 1 - u - v] + 2520*u*v*H[v, 0, 1 - u - v] + 1260*v^2*H[v, 0, 1 - u - v] - 648*H[0, 0, 0, 1 - u - v] + 1296*u*H[0, 0, 0, 1 - u - v] - 648*u^2*H[0, 0, 0, 1 - u - v] + 1296*v*H[0, 0, 0, 1 - u - v] - 1296*u*v*H[0, 0, 0, 1 - u - v] - 648*v^2*H[0, 0, 0, 1 - u - v] + 216*H[0, 0, 1 - v, 1 - u - v] - 432*u*H[0, 0, 1 - v, 1 - u - v] + 216*u^2*H[0, 0, 1 - v, 1 - u - v] - 432*v*H[0, 0, 1 - v, 1 - u - v] + 432*u*v*H[0, 0, 1 - v, 1 - u - v] + 216*v^2*H[0, 0, 1 - v, 1 - u - v] + 216*H[0, 1, 1 - v, 1 - u - v] - 432*u*H[0, 1, 1 - v, 1 - u - v] + 216*u^2*H[0, 1, 1 - v, 1 - u - v] - 432*v*H[0, 1, 1 - v, 1 - u - v] + 432*u*v*H[0, 1, 1 - v, 1 - u - v] + 216*v^2*H[0, 1, 1 - v, 1 - u - v] + 216*H[0, 1 - v, 0, 1 - u - v] - 432*u*H[0, 1 - v, 0, 1 - u - v] + 216*u^2*H[0, 1 - v, 0, 1 - u - v] - 432*v*H[0, 1 - v, 0, 1 - u - v] + 432*u*v*H[0, 1 - v, 0, 1 - u - v] + 216*v^2*H[0, 1 - v, 0, 1 - u - v] - 216*H[0, 1 - v, 1 - v, 1 - u - v] + 432*u*H[0, 1 - v, 1 - v, 1 - u - v] - 216*u^2*H[0, 1 - v, 1 - v, 1 - u - v] + 432*v*H[0, 1 - v, 1 - v, 1 - u - v] - 432*u*v*H[0, 1 - v, 1 - v, 1 - u - v] - 216*v^2*H[0, 1 - v, 1 - v, 1 - u - v] + 216*H[0, v, 0, 1 - u - v] - 432*u*H[0, v, 0, 1 - u - v] + 216*u^2*H[0, v, 0, 1 - u - v] - 432*v*H[0, v, 0, 1 - u - v] + 432*u*v*H[0, v, 0, 1 - u - v] + 216*v^2*H[0, v, 0, 1 - u - v] + 216*H[1, 0, 1 - v, 1 - u - v] - 432*u*H[1, 0, 1 - v, 1 - u - v] + 216*u^2*H[1, 0, 1 - v, 1 - u - v] - 432*v*H[1, 0, 1 - v, 1 - u - v] + 432*u*v*H[1, 0, 1 - v, 1 - u - v] + 216*v^2*H[1, 0, 1 - v, 1 - u - v] + 216*H[1, 1 - v, 0, 1 - u - v] - 432*u*H[1, 1 - v, 0, 1 - u - v] + 216*u^2*H[1, 1 - v, 0, 1 - u - v] - 432*v*H[1, 1 - v, 0, 1 - u - v] + 432*u*v*H[1, 1 - v, 0, 1 - u - v] + 216*v^2*H[1, 1 - v, 0, 1 - u - v] - 432*H[1, 1 - v, 1 - v, 1 - u - v] + 864*u*H[1, 1 - v, 1 - v, 1 - u - v] - 432*u^2*H[1, 1 - v, 1 - v, 1 - u - v] + 864*v*H[1, 1 - v, 1 - v, 1 - u - v] - 864*u*v*H[1, 1 - v, 1 - v, 1 - u - v] - 432*v^2*H[1, 1 - v, 1 - v, 1 - u - v] + 216*H[1 - v, 0, 0, 1 - u - v] - 432*u*H[1 - v, 0, 0, 1 - u - v] + 216*u^2*H[1 - v, 0, 0, 1 - u - v] - 432*v*H[1 - v, 0, 0, 1 - u - v] + 432*u*v*H[1 - v, 0, 0, 1 - u - v] + 216*v^2*H[1 - v, 0, 0, 1 - u - v] - 216*H[1 - v, 0, 1 - v, 1 - u - v] + 432*u*H[1 - v, 0, 1 - v, 1 - u - v] - 216*u^2*H[1 - v, 0, 1 - v, 1 - u - v] + 432*v*H[1 - v, 0, 1 - v, 1 - u - v] - 432*u*v*H[1 - v, 0, 1 - v, 1 - u - v] - 216*v^2*H[1 - v, 0, 1 - v, 1 - u - v] - 216*H[1 - v, 1, 1 - v, 1 - u - v] + 432*u*H[1 - v, 1, 1 - v, 1 - u - v] - 216*u^2*H[1 - v, 1, 1 - v, 1 - u - v] + 432*v*H[1 - v, 1, 1 - v, 1 - u - v] - 432*u*v*H[1 - v, 1, 1 - v, 1 - u - v] - 216*v^2*H[1 - v, 1, 1 - v, 1 - u - v] - 216*H[1 - v, 1 - v, 0, 1 - u - v] + 432*u*H[1 - v, 1 - v, 0, 1 - u - v] - 216*u^2*H[1 - v, 1 - v, 0, 1 - u - v] + 432*v*H[1 - v, 1 - v, 0, 1 - u - v] - 432*u*v*H[1 - v, 1 - v, 0, 1 - u - v] - 216*v^2*H[1 - v, 1 - v, 0, 1 - u - v] + 648*H[1 - v, 1 - v, 1 - v, 1 - u - v] - 1296*u*H[1 - v, 1 - v, 1 - v, 1 - u - v] + 648*u^2*H[1 - v, 1 - v, 1 - v, 1 - u - v] - 1296*v*H[1 - v, 1 - v, 1 - v, 1 - u - v] + 1296*u*v*H[1 - v, 1 - v, 1 - v, 1 - u - v] + 648*v^2*H[1 - v, 1 - v, 1 - v, 1 - u - v] - 216*H[1 - v, v, 0, 1 - u - v] + 432*u*H[1 - v, v, 0, 1 - u - v] - 216*u^2*H[1 - v, v, 0, 1 - u - v] + 432*v*H[1 - v, v, 0, 1 - u - v] - 432*u*v*H[1 - v, v, 0, 1 - u - v] - 216*v^2*H[1 - v, v, 0, 1 - u - v] + 432*H[v, 0, 0, 1 - u - v] - 864*u*H[v, 0, 0, 1 - u - v] + 432*u^2*H[v, 0, 0, 1 - u - v] - 864*v*H[v, 0, 0, 1 - u - v] + 864*u*v*H[v, 0, 0, 1 - u - v] + 432*v^2*H[v, 0, 0, 1 - u - v] - 216*H[v, 0, 1 - v, 1 - u - v] + 432*u*H[v, 0, 1 - v, 1 - u - v] - 216*u^2*H[v, 0, 1 - v, 1 - u - v] + 432*v*H[v, 0, 1 - v, 1 - u - v] - 432*u*v*H[v, 0, 1 - v, 1 - u - v] - 216*v^2*H[v, 0, 1 - v, 1 - u - v] - 216*H[v, 1 - v, 0, 1 - u - v] + 432*u*H[v, 1 - v, 0, 1 - u - v] - 216*u^2*H[v, 1 - v, 0, 1 - u - v] + 432*v*H[v, 1 - v, 0, 1 - u - v] - 432*u*v*H[v, 1 - v, 0, 1 - u - v] - 216*v^2*H[v, 1 - v, 0, 1 - u - v]))/(864*v))*Log[muSqOMH2] + ((MH2*u^2*H[0, u])/v - (61*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) - (MH2*u^2*H[0, u]*H[0, v])/v - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/v - (MH2*u^2*H[0, v]*H[1, u])/(4*v) - (MH2*(-1 + u + v)^2*H[0, v]*H[1, 1 - u - v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/v - (MH2*u^2*H[0, u]*H[1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(4*v) - (MH2*u^2*H[1, u]*H[1, v])/(4*v) - (MH2*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, v])/(4*v) - (MH2*u^2*H[1 - v, u])/v + (MH2*u^2*H[0, v]*H[1 - v, u])/v + (MH2*u^2*H[1, v]*H[1 - v, u])/(2*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[1 - v, 1 - u - v])/v + (MH2*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(2*v) + (MH2*u^2*H[0, v]*H[v, u])/(4*v) + (MH2*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(4*v) + I*(-1/4*(MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/v + (MH2*Pi*u^2*H[1, u])/(4*v) - (MH2*Pi*u^2*H[v, u])/(4*v) + (MH2*Pi*(-13*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 6*(-1 + u + v)^2*H[1, 1 - u - v] - 6*(-1 + u + v)^2*H[v, 1 - u - v]))/(24*v)) + (MH2*u^2*H[0, 0, u])/(2*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(4*v) - (MH2*u^2*H[0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(2*v) - (MH2*u^2*H[1, 1 - v, u])/(4*v) - (MH2*u^2*H[1 - v, 0, u])/(4*v) + (MH2*u^2*H[1 - v, 1 - v, u])/(2*v) - (MH2*u^2*H[v, 0, u])/(4*v) + (MH2*(-437 + 802*u - 802*u^2 + 838*v - 802*u*v - 401*v^2 + 288*(-1 + u + v)^2*H[0, 1 - u - v] - 288*(-1 + u + v)^2*H[1 - v, 1 - u - v] + 144*H[0, 0, 1 - u - v] - 288*u*H[0, 0, 1 - u - v] + 144*u^2*H[0, 0, 1 - u - v] - 288*v*H[0, 0, 1 - u - v] + 288*u*v*H[0, 0, 1 - u - v] + 144*v^2*H[0, 0, 1 - u - v] - 72*H[0, 1 - v, 1 - u - v] + 144*u*H[0, 1 - v, 1 - u - v] - 72*u^2*H[0, 1 - v, 1 - u - v] + 144*v*H[0, 1 - v, 1 - u - v] - 144*u*v*H[0, 1 - v, 1 - u - v] - 72*v^2*H[0, 1 - v, 1 - u - v] - 72*H[1, 1 - v, 1 - u - v] + 144*u*H[1, 1 - v, 1 - u - v] - 72*u^2*H[1, 1 - v, 1 - u - v] + 144*v*H[1, 1 - v, 1 - u - v] - 144*u*v*H[1, 1 - v, 1 - u - v] - 72*v^2*H[1, 1 - v, 1 - u - v] - 72*H[1 - v, 0, 1 - u - v] + 144*u*H[1 - v, 0, 1 - u - v] - 72*u^2*H[1 - v, 0, 1 - u - v] + 144*v*H[1 - v, 0, 1 - u - v] - 144*u*v*H[1 - v, 0, 1 - u - v] - 72*v^2*H[1 - v, 0, 1 - u - v] + 144*H[1 - v, 1 - v, 1 - u - v] - 288*u*H[1 - v, 1 - v, 1 - u - v] + 144*u^2*H[1 - v, 1 - v, 1 - u - v] - 288*v*H[1 - v, 1 - v, 1 - u - v] + 288*u*v*H[1 - v, 1 - v, 1 - u - v] + 144*v^2*H[1 - v, 1 - v, 1 - u - v] - 72*H[v, 0, 1 - u - v] + 144*u*H[v, 0, 1 - u - v] - 72*u^2*H[v, 0, 1 - u - v] + 144*v*H[v, 0, 1 - u - v] - 144*u*v*H[v, 0, 1 - u - v] - 72*v^2*H[v, 0, 1 - u - v]))/(288*v))*Log[muSqOMH2]^2 - (MH2*u^2*H[v, u]*(61*Pi^2 - 36*zeta3))/(72*v) - (73*MH2*zeta3)/12 + (73*MH2*u*zeta3)/12 + (73*MH2*zeta3)/(24*v) - (73*MH2*u*zeta3)/(12*v) + (73*MH2*u^2*zeta3)/(12*v) + (73*MH2*v*zeta3)/24 - MH2*H[1 - v, 1 - u - v]*zeta3 + MH2*u*H[1 - v, 1 - u - v]*zeta3 + (MH2*H[1 - v, 1 - u - v]*zeta3)/(2*v) - (MH2*u*H[1 - v, 1 - u - v]*zeta3)/v + (MH2*u^2*H[1 - v, 1 - u - v]*zeta3)/(2*v) + (MH2*v*H[1 - v, 1 - u - v]*zeta3)/2 - MH2*H[v, 1 - u - v]*zeta3 + MH2*u*H[v, 1 - u - v]*zeta3 + (MH2*H[v, 1 - u - v]*zeta3)/(2*v) - (MH2*u*H[v, 1 - u - v]*zeta3)/v + (MH2*u^2*H[v, 1 - u - v]*zeta3)/(2*v) + (MH2*v*H[v, 1 - u - v]*zeta3)/2 + (MH2*H[1, u]*(Pi^2*(-15 + 60*u + 91*u^2) + 36*u^2*zeta3))/(144*v) + (MH2*H[1, 1 - u - v]*(Pi^2*(136 - 242*u + 91*u^2 - 242*v + 182*u*v + 91*v^2) + 36*(-1 + u + v)^2*zeta3))/(144*v) + (MH2*H[1 - v, u]*(18*Pi^2*(-1 + u)*(6*u^2 + 4*u*(-1 + v) + (-1 + v)^2) - 540*(-1 + v) + 9*u*(-115 + 41*v) + u^2*(1303 - 216*zeta3) + 8*u^3*(-101 + 27*zeta3)))/(432*(-1 + u)*v) + I*(-1/48*(MH2*Pi*u*((-9 + 4*Pi^2)*u + 6*v)*H[0, u])/v - (MH2*Pi*((-856 + 6*Pi^2)*u^6 + 6*(-428 + 3*Pi^2)*u^5*(-1 + v) + 45*(-1 + v)^4 - 9*u*(-1 + v)^3*(-37 + 16*v) + u^4*(-2456 + 21*Pi^2*(-1 + v)^2 + 5542*v - 2978*v^2) + 4*u^3*(-1 + v)*(-158 + 3*Pi^2*(-1 + v)^2 + 631*v - 419*v^2) + u^2*(-1 + v)^2*(445 + 3*Pi^2*(-1 + v)^2 + 262*v - 410*v^2))*H[0, v])/(72*u^2*v*(-1 + u + v)^2) + (13*MH2*Pi*u^2*H[0, u]*H[0, v])/(12*v) + (13*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, v])/(12*v) + (MH2*Pi*(-300*u^2 + (-401 + 6*Pi^2)*u^3 + u*(300 - 24*v) + 180*(-1 + v))*H[1, u])/(144*u*v) + (MH2*Pi*(-1 + 4*u)*H[0, v]*H[1, u])/(8*v) - (MH2*Pi*(-3 + 4*u + 4*v)*H[0, v]*H[1, 1 - u - v])/(8*v) - (MH2*Pi*(8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(1 + 6*u^2 + 6*u*(-1 + v) - 6*v + 5*v^2))*H[1, v])/(48*v) - (3*MH2*Pi*u^2*H[0, u]*H[1, v])/(8*v) - (3*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, v])/(8*v) + (MH2*Pi*(-3 + 12*u + 4*u^2)*H[1, u]*H[1, v])/(24*v) + (MH2*Pi*(13 + 4*u^2 - 20*v + 4*v^2 + 4*u*(-5 + 2*v))*H[1, 1 - u - v]*H[1, v])/(24*v) + (MH2*Pi*u*(6 - 9*u - 8*Pi^2*u + 6*v)*H[1 - v, u])/(48*v) + (MH2*Pi*(-83*u^2 + 12*u*(-1 + v) + 3*(-1 + v)^2)*H[0, v]*H[1 - v, u])/(24*v) - (MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(6*v) - (MH2*Pi*(83*u^2 + 178*u*(-1 + v) + 92*(-1 + v)^2)*H[0, v]*H[1 - v, 1 - u - v])/(24*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1 - u - v])/(6*v) + (MH2*Pi*u*((401 - 6*Pi^2)*u^3 - 2*u^2*(545 + 6*Pi^2*(-1 + v) - 410*v) + u*(581 - 6*Pi^2*(-1 + v)^2 - 1126*v + 437*v^2) + 18*(1 - 2*v^2 + v^3))*H[v, u])/(144*v*(-1 + u + v)^2) - (11*MH2*Pi*u^2*H[0, v]*H[v, u])/(12*v) - (11*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - u - v])/(12*v) - (13*MH2*Pi*u^2*H[0, 0, u])/(24*v) - (MH2*Pi*u^2*H[0, v]*H[0, 0, u])/(4*v) + (MH2*Pi*u^2*H[1, v]*H[0, 0, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 0, 1 - u - v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 0, 1 - u - v])/(4*v) - (13*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(24*v) + (3*MH2*Pi*u^2*H[0, u]*H[0, 0, v])/(4*v) + (3*MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[0, 0, v])/(4*v) + (MH2*Pi*u^2*H[1, u]*H[0, 0, v])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[0, 0, v])/(2*v) + (MH2*Pi*u^2*H[1 - v, u]*H[0, 0, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 0, v])/(4*v) - (3*MH2*Pi*u^2*H[v, u]*H[0, 0, v])/(4*v) - (3*MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[0, 0, v])/(4*v) - (MH2*Pi*(3 - 12*u + 35*u^2)*H[0, 1, u])/(24*v) + (MH2*Pi*u^2*H[0, v]*H[0, 1, u])/(4*v) + (3*MH2*Pi*u^2*H[1, v]*H[0, 1, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 1, 1 - u - v])/(4*v) + (3*MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 1, 1 - u - v])/(4*v) - (13*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(24*v) + (MH2*Pi*u^2*H[1 - v, u]*H[0, 1, v])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[0, 1, v])/(2*v) - (3*MH2*Pi*u^2*H[0, 1 - v, u])/(8*v) - (MH2*Pi*u^2*H[0, v]*H[0, 1 - v, u])/v - (MH2*Pi*u^2*H[1, v]*H[0, 1 - v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, 1 - v, 1 - u - v])/v - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, 1 - v, 1 - u - v])/(4*v) - (11*MH2*Pi*u^2*H[0, v, u])/(12*v) + (3*MH2*Pi*u^2*H[0, v]*H[0, v, u])/(4*v) + (MH2*Pi*u^2*H[1, v]*H[0, v, u])/(4*v) + (3*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[0, v, 1 - u - v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[0, v, 1 - u - v])/(4*v) - (13*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) - (MH2*Pi*u^2*H[0, u]*H[1, 0, v])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 0, v])/(2*v) + (MH2*Pi*u^2*H[1, u]*H[1, 0, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*Pi*u^2*H[1 - v, u]*H[1, 0, v])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[1 - v, 1 - u - v]*H[1, 0, v])/(2*v) - (MH2*Pi*u^2*H[v, u]*H[1, 0, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 0, v])/(4*v) - (MH2*Pi*(3 - 12*u + 13*u^2)*H[1, 1, u])/(24*v) - (MH2*Pi*u^2*H[1, v]*H[1, 1, u])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1, 1, 1 - u - v])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(6*v) - (MH2*Pi*u^2*H[0, u]*H[1, 1, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*Pi*u^2*H[1, u]*H[1, 1, v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, 1 - u - v]*H[1, 1, v])/(4*v) - (MH2*Pi*u^2*H[v, u]*H[1, 1, v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[v, 1 - u - v]*H[1, 1, v])/(4*v) + (MH2*Pi*(-3 + 12*u + 4*u^2)*H[1, 1 - v, u])/(24*v) + (MH2*Pi*u^2*H[0, v]*H[1, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1, v]*H[1, 1 - v, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1, 1 - v, 1 - u - v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1, 1 - v, 1 - u - v])/(4*v) - (3*MH2*Pi*u^2*H[1 - v, 0, u])/(8*v) - (MH2*Pi*u^2*H[0, v]*H[1 - v, 0, u])/v - (MH2*Pi*u^2*H[1, v]*H[1 - v, 0, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 0, 1 - u - v])/v - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 0, 1 - u - v])/(4*v) + (MH2*Pi*(-31*u^2 + 12*u*v + 3*(-2 + v)*v)*H[1 - v, 1, u])/(24*v) + (MH2*Pi*u^2*H[0, v]*H[1 - v, 1, u])/(4*v) + (MH2*Pi*u^2*H[1, v]*H[1 - v, 1, u])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, 1, 1 - u - v])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, 1, 1 - u - v])/(2*v) - (MH2*Pi*u^2*H[1 - v, 1 - v, u])/(6*v) - (35*MH2*Pi*u^2*H[1 - v, v, u])/(24*v) + (MH2*Pi*u^2*H[0, v]*H[1 - v, v, u])/(2*v) + (MH2*Pi*u^2*H[1, v]*H[1 - v, v, u])/(4*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[1 - v, v, 1 - u - v])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[1 - v, v, 1 - u - v])/(4*v) + (13*MH2*Pi*u^2*H[v, 0, u])/(24*v) + (MH2*Pi*u^2*H[0, v]*H[v, 0, u])/(2*v) + (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 0, 1 - u - v])/(2*v) - (MH2*Pi*u^2*H[0, v]*H[v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1, v]*H[v, 1 - v, u])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, 1 - v, 1 - u - v])/(4*v) - (MH2*Pi*(-1 + u + v)^2*H[1, v]*H[v, 1 - v, 1 - u - v])/(4*v) - (11*MH2*Pi*u^2*H[v, v, u])/(12*v) - (MH2*Pi*u^2*H[0, v]*H[v, v, u])/(2*v) - (MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, v, 1 - u - v])/(2*v) - (7*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MH2*Pi*u^2*H[0, 0, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[0, 0, v, u])/(4*v) - (MH2*Pi*u^2*H[0, 1, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) - (MH2*Pi*u^2*H[0, 1, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, v])/(4*v) + (3*MH2*Pi*u^2*H[0, 1, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[0, 1 - v, 0, u])/(4*v) + (MH2*Pi*u^2*H[0, 1 - v, 1, u])/(4*v) - (MH2*Pi*u^2*H[0, 1 - v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[0, 1 - v, v, u])/(4*v) - (MH2*Pi*u^2*H[0, v, 0, u])/(2*v) + (MH2*Pi*u^2*H[0, v, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[0, v, v, u])/(2*v) + (MH2*Pi*u^2*H[1, 0, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) + (MH2*Pi*u^2*H[1, 0, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/v + (MH2*Pi*u^2*H[1, 1, 1, u])/(2*v) - (MH2*Pi*u^2*H[1, 1, 1 - v, u])/(2*v) - (MH2*Pi*u^2*H[1, 1 - v, 1, u])/(4*v) + (MH2*Pi*u^2*H[1, 1 - v, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 0, 0, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 0, 1, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 0, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 0, v, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 1, 0, u])/(4*v) - (MH2*Pi*u^2*H[1 - v, 1, 1, u])/(2*v) + (MH2*Pi*u^2*H[1 - v, 1, 1 - v, u])/(2*v) - (MH2*Pi*u^2*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, 1 - v, 1, u])/(4*v) - (3*MH2*Pi*u^2*H[1 - v, v, 0, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, v, 1 - v, u])/(4*v) + (MH2*Pi*u^2*H[1 - v, v, v, u])/(4*v) - (MH2*Pi*u^2*H[v, 0, 0, u])/(4*v) + (MH2*Pi*u^2*H[v, 0, v, u])/(4*v) - (MH2*Pi*u^2*H[v, 1 - v, 1 - v, u])/(4*v) - (MH2*Pi*u^2*H[v, 1 - v, v, u])/(4*v) + (MH2*Pi*u^2*H[v, v, 0, u])/(2*v) - (MH2*Pi*u^2*H[v, v, v, u])/(2*v) + (MH2*Pi*(-22522 + 264*Pi^2 + 1080/u + 20020*u - 264*Pi^2*u + (342*u^2)/(-1 + u) + 12341/v - (132*Pi^2)/v - 540/(u*v) - (21658*u)/v + (264*Pi^2*u)/v + (19822*u^2)/v - (264*Pi^2*u^2)/v + 10181*v - 132*Pi^2*v - (540*v)/u - 3240/(-1 + u + v)^2 + (4320*u)/(-1 + u + v)^2 - (1080*u^2)/(-1 + u + v)^2 + 1080/(v*(-1 + u + v)^2) - (2160*u)/(v*(-1 + u + v)^2) + (1080*u^2)/(v*(-1 + u + v)^2) + (3240*v)/(-1 + u + v)^2 - (2160*u*v)/(-1 + u + v)^2 - (1080*v^2)/(-1 + u + v)^2 - 1170/(-1 + u + v) + (828*u)/(-1 + u + v) + (882*u^2)/(-1 + u + v) + 756/(v*(-1 + u + v)) - (1512*u)/(v*(-1 + u + v)) + (756*u^2)/(v*(-1 + u + v)) + (540*u^3)/(v*(-1 + u + v)) + (72*v)/(-1 + u + v) + (684*u*v)/(-1 + u + v) + (342*v^2)/(-1 + u + v) - 342/(u + v) + (684*u)/(u + v) - (342*u^2)/(u + v) + (684*v)/(u + v) - (684*u*v)/(u + v) - (342*v^2)/(u + v) - 3456*zeta3 + 3456*u*zeta3 + (1728*zeta3)/v - (3456*u*zeta3)/v + (3456*u^2*zeta3)/v + 1728*v*zeta3 - (18*(-1 + u + v)*(9 - 9*u - 15*v + 4*Pi^2*(-1 + u + v))*H[0, 1 - u - v])/v + (6*(581 - 401*u^3 - 1659*v + 1479*v^2 - 401*v^3 + 6*Pi^2*(-1 + u + v)^3 - 3*u^2*(-501 + 401*v) - 3*u*(501 - 994*v + 401*v^2))*H[1, 1 - u - v])/(v*(-1 + u + v)) + 324*H[1 - v, 1 - u - v] + 288*Pi^2*H[1 - v, 1 - u - v] - 324*u*H[1 - v, 1 - u - v] - 288*Pi^2*u*H[1 - v, 1 - u - v] - (162*H[1 - v, 1 - u - v])/v - (144*Pi^2*H[1 - v, 1 - u - v])/v + (324*u*H[1 - v, 1 - u - v])/v + (288*Pi^2*u*H[1 - v, 1 - u - v])/v - (162*u^2*H[1 - v, 1 - u - v])/v - (144*Pi^2*u^2*H[1 - v, 1 - u - v])/v - 162*v*H[1 - v, 1 - u - v] - 144*Pi^2*v*H[1 - v, 1 - u - v] + (108*H[1 - v, 1 - u - v])/(-1 + u + v) - (108*u^2*H[1 - v, 1 - u - v])/(-1 + u + v) - (108*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (216*u*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) - (108*u^2*H[1 - v, 1 - u - v])/(v*(-1 + u + v)) + (108*v*H[1 - v, 1 - u - v])/(-1 + u + v) - (216*u*v*H[1 - v, 1 - u - v])/(-1 + u + v) - (108*v^2*H[1 - v, 1 - u - v])/(-1 + u + v) - 1356*H[v, 1 - u - v] + 72*Pi^2*H[v, 1 - u - v] + (1080*H[v, 1 - u - v])/u^2 - (4644*H[v, 1 - u - v])/u + 4920*u*H[v, 1 - u - v] - 72*Pi^2*u*H[v, 1 - u - v] - (1806*H[v, 1 - u - v])/v - (36*Pi^2*H[v, 1 - u - v])/v - (540*H[v, 1 - u - v])/(u^2*v) + (2916*H[v, 1 - u - v])/(u*v) - (2976*u*H[v, 1 - u - v])/v + (72*Pi^2*u*H[v, 1 - u - v])/v + (2406*u^2*H[v, 1 - u - v])/v - (36*Pi^2*u^2*H[v, 1 - u - v])/v + 2622*v*H[v, 1 - u - v] - 36*Pi^2*v*H[v, 1 - u - v] - (540*v*H[v, 1 - u - v])/u^2 + (1620*v*H[v, 1 - u - v])/u + (108*v^2*H[v, 1 - u - v])/u + (216*u*H[v, 1 - u - v])/(-1 + u + v) - (216*u^2*H[v, 1 - u - v])/(-1 + u + v) - (108*H[v, 1 - u - v])/(v*(-1 + u + v)) + (216*u*H[v, 1 - u - v])/(v*(-1 + u + v)) - (108*u^2*H[v, 1 - u - v])/(v*(-1 + u + v)) + (540*v*H[v, 1 - u - v])/(-1 + u + v) - (108*v*H[v, 1 - u - v])/(u*(-1 + u + v)) - (540*u*v*H[v, 1 - u - v])/(-1 + u + v) - (432*v^2*H[v, 1 - u - v])/(-1 + u + v) + (216*v^2*H[v, 1 - u - v])/(u*(-1 + u + v)) - (108*v^3*H[v, 1 - u - v])/(u*(-1 + u + v)) + 936*H[0, 0, 1 - u - v] - 936*u*H[0, 0, 1 - u - v] - (468*H[0, 0, 1 - u - v])/v + (936*u*H[0, 0, 1 - u - v])/v - (468*u^2*H[0, 0, 1 - u - v])/v - 468*v*H[0, 0, 1 - u - v] + 2520*H[0, 1, 1 - u - v] - 2520*u*H[0, 1, 1 - u - v] - (1260*H[0, 1, 1 - u - v])/v + (2520*u*H[0, 1, 1 - u - v])/v - (1260*u^2*H[0, 1, 1 - u - v])/v - 1260*v*H[0, 1, 1 - u - v] + (216*H[0, 1, 1 - u - v])/(-1 + u + v)^2 - (216*u*H[0, 1, 1 - u - v])/(-1 + u + v)^2 - (108*H[0, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (216*u*H[0, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (108*u^2*H[0, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (108*v*H[0, 1, 1 - u - v])/(-1 + u + v)^2 + (864*H[0, 1, 1 - u - v])/(-1 + u + v) - (864*u*H[0, 1, 1 - u - v])/(-1 + u + v) - (432*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) + (864*u*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) - (432*u^2*H[0, 1, 1 - u - v])/(v*(-1 + u + v)) - (432*v*H[0, 1, 1 - u - v])/(-1 + u + v) + 648*H[0, 1 - v, 1 - u - v] - 648*u*H[0, 1 - v, 1 - u - v] - (324*H[0, 1 - v, 1 - u - v])/v + (648*u*H[0, 1 - v, 1 - u - v])/v - (324*u^2*H[0, 1 - v, 1 - u - v])/v - 324*v*H[0, 1 - v, 1 - u - v] + 1584*H[0, v, 1 - u - v] - 1584*u*H[0, v, 1 - u - v] - (792*H[0, v, 1 - u - v])/v + (1584*u*H[0, v, 1 - u - v])/v - (792*u^2*H[0, v, 1 - u - v])/v - 792*v*H[0, v, 1 - u - v] + 936*H[1, 1, 1 - u - v] - 936*u*H[1, 1, 1 - u - v] - (468*H[1, 1, 1 - u - v])/v + (936*u*H[1, 1, 1 - u - v])/v - (468*u^2*H[1, 1, 1 - u - v])/v - 468*v*H[1, 1, 1 - u - v] + (216*H[1, 1, 1 - u - v])/(-1 + u + v)^2 - (216*u*H[1, 1, 1 - u - v])/(-1 + u + v)^2 - (108*H[1, 1, 1 - u - v])/(v*(-1 + u + v)^2) + (216*u*H[1, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (108*u^2*H[1, 1, 1 - u - v])/(v*(-1 + u + v)^2) - (108*v*H[1, 1, 1 - u - v])/(-1 + u + v)^2 + (864*H[1, 1, 1 - u - v])/(-1 + u + v) - (864*u*H[1, 1, 1 - u - v])/(-1 + u + v) - (432*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) + (864*u*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) - (432*u^2*H[1, 1, 1 - u - v])/(v*(-1 + u + v)) - (432*v*H[1, 1, 1 - u - v])/(-1 + u + v) - 288*H[1, 1 - v, 1 - u - v] + 288*u*H[1, 1 - v, 1 - u - v] + (144*H[1, 1 - v, 1 - u - v])/v - (288*u*H[1, 1 - v, 1 - u - v])/v + (144*u^2*H[1, 1 - v, 1 - u - v])/v + 144*v*H[1, 1 - v, 1 - u - v] + (216*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (216*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 - (108*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) + (216*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (108*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)^2) - (108*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v)^2 + (864*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (864*u*H[1, 1 - v, 1 - u - v])/(-1 + u + v) - (432*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) + (864*u*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (432*u^2*H[1, 1 - v, 1 - u - v])/(v*(-1 + u + v)) - (432*v*H[1, 1 - v, 1 - u - v])/(-1 + u + v) + 648*H[1 - v, 0, 1 - u - v] - 648*u*H[1 - v, 0, 1 - u - v] - (324*H[1 - v, 0, 1 - u - v])/v + (648*u*H[1 - v, 0, 1 - u - v])/v - (324*u^2*H[1 - v, 0, 1 - u - v])/v - 324*v*H[1 - v, 0, 1 - u - v] + 2232*H[1 - v, 1, 1 - u - v] - 2232*u*H[1 - v, 1, 1 - u - v] - (1116*H[1 - v, 1, 1 - u - v])/v + (2232*u*H[1 - v, 1, 1 - u - v])/v - (1116*u^2*H[1 - v, 1, 1 - u - v])/v - 1116*v*H[1 - v, 1, 1 - u - v] - (216*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (432*u*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 - (216*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (540*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 - (648*u*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (108*u^2*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 - (432*v^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (216*u*v^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 + (108*v^3*H[1 - v, 1, 1 - u - v])/(-1 + u + v)^2 - (432*H[1 - v, 1, 1 - u - v])/(-1 + u + v) + (864*u*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (432*u^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v) + (864*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (864*u*v*H[1 - v, 1, 1 - u - v])/(-1 + u + v) - (432*v^2*H[1 - v, 1, 1 - u - v])/(-1 + u + v) + 288*H[1 - v, 1 - v, 1 - u - v] - 288*u*H[1 - v, 1 - v, 1 - u - v] - (144*H[1 - v, 1 - v, 1 - u - v])/v + (288*u*H[1 - v, 1 - v, 1 - u - v])/v - (144*u^2*H[1 - v, 1 - v, 1 - u - v])/v - 144*v*H[1 - v, 1 - v, 1 - u - v] + 2520*H[1 - v, v, 1 - u - v] - 2520*u*H[1 - v, v, 1 - u - v] - (1260*H[1 - v, v, 1 - u - v])/v + (2520*u*H[1 - v, v, 1 - u - v])/v - (1260*u^2*H[1 - v, v, 1 - u - v])/v - 1260*v*H[1 - v, v, 1 - u - v] - 936*H[v, 0, 1 - u - v] + 936*u*H[v, 0, 1 - u - v] + (468*H[v, 0, 1 - u - v])/v - (936*u*H[v, 0, 1 - u - v])/v + (468*u^2*H[v, 0, 1 - u - v])/v + 468*v*H[v, 0, 1 - u - v] + 1584*H[v, v, 1 - u - v] - 1584*u*H[v, v, 1 - u - v] - (792*H[v, v, 1 - u - v])/v + (1584*u*H[v, v, 1 - u - v])/v - (792*u^2*H[v, v, 1 - u - v])/v - 792*v*H[v, v, 1 - u - v] - 432*H[0, 0, 1 - v, 1 - u - v] + 432*u*H[0, 0, 1 - v, 1 - u - v] + (216*H[0, 0, 1 - v, 1 - u - v])/v - (432*u*H[0, 0, 1 - v, 1 - u - v])/v + (216*u^2*H[0, 0, 1 - v, 1 - u - v])/v + 216*v*H[0, 0, 1 - v, 1 - u - v] + 432*H[0, 0, v, 1 - u - v] - 432*u*H[0, 0, v, 1 - u - v] - (216*H[0, 0, v, 1 - u - v])/v + (432*u*H[0, 0, v, 1 - u - v])/v - (216*u^2*H[0, 0, v, 1 - u - v])/v - 216*v*H[0, 0, v, 1 - u - v] + 432*H[0, 1, 0, 1 - u - v] - 432*u*H[0, 1, 0, 1 - u - v] - (216*H[0, 1, 0, 1 - u - v])/v + (432*u*H[0, 1, 0, 1 - u - v])/v - (216*u^2*H[0, 1, 0, 1 - u - v])/v - 216*v*H[0, 1, 0, 1 - u - v] + 432*H[0, 1, 1, 1 - u - v] - 432*u*H[0, 1, 1, 1 - u - v] - (216*H[0, 1, 1, 1 - u - v])/v + (432*u*H[0, 1, 1, 1 - u - v])/v - (216*u^2*H[0, 1, 1, 1 - u - v])/v - 216*v*H[0, 1, 1, 1 - u - v] - 1296*H[0, 1, 1 - v, 1 - u - v] + 1296*u*H[0, 1, 1 - v, 1 - u - v] + (648*H[0, 1, 1 - v, 1 - u - v])/v - (1296*u*H[0, 1, 1 - v, 1 - u - v])/v + (648*u^2*H[0, 1, 1 - v, 1 - u - v])/v + 648*v*H[0, 1, 1 - v, 1 - u - v] - 432*H[0, 1 - v, 0, 1 - u - v] + 432*u*H[0, 1 - v, 0, 1 - u - v] + (216*H[0, 1 - v, 0, 1 - u - v])/v - (432*u*H[0, 1 - v, 0, 1 - u - v])/v + (216*u^2*H[0, 1 - v, 0, 1 - u - v])/v + 216*v*H[0, 1 - v, 0, 1 - u - v] - 432*H[0, 1 - v, 1, 1 - u - v] + 432*u*H[0, 1 - v, 1, 1 - u - v] + (216*H[0, 1 - v, 1, 1 - u - v])/v - (432*u*H[0, 1 - v, 1, 1 - u - v])/v + (216*u^2*H[0, 1 - v, 1, 1 - u - v])/v + 216*v*H[0, 1 - v, 1, 1 - u - v] + 432*H[0, 1 - v, 1 - v, 1 - u - v] - 432*u*H[0, 1 - v, 1 - v, 1 - u - v] - (216*H[0, 1 - v, 1 - v, 1 - u - v])/v + (432*u*H[0, 1 - v, 1 - v, 1 - u - v])/v - (216*u^2*H[0, 1 - v, 1 - v, 1 - u - v])/v - 216*v*H[0, 1 - v, 1 - v, 1 - u - v] + 432*H[0, 1 - v, v, 1 - u - v] - 432*u*H[0, 1 - v, v, 1 - u - v] - (216*H[0, 1 - v, v, 1 - u - v])/v + (432*u*H[0, 1 - v, v, 1 - u - v])/v - (216*u^2*H[0, 1 - v, v, 1 - u - v])/v - 216*v*H[0, 1 - v, v, 1 - u - v] + 864*H[0, v, 0, 1 - u - v] - 864*u*H[0, v, 0, 1 - u - v] - (432*H[0, v, 0, 1 - u - v])/v + (864*u*H[0, v, 0, 1 - u - v])/v - (432*u^2*H[0, v, 0, 1 - u - v])/v - 432*v*H[0, v, 0, 1 - u - v] - 432*H[0, v, 1 - v, 1 - u - v] + 432*u*H[0, v, 1 - v, 1 - u - v] + (216*H[0, v, 1 - v, 1 - u - v])/v - (432*u*H[0, v, 1 - v, 1 - u - v])/v + (216*u^2*H[0, v, 1 - v, 1 - u - v])/v + 216*v*H[0, v, 1 - v, 1 - u - v] - 864*H[0, v, v, 1 - u - v] + 864*u*H[0, v, v, 1 - u - v] + (432*H[0, v, v, 1 - u - v])/v - (864*u*H[0, v, v, 1 - u - v])/v + (432*u^2*H[0, v, v, 1 - u - v])/v + 432*v*H[0, v, v, 1 - u - v] - 432*H[1, 0, 0, 1 - u - v] + 432*u*H[1, 0, 0, 1 - u - v] + (216*H[1, 0, 0, 1 - u - v])/v - (432*u*H[1, 0, 0, 1 - u - v])/v + (216*u^2*H[1, 0, 0, 1 - u - v])/v + 216*v*H[1, 0, 0, 1 - u - v] - 432*H[1, 0, 1, 1 - u - v] + 432*u*H[1, 0, 1, 1 - u - v] + (216*H[1, 0, 1, 1 - u - v])/v - (432*u*H[1, 0, 1, 1 - u - v])/v + (216*u^2*H[1, 0, 1, 1 - u - v])/v + 216*v*H[1, 0, 1, 1 - u - v] - 864*H[1, 1, 1, 1 - u - v] + 864*u*H[1, 1, 1, 1 - u - v] + (432*H[1, 1, 1, 1 - u - v])/v - (864*u*H[1, 1, 1, 1 - u - v])/v + (432*u^2*H[1, 1, 1, 1 - u - v])/v + 432*v*H[1, 1, 1, 1 - u - v] + 864*H[1, 1, 1 - v, 1 - u - v] - 864*u*H[1, 1, 1 - v, 1 - u - v] - (432*H[1, 1, 1 - v, 1 - u - v])/v + (864*u*H[1, 1, 1 - v, 1 - u - v])/v - (432*u^2*H[1, 1, 1 - v, 1 - u - v])/v - 432*v*H[1, 1, 1 - v, 1 - u - v] + 432*H[1, 1 - v, 1, 1 - u - v] - 432*u*H[1, 1 - v, 1, 1 - u - v] - (216*H[1, 1 - v, 1, 1 - u - v])/v + (432*u*H[1, 1 - v, 1, 1 - u - v])/v - (216*u^2*H[1, 1 - v, 1, 1 - u - v])/v - 216*v*H[1, 1 - v, 1, 1 - u - v] - 432*H[1, 1 - v, 1 - v, 1 - u - v] + 432*u*H[1, 1 - v, 1 - v, 1 - u - v] + (216*H[1, 1 - v, 1 - v, 1 - u - v])/v - (432*u*H[1, 1 - v, 1 - v, 1 - u - v])/v + (216*u^2*H[1, 1 - v, 1 - v, 1 - u - v])/v + 216*v*H[1, 1 - v, 1 - v, 1 - u - v] - 432*H[1 - v, 0, 0, 1 - u - v] + 432*u*H[1 - v, 0, 0, 1 - u - v] + (216*H[1 - v, 0, 0, 1 - u - v])/v - (432*u*H[1 - v, 0, 0, 1 - u - v])/v + (216*u^2*H[1 - v, 0, 0, 1 - u - v])/v + 216*v*H[1 - v, 0, 0, 1 - u - v] - 432*H[1 - v, 0, 1, 1 - u - v] + 432*u*H[1 - v, 0, 1, 1 - u - v] + (216*H[1 - v, 0, 1, 1 - u - v])/v - (432*u*H[1 - v, 0, 1, 1 - u - v])/v + (216*u^2*H[1 - v, 0, 1, 1 - u - v])/v + 216*v*H[1 - v, 0, 1, 1 - u - v] + 432*H[1 - v, 0, 1 - v, 1 - u - v] - 432*u*H[1 - v, 0, 1 - v, 1 - u - v] - (216*H[1 - v, 0, 1 - v, 1 - u - v])/v + (432*u*H[1 - v, 0, 1 - v, 1 - u - v])/v - (216*u^2*H[1 - v, 0, 1 - v, 1 - u - v])/v - 216*v*H[1 - v, 0, 1 - v, 1 - u - v] + 432*H[1 - v, 0, v, 1 - u - v] - 432*u*H[1 - v, 0, v, 1 - u - v] - (216*H[1 - v, 0, v, 1 - u - v])/v + (432*u*H[1 - v, 0, v, 1 - u - v])/v - (216*u^2*H[1 - v, 0, v, 1 - u - v])/v - 216*v*H[1 - v, 0, v, 1 - u - v] + 432*H[1 - v, 1, 0, 1 - u - v] - 432*u*H[1 - v, 1, 0, 1 - u - v] - (216*H[1 - v, 1, 0, 1 - u - v])/v + (432*u*H[1 - v, 1, 0, 1 - u - v])/v - (216*u^2*H[1 - v, 1, 0, 1 - u - v])/v - 216*v*H[1 - v, 1, 0, 1 - u - v] + 864*H[1 - v, 1, 1, 1 - u - v] - 864*u*H[1 - v, 1, 1, 1 - u - v] - (432*H[1 - v, 1, 1, 1 - u - v])/v + (864*u*H[1 - v, 1, 1, 1 - u - v])/v - (432*u^2*H[1 - v, 1, 1, 1 - u - v])/v - 432*v*H[1 - v, 1, 1, 1 - u - v] - 864*H[1 - v, 1, 1 - v, 1 - u - v] + 864*u*H[1 - v, 1, 1 - v, 1 - u - v] + (432*H[1 - v, 1, 1 - v, 1 - u - v])/v - (864*u*H[1 - v, 1, 1 - v, 1 - u - v])/v + (432*u^2*H[1 - v, 1, 1 - v, 1 - u - v])/v + 432*v*H[1 - v, 1, 1 - v, 1 - u - v] + 432*H[1 - v, 1 - v, 0, 1 - u - v] - 432*u*H[1 - v, 1 - v, 0, 1 - u - v] - (216*H[1 - v, 1 - v, 0, 1 - u - v])/v + (432*u*H[1 - v, 1 - v, 0, 1 - u - v])/v - (216*u^2*H[1 - v, 1 - v, 0, 1 - u - v])/v - 216*v*H[1 - v, 1 - v, 0, 1 - u - v] - 432*H[1 - v, 1 - v, 1, 1 - u - v] + 432*u*H[1 - v, 1 - v, 1, 1 - u - v] + (216*H[1 - v, 1 - v, 1, 1 - u - v])/v - (432*u*H[1 - v, 1 - v, 1, 1 - u - v])/v + (216*u^2*H[1 - v, 1 - v, 1, 1 - u - v])/v + 216*v*H[1 - v, 1 - v, 1, 1 - u - v] + 1296*H[1 - v, v, 0, 1 - u - v] - 1296*u*H[1 - v, v, 0, 1 - u - v] - (648*H[1 - v, v, 0, 1 - u - v])/v + (1296*u*H[1 - v, v, 0, 1 - u - v])/v - (648*u^2*H[1 - v, v, 0, 1 - u - v])/v - 648*v*H[1 - v, v, 0, 1 - u - v] - 432*H[1 - v, v, 1 - v, 1 - u - v] + 432*u*H[1 - v, v, 1 - v, 1 - u - v] + (216*H[1 - v, v, 1 - v, 1 - u - v])/v - (432*u*H[1 - v, v, 1 - v, 1 - u - v])/v + (216*u^2*H[1 - v, v, 1 - v, 1 - u - v])/v + 216*v*H[1 - v, v, 1 - v, 1 - u - v] - 432*H[1 - v, v, v, 1 - u - v] + 432*u*H[1 - v, v, v, 1 - u - v] + (216*H[1 - v, v, v, 1 - u - v])/v - (432*u*H[1 - v, v, v, 1 - u - v])/v + (216*u^2*H[1 - v, v, v, 1 - u - v])/v + 216*v*H[1 - v, v, v, 1 - u - v] + 432*H[v, 0, 0, 1 - u - v] - 432*u*H[v, 0, 0, 1 - u - v] - (216*H[v, 0, 0, 1 - u - v])/v + (432*u*H[v, 0, 0, 1 - u - v])/v - (216*u^2*H[v, 0, 0, 1 - u - v])/v - 216*v*H[v, 0, 0, 1 - u - v] - 432*H[v, 0, v, 1 - u - v] + 432*u*H[v, 0, v, 1 - u - v] + (216*H[v, 0, v, 1 - u - v])/v - (432*u*H[v, 0, v, 1 - u - v])/v + (216*u^2*H[v, 0, v, 1 - u - v])/v + 216*v*H[v, 0, v, 1 - u - v] + 432*H[v, 1 - v, 1 - v, 1 - u - v] - 432*u*H[v, 1 - v, 1 - v, 1 - u - v] - (216*H[v, 1 - v, 1 - v, 1 - u - v])/v + (432*u*H[v, 1 - v, 1 - v, 1 - u - v])/v - (216*u^2*H[v, 1 - v, 1 - v, 1 - u - v])/v - 216*v*H[v, 1 - v, 1 - v, 1 - u - v] + 432*H[v, 1 - v, v, 1 - u - v] - 432*u*H[v, 1 - v, v, 1 - u - v] - (216*H[v, 1 - v, v, 1 - u - v])/v + (432*u*H[v, 1 - v, v, 1 - u - v])/v - (216*u^2*H[v, 1 - v, v, 1 - u - v])/v - 216*v*H[v, 1 - v, v, 1 - u - v] - 864*H[v, v, 0, 1 - u - v] + 864*u*H[v, v, 0, 1 - u - v] + (432*H[v, v, 0, 1 - u - v])/v - (864*u*H[v, v, 0, 1 - u - v])/v + (432*u^2*H[v, v, 0, 1 - u - v])/v + 432*v*H[v, v, 0, 1 - u - v] + 864*H[v, v, v, 1 - u - v] - 864*u*H[v, v, v, 1 - u - v] - (432*H[v, v, v, 1 - u - v])/v + (864*u*H[v, v, v, 1 - u - v])/v - (432*u^2*H[v, v, v, 1 - u - v])/v - 432*v*H[v, v, v, 1 - u - v] - 432*zeta3 + 432*u*zeta3 + (216*zeta3)/v - (432*u*zeta3)/v + (432*u^2*zeta3)/v + 216*v*zeta3))/864) - (MH2*u*H[0, u]*(198*(-1 + v) + 225*Pi^2*u*(-1 + v) + u^2*(-808 + 225*Pi^2 + 216*zeta3) + 8*u*(92 - 27*zeta3 + v*(-101 + 27*zeta3))))/(432*v*(-1 + u + v)) - (MH2*(-1 + u + v)*H[0, 1 - u - v]*(270*(-1 + v) + 225*Pi^2*u*(-1 + v) + u^2*(-808 + 225*Pi^2 + 216*zeta3) + 8*u*(110 - 27*zeta3 + v*(-101 + 27*zeta3))))/(432*u*v) + (MH2*H[0, v]*(-540*(-1 + v)^4*v^2 + 2*u^6*(6949 - 336*Pi^2*(-1 + v)^2 + 1728*zeta3 + 432*zeta3 + v^2*(4357 + 1728*zeta3 + 432*zeta3) - 2*v*(6229 + 1728*zeta3 + 432*zeta3)) - 6*u^5*(-1 + v)*(-6949 + 336*Pi^2*(-1 + v)^2 - 1728*zeta3 - 432*zeta3 - v^2*(4357 + 1728*zeta3 + 432*zeta3) + 2*v*(6229 + 1728*zeta3 + 432*zeta3)) + u*(-1 + v)^3*v*(-7381 + 336*Pi^2*(-1 + v)^2 - 1728*zeta3 - 432*zeta3 - v^2*(3817 + 1728*zeta3 + 432*zeta3) + v*(9110 + 3456*zeta3 + 864*zeta3)) + u^4*(-336*Pi^2*(-1 + v)^2*(7 - 16*v + 7*v^2) - 48*v^3*(3229 + 1080*zeta3 + 270*zeta3) + 7*v^4*(4357 + 1728*zeta3 + 432*zeta3) + 7*(7039 + 1728*zeta3 + 432*zeta3) - 12*v*(16477 + 4320*zeta3 + 1080*zeta3) + 16*v^2*(17203 + 4968*zeta3 + 1242*zeta3)) - u^2*(-1 + v)^2*(-7579 + 336*Pi^2*(-1 + v)^2*(1 - 5*v + v^2) - 1728*zeta3 - 432*zeta3 - v^4*(4357 + 1728*zeta3 + 432*zeta3) - 6*v^2*(11171 + 3456*zeta3 + 864*zeta3) + v^3*(31777 + 12096*zeta3 + 3024*zeta3) + v*(46969 + 12096*zeta3 + 3024*zeta3)) - 4*u^3*(-1 + v)*(336*Pi^2*(-1 + v)^2*(1 - 3*v + v^2) - 16*(454 + 108*zeta3 + 27*zeta3) - v^4*(4357 + 1728*zeta3 + 432*zeta3) + 4*v*(8243 + 2160*zeta3 + 540*zeta3) + v^3*(24566 + 8640*zeta3 + 2160*zeta3) - v^2*(47069 + 13824*zeta3 + 3456*zeta3))))/(864*(-1 + u)*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MH2*H[1, v]*(16*u^4*(101 + 3*Pi^2 - 135*zeta3) + 32*u^3*(-1 + v)*(101 + 3*Pi^2 - 135*zeta3) - 2*(-1 + v)*v*(-611 + 12*Pi^2*(-1 + v) + v*(404 - 540*zeta3) + 540*zeta3) + u*(-1 + v)*(1393 + 24*Pi^2*(1 - 4*v + v^2) + v^2*(808 - 1080*zeta3) - 1080*zeta3 + 5*v*(-695 + 864*zeta3)) + u^2*(3009 + 24*Pi^2*(3 - 8*v + 3*v^2) + v^2*(2424 - 3240*zeta3) - 3240*zeta3 + v*(-6707 + 8640*zeta3))))/(432*(-1 + u)*v*(u + v)));



==> AuxFiles/H/Hqqg_Hard_R4.m <==
(* LO *)
M0M0 = (MH2*(1 + u^2))/(v*(-1 + u + v));

(* NLO *)
M0M1 = (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, u]*H[0, v])/(2*Nc*v*(-1 + u + v)) - (I*MH2*Nc*Pi*(1 + u^2)*H[1, u])/(v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) - (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, v]*H[1 - v, u])/(2*Nc*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*Nc*v*(-1 + u + v)) + ((I/2)*MH2*(-1 + Nc^2)*Pi*(1 + u^2)*H[v, u])/(Nc*v*(-1 + u + v)) - (MH2*(-1 + Nc^2)*(1 + u^2)*H[0, v]*H[v, u])/(2*Nc*v*(-1 + u + v)) - (MH2*Nc*(1 + u^2)*H[0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(-2 + 3*Nc^2)*(1 + u^2)*H[0, 0, v])/(2*Nc*v*(-1 + u + v)) + (MH2*(1 + Nc^2)*(1 + u^2)*H[0, 1, v])/(2*Nc*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Nc*(1 + u^2)*(H[0, 1, v] + H[1, 0, v]))/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, v])/(2*Nc*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(2*Nc*v*(-1 + u + v)) + (MH2*(-1 + Nc^2)*(1 + u^2)*H[v, 0, u])/(2*Nc*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, u]*((-I)*Pi + Log[muSqOMH2]))/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*(9 - 4*Nc*Nf + Nc^2*(13 + (6*I)*Pi) + 6*Log[muSqOMH2]))/(12*Nc*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*(9 - 4*Nc*Nf + Nc^2*(13 + (6*I)*Pi) + 6*Log[muSqOMH2]))/(12*Nc*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*(9 + 13*Nc^2 - 4*Nc*Nf - (6*I)*Pi + (6 - 12*Nc^2)*Log[muSqOMH2]))/(12*Nc*v*(-1 + u + v)) + (MH2*(-20*Nc*Nf*(1 + u^2) + 3*Pi^2*(1 + u^2) - 9*(-9 - u*(-2 + v) + v + 5*zeta2 + u^2*(-9 + 5*zeta2)) + Nc^2*(89 + 9*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 90*zeta2 + u^2*(89 + 90*zeta2)) + 3*(9 - 4*Nc*Nf + Nc^2*(13 - (6*I)*Pi))*(1 + u^2)*Log[muSqOMH2] - 9*(-1 + 2*Nc^2)*(1 + u^2)*Log[muSqOMH2]^2))/(36*Nc*v*(-1 + u + v));

(* NNLO *)
M1M1 = (MH2*(73 + 123*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + u^2*(73 - 828*zeta2) - 828*zeta2)*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2 - 2*v + 2*v^2 + 2*u*(2 + v))*(Pi^2 - 6*zeta2)*H[1, u])/(4*v*(-1 + u + v)) + (MH2*(31*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (MH2*(17*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 20*zeta2 + u^2*(-9 + 20*zeta2)))*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) + (MH2*(19*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[1, u]*H[1, v])/(12*v*(-1 + u + v)) + (MH2*(44 - 63*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 468*zeta2 + u^2*(44 + 468*zeta2))*H[0, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (MH2*(206 - 42*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 396*zeta2 + u^2*(206 + 396*zeta2))*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (MH2*(11 + 11*u^2 + 3*v - 3*v^2 - 3*u*(6 + v))*(Pi^2 - 6*zeta2)*H[v, u])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*(-16 + 135*Pi^2 - 936*zeta2)*H[0, v]*H[v, u])/(72*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + (MH2*(-35*Pi^2*(1 + u^2) + 6*(-9 - u*(-2 + v) + v + 38*zeta2 + u^2*(-9 + 38*zeta2)))*H[0, 0, u])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(-453*Pi^2*(1 + u^2) + 2*(52 - 9*u*(-2 + v) + 9*v + 1728*zeta2 + 4*u^2*(13 + 432*zeta2)))*H[0, 0, v])/(72*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(6*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MH2*(206 - 51*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 342*zeta2 + u^2*(206 + 342*zeta2))*H[0, 1, v])/(36*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(6*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MH2*(17*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 20*zeta2 + u^2*(-9 + 20*zeta2)))*H[0, 1 - v, u])/(24*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(6*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*(Pi^2 - 4*zeta2)*H[0, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MH2*(8 - 15*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + 72*zeta2 + 8*u^2*(1 + 9*zeta2))*H[1, 0, v])/(8*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(6*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MH2*(206 - 42*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 396*zeta2 + u^2*(206 + 396*zeta2))*H[1, 1, v])/(36*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(19*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[1, 1 - v, u])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MH2*(17*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 20*zeta2 + u^2*(-9 + 20*zeta2)))*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(206 - 42*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 396*zeta2 + u^2*(206 + 396*zeta2))*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*(-16 + 99*Pi^2 - 720*zeta2)*H[v, 0, u])/(72*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (21*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (6*MH2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (21*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (15*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (25*MH2*(1 + u^2)*H[0, 0, 1, v])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (19*MH2*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (17*MH2*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 1, 0, v])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 1, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (18*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) - (9*MH2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 1, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, 1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 1, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 1, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, 0, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + ((MH2*(44 - 123*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 936*zeta2 + u^2*(44 + 936*zeta2)))/(72*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u])/(4*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[1, v])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[1 - v, u])/(8*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) - (15*MH2*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (-1/24*(MH2*(-1 + 2*Nc^2)*(9 + 13*Nc^2 - 4*Nc*Nf)*(1 + u^2))/(Nc^2*v*(-1 + u + v)) - (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, u])/(4*v*(-1 + u + v)) + (MH2*(1 - 2*Nc^2)^2*(1 + u^2)*H[0, v])/(4*Nc^2*v*(-1 + u + v)) - (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[1, v])/(4*Nc^2*v*(-1 + u + v)) - (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[1 - v, u])/(4*Nc^2*v*(-1 + u + v)))*Log[muSqOMH2]^3 + (MH2*(1 - 2*Nc^2)^2*(1 + u^2)*Log[muSqOMH2]^4)/(16*Nc^2*v*(-1 + u + v)) + Nf^2*((MH2*(1 + u^2)*(25 + 9*Pi^2 - 54*zeta2))/(81*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[0, v])/(27*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((10*MH2*(1 + u^2))/(27*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)))*Log[muSqOMH2] + (MH2*(1 + u^2)*Log[muSqOMH2]^2)/(9*v*(-1 + u + v))) + (Nf*((MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(9*v*(-1 + u + v)) + (MH2*(-35*Pi^2*(1 + u^2) + 6*(-14 - u*(-2 + v) + v + 38*zeta2 + 2*u^2*(-7 + 19*zeta2)))*H[0, v])/(36*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, u]*H[0, v])/(9*v*(-1 + u + v)) + (MH2*(-28 - 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + 48*zeta2 + 4*u^2*(-7 + 12*zeta2))*H[1, v])/(12*v*(-1 + u + v)) + (MH2*(-28 - 7*Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v + 48*zeta2 + 4*u^2*(-7 + 12*zeta2))*H[1 - v, u])/(12*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(9*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(6*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) - (19*MH2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 1, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + ((MH2*(-29*Pi^2*(1 + u^2) + 6*(-14 - u*(-2 + v) + v + 32*zeta2 + 2*u^2*(-7 + 16*zeta2))))/(36*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[0, v])/(3*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) - (14*MH2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMH2] + ((-7*MH2*(1 + u^2))/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u])/(2*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (MH2*(-(Pi^2*(71 + 96*u + 71*u^2)) + 6*(-45 + 5*v + 86*zeta2 + u*(10 - 5*v + 96*zeta2) + 28*zeta3 + u^2*(-45 + 86*zeta2 + 28*zeta3 - 28*zeta3) - 28*zeta3)))/(108*v*(-1 + u + v))))/Nc + (MH2*H[0, u]*(Pi^2*(-41 - 41*u^2 - 6*v + 6*v^2 + 6*u*(26 + v)) + 6*((41 + 41*u^2 + 6*v - 6*v^2 - 6*u*(26 + v))*zeta2 - 28*(1 + u^2)*(zeta3 - zeta3))))/(72*v*(-1 + u + v)) + (MH2*H[1, v]*(Pi^2*(99 + 99*u^2 + 12*v - 12*v^2 - 4*u*(16 + 3*v)) - 4*(-103 + 11*v + 96*zeta2 + 18*v*zeta2 - 18*v^2*zeta2 - u*(-22 + 11*v + 96*zeta2 + 18*v*zeta2) - 56*zeta3 + 56*zeta3 + u^2*(-103 + 96*zeta2 - 56*zeta3 + 56*zeta3))))/(48*v*(-1 + u + v)) + (MH2*H[1 - v, u]*(Pi^2*(99 + 99*u^2 + 12*v - 12*v^2 - 4*u*(16 + 3*v)) - 4*(-103 + 11*v + 96*zeta2 + 18*v*zeta2 - 18*v^2*zeta2 - u*(-22 + 11*v + 96*zeta2 + 18*v*zeta2) - 56*zeta3 + 56*zeta3 + u^2*(-103 + 96*zeta2 - 56*zeta3 + 56*zeta3))))/(48*v*(-1 + u + v)) + (MH2*H[0, v]*(Pi^2*(641 + 641*u^2 + 36*v - 36*v^2 - 12*u*(70 + 3*v)) - 12*(-103 + 11*v + 268*zeta2 + 18*v*zeta2 - 18*v^2*zeta2 - u*(-22 + 11*v + 420*zeta2 + 18*v*zeta2) - 112*zeta3 + 112*zeta3 + u^2*(-103 + 268*zeta2 - 112*zeta3 + 112*zeta3))))/(144*v*(-1 + u + v)) + Nc*Nf*((-7*MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(18*v*(-1 + u + v)) + (MH2*(-154 + 39*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v - 378*zeta2 - 14*u^2*(11 + 27*zeta2))*H[0, v])/(54*v*(-1 + u + v)) - (10*MH2*(1 + u^2)*H[0, u]*H[0, v])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(3*v*(-1 + u + v)) - (10*MH2*(1 + u^2)*H[0, v]*H[1, u])/(9*v*(-1 + u + v)) + (MH2*(-154 + 12*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v - 216*zeta2 - 2*u^2*(77 + 108*zeta2))*H[1, v])/(54*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[1, v])/(9*v*(-1 + u + v)) - (10*MH2*(1 + u^2)*H[1, u]*H[1, v])/(9*v*(-1 + u + v)) + (MH2*(-154 + 12*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v - 216*zeta2 - 2*u^2*(77 + 108*zeta2))*H[1 - v, u])/(54*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(6*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, u])/(9*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 1 - v, u])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) - (8*MH2*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (10*MH2*(1 + u^2)*H[1, 1 - v, u])/(9*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1 - v, 0, u])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + ((MH2*(-154 + 30*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v - 324*zeta2 - 2*u^2*(77 + 162*zeta2)))/(54*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1, u])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, u]*H[1, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[1, v])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u])/(3*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMH2] + (-1/6*(MH2*(1 + u^2))/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u])/(3*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (MH2*(-445 - 3*Pi^2*(61 - 54*u + 61*u^2) + 45*v + 378*zeta2 - 9*u*(-10 + 5*v + 108*zeta2) - 504*zeta3 + 504*zeta3 + u^2*(-445 + 378*zeta2 - 504*zeta3 + 504*zeta3)))/(162*v*(-1 + u + v))) - (MH2*(u^3*(-84*Pi^4*(-1 + v) + Pi^2*(-387*v^2 + 7*v*(415 + 432*zeta2) - 4*(781 + 756*zeta2)) + 12*(-1150 + 299*zeta2 + 1512*zeta2^2 + v^2*(-103 + 135*zeta2) + 868*zeta3 + 450*zeta4 - v*(-1262 + 131*zeta2 + 1512*zeta2^2 + 532*zeta3 + 450*zeta4 - 532*zeta3) - 868*zeta3)) + u^5*(42*Pi^4 - Pi^2*(1559 + 1512*zeta2) + 12*(-405 + 265*zeta2 + 756*zeta2^2 + 98*zeta3 + 225*zeta4 - 98*zeta3)) + v*(42*Pi^4 - Pi^2*(1289 + 99*v + 216*v^2 + 1512*zeta2) + 12*(-405 + 130*zeta2 + 756*zeta2^2 + 9*v^2*(-1 + 12*zeta2) + 2*v*(47 + 54*zeta2) + 98*zeta3 + 225*zeta4 - 98*zeta3)) + u*(Pi^4*(42 - 84*v) + Pi^2*(-1613 + 243*v^2 - 1512*zeta2 + v*(2455 + 3024*zeta2)) + 12*(-405 + 18*v^3 + 292*zeta2 + 756*zeta2^2 - 3*v^2*(97 + 99*zeta2) + 98*zeta3 + 225*zeta4 - v*(-1074 + 23*zeta2 + 1512*zeta2^2 + 532*zeta3 + 450*zeta4 - 532*zeta3) - 98*zeta3)) + u^2*(84*Pi^4*(-1 + v) - Pi^2*(-3202 + 189*v^2 + 216*v^3 - 3024*zeta2 + v*(2341 + 3024*zeta2)) + 12*(980 - 455*zeta2 - 1512*zeta2^2 + 30*v^2*(10 + 9*zeta2) + 9*v^3*(-1 + 12*zeta2) - 532*zeta3 - 450*zeta4 + 2*v*(-716 - 134*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3) + 532*zeta3)) + 2*u^4*(21*Pi^4*(-2 + v) + Pi^2*(1547 - 865*v + 1512*zeta2 - 756*v*zeta2) + 6*(980 - 401*zeta2 - 1512*zeta2^2 - 532*zeta3 - 450*zeta4 + v*(-499 + 292*zeta2 + 756*zeta2^2 + 98*zeta3 + 225*zeta4 - 98*zeta3) + 532*zeta3))))/(432*(-1 + u)^2*v*(-1 + u + v)*(u + v)) + Log[muSqOMH2]*((MH2*(49*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 52*zeta2 + u^2*(-9 + 52*zeta2)))*H[0, u])/(24*v*(-1 + u + v)) + (MH2*(44 - 159*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 1260*zeta2 + 4*u^2*(11 + 315*zeta2))*H[0, v])/(36*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + (MH2*(206 - 24*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 288*zeta2 + u^2*(206 + 288*zeta2))*H[1, v])/(36*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (MH2*(206 - 24*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 288*zeta2 + u^2*(206 + 288*zeta2))*H[1 - v, u])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*(Pi^2 - 9*zeta2)*H[v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (21*MH2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(Pi^2*(509 - 624*u + 509*u^2) - 12*(-103 + 11*v + u*(22 - 11*v - 312*zeta2) + 202*zeta2 - 112*zeta3 + 112*zeta3 + u^2*(-103 + 202*zeta2 - 112*zeta3 + 112*zeta3))))/(144*v*(-1 + u + v))) + Nc^2*((MH2*(89 - 27*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 306*zeta2 + u^2*(89 + 306*zeta2))*H[0, u]*H[0, v])/(18*v*(-1 + u + v)) + (MH2*(25 + 25*u^2 + 12*v - 12*v^2 - 12*u*(2 + v))*(Pi^2 - 6*zeta2)*H[1, u])/(12*v*(-1 + u + v)) + (MH2*(89 - 21*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 270*zeta2 + u^2*(89 + 270*zeta2))*H[0, v]*H[1, u])/(18*v*(-1 + u + v)) + (MH2*(1157 - 117*v - 12*Pi^2*(22 + 22*u^2 + 9*v - 9*v^2 - 9*u*(2 + v)) + 3456*zeta2 + 648*v*zeta2 - 648*v^2*zeta2 + u^2*(1157 + 3456*zeta2) - 9*u*(26 - 13*v + 144*zeta2 + 72*v*zeta2))*H[1, v])/(216*v*(-1 + u + v)) + (MH2*(89 - 36*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 252*zeta2 + u^2*(89 + 252*zeta2))*H[0, u]*H[1, v])/(36*v*(-1 + u + v)) + (MH2*(89 - 21*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 162*zeta2 + u^2*(89 + 162*zeta2))*H[1, u]*H[1, v])/(18*v*(-1 + u + v)) + (MH2*(1157 - 117*v - 12*Pi^2*(22 + 22*u^2 + 9*v - 9*v^2 - 9*u*(2 + v)) + 3456*zeta2 + 648*v*zeta2 - 648*v^2*zeta2 + u^2*(1157 + 3456*zeta2) - 9*u*(26 - 13*v + 144*zeta2 + 72*v*zeta2))*H[1 - v, u])/(216*v*(-1 + u + v)) + (MH2*(-187 + 48*Pi^2*(1 + u^2) - 36*u*(-2 + v) + 36*v - 864*zeta2 - u^2*(187 + 864*zeta2))*H[0, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + (MH2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, v]*H[1 - v, u])/(72*v*(-1 + u + v)) - (MH2*(25 + 25*u^2 + 12*v - 12*v^2 - 12*u*(2 + v))*(Pi^2 - 6*zeta2)*H[v, u])/(24*v*(-1 + u + v)) + (MH2*(-89 + 21*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v - 270*zeta2 - u^2*(89 + 270*zeta2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(2*v*(-1 + u + v)) + (MH2*(-89 + 63*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v - 414*zeta2 - u^2*(89 + 414*zeta2))*H[0, 0, u])/(36*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(12*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(12*v*(-1 + u + v)) + (MH2*(-365 + 162*Pi^2*(1 + u^2) - 54*u*(-2 + v) + 54*v - 1836*zeta2 - u^2*(365 + 1836*zeta2))*H[0, 0, v])/(72*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (91*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(6*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[0, 1, u])/(2*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*(169 + 72*Pi^2 - 432*zeta2)*H[0, 1, v])/(72*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(6*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MH2*(89 - 36*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 252*zeta2 + u^2*(89 + 252*zeta2))*H[0, 1 - v, u])/(36*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(6*v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*(5*Pi^2 - 18*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, 0, u])/(2*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MH2*(26*Pi^2*(1 + u^2) - 3*(1 + 2*u*(-2 + v) - 2*v + 84*zeta2 + u^2*(1 + 84*zeta2)))*H[1, 0, v])/(24*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*MH2*Pi^2*(1 + u^2)*H[1, 1, u])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, 1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, 1, v])/(72*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(6*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(89 - 21*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 162*zeta2 + u^2*(89 + 162*zeta2))*H[1, 1 - v, u])/(18*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + (MH2*(89 - 36*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 252*zeta2 + u^2*(89 + 252*zeta2))*H[1 - v, 0, u])/(36*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1 - v, 1 - v, u])/(72*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, v, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + (MH2*(89 - 30*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 216*zeta2 + u^2*(89 + 216*zeta2))*H[v, 0, u])/(36*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(12*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, v]*H[0, 0, 0, u])/(2*v*(-1 + u + v)) - (39*MH2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (9*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (9*MH2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, 0, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1, 0, 0, u])/(v*(-1 + u + v)) - (65*MH2*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, 0, u])/(2*v*(-1 + u + v)) + (27*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1 - v, 0, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 0, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + ((MH2*(-187 + 84*Pi^2*(1 + u^2) - 36*u*(-2 + v) + 36*v - 864*zeta2 - u^2*(187 + 864*zeta2)))/(144*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u])/(v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, u])/(2*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (MH2*H[0, u]*(Pi^2*(157 + 157*u^2 + 12*v - 12*v^2 - 12*u*(11 + v)) - 6*(157 + 157*u^2 + 12*v - 12*v^2 - 12*u*(11 + v))*zeta2 + 336*(1 + u^2)*(zeta3 - zeta3)))/(72*v*(-1 + u + v)) + (MH2*H[0, v]*(1157 - 117*v - 3*Pi^2*(277 + 277*u^2 + 36*v - 36*v^2 - 36*u*(6 + v)) + 6858*zeta2 + 648*v*zeta2 - 648*v^2*zeta2 - 9*u*(26 - 13*v + 432*zeta2 + 72*v*zeta2) - 2016*zeta3 + 2016*zeta3 + u^2*(1157 + 6858*zeta2 - 2016*zeta3 + 2016*zeta3)))/(216*v*(-1 + u + v)) + Log[muSqOMH2]*((MH2*(89 - 24*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 396*zeta2 + u^2*(89 + 396*zeta2))*H[0, u])/(36*v*(-1 + u + v)) + (MH2*(-187 + 120*Pi^2*(1 + u^2) - 36*u*(-2 + v) + 36*v - 1296*zeta2 - u^2*(187 + 1296*zeta2))*H[0, v])/(72*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*(Pi^2 - 12*zeta2)*H[1, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, v]*H[1, u])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*(169 + 36*Pi^2 - 432*zeta2)*H[1, v])/(72*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, u]*H[1, v])/(6*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, u]*H[1, v])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*(169 + 36*Pi^2 - 432*zeta2)*H[1 - v, u])/(72*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 12*zeta2)*H[v, u])/(2*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 0, u])/(12*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(v*(-1 + u + v)) - (91*MH2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 1, v])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 0, u])/(v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, 1 - v, u])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 0, u])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1157 - 6*Pi^2*(101 - 72*u + 101*u^2) - 117*v + 9*u*(-26 + 13*v - 288*zeta2) + 5508*zeta2 - 2016*zeta3 + 2016*zeta3 + u^2*(1157 + 5508*zeta2 - 2016*zeta3 + 2016*zeta3)))/(216*v*(-1 + u + v))) + (MH2*(-2*u^3*(3879*Pi^4*(-1 + v) + 15*Pi^2*(-2561 + 441*v^2 + 1512*zeta2 - 8*v*(-211 + 189*zeta2)) - 5*(v^2*(963 + 9234*zeta2) + 2*(5603 - 7641*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3) - 2*v*(6125 + 864*zeta2 + 11178*zeta2^2 + 12600*zeta3 - 2916*zeta4 - 12600*zeta3))) + u^5*(3879*Pi^4 + Pi^2*(15465 - 22680*zeta2) + 10*(4001 + 3537*zeta2 + 11178*zeta2^2 + 9576*zeta3 - 2916*zeta4 - 9576*zeta3)) + v*(3879*Pi^4 - 15*Pi^2*(-1355 - 126*v + 432*v^2 + 1512*zeta2) + 10*(4001 + 621*zeta2 + 11178*zeta2^2 + 81*v^2*(1 + 48*zeta2) - 18*v*(49 + 135*zeta2) + 9576*zeta3 - 2916*zeta4 - 9576*zeta3)) + u*(-3879*Pi^4*(-1 + 2*v) - 15*Pi^2*(-1139 + 270*v^2 + v*(4060 - 3024*zeta2) + 1512*zeta2) - 10*(-4001 + 162*v^3 - 2565*zeta2 - 11178*zeta2^2 - 27*v^2*(101 + 234*zeta2) - 9576*zeta3 + 2916*zeta4 + 2*v*(5243 - 3510*zeta2 + 11178*zeta2^2 + 12600*zeta3 - 2916*zeta4 - 12600*zeta3) + 9576*zeta3)) + u^4*(3879*Pi^4*(-2 + v) - 15*Pi^2*(3538 - 3024*zeta2 + 7*v*(-83 + 216*zeta2)) + 10*(-9604 + 3618*zeta2 - 22356*zeta2^2 - 25200*zeta3 + 5832*zeta4 + v*(4883 + 8883*zeta2 + 11178*zeta2^2 + 9576*zeta3 - 2916*zeta4 - 9576*zeta3) + 25200*zeta3)) + 2*u^2*(3879*Pi^4*(-1 + v) - 15*Pi^2*(1877 - 81*v^2 + 216*v^3 - 1512*zeta2 + 2*v*(-1375 + 756*zeta2)) + 5*(-9604 + 5562*zeta2 - 22356*zeta2^2 + 81*v^3*(1 + 48*zeta2) - 54*v^2*(52 + 99*zeta2) - 25200*zeta3 + 5832*zeta4 + 4*v*(3463 - 3699*zeta2 + 5589*zeta2^2 + 7812*zeta3 - 1458*zeta4 - 7812*zeta3) + 25200*zeta3))))/(6480*(-1 + u)^2*v*(-1 + u + v)*(u + v))) + (-1/12*(MH2*(1 + 4*u + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(v*(-1 + u + v)) + (MH2*(-7*Pi^2*(1 + u^2) + 2*(-9 - u*(-2 + v) + v + 24*zeta2 + 3*u^2*(-3 + 8*zeta2)))*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) + (MH2*(27 + 7*Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v + u^2*(27 - 48*zeta2) - 48*zeta2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(27 + 7*Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v + u^2*(27 - 48*zeta2) - 48*zeta2)*H[1, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + 4*u + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(8*v*(-1 + u + v)) + (MH2*(31*Pi^2*(1 + u^2) - 6*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 0, u])/(6*v*(-1 + u + v)) + (MH2*(80*Pi^2*(1 + u^2) - 3*(-45 - 4*u*(-2 + v) + 4*v + 148*zeta2 + u^2*(-45 + 148*zeta2)))*H[0, 0, v])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*(27 + 9*Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v + u^2*(27 - 60*zeta2) - 60*zeta2)*H[0, 1, v])/(8*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*(27 + 14*Pi^2 - 84*zeta2)*H[1, 0, v])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(27 + 7*Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v + u^2*(27 - 48*zeta2) - 48*zeta2)*H[1, 1, v])/(8*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(27 + 7*Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v + u^2*(27 - 48*zeta2) - 48*zeta2)*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*(-13*Pi^2*(1 + u^2) + 6*(-9 - u*(-2 + v) + v + 16*zeta2 + u^2*(-9 + 16*zeta2)))*H[v, 0, u])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (6*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, 1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + ((MH2*(81 + 37*Pi^2*(1 + u^2) + 6*u*(-2 + v) - 6*v - 240*zeta2 - 3*u^2*(-27 + 80*zeta2)))/(48*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, v])/(8*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMH2]^2 + Log[muSqOMH2]*(-1/3*(MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(v*(-1 + u + v)) + (MH2*(81 + 49*Pi^2*(1 + u^2) + 6*u*(-2 + v) - 6*v + u^2*(81 - 312*zeta2) - 312*zeta2)*H[0, v])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (MH2*(27 + 7*Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v + u^2*(27 - 48*zeta2) - 48*zeta2)*H[1, v])/(8*v*(-1 + u + v)) + (MH2*(27 + 7*Pi^2*(1 + u^2) + 2*u*(-2 + v) - 2*v + u^2*(27 - 48*zeta2) - 48*zeta2)*H[1 - v, u])/(8*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(Pi^2*(47 + 80*u + 47*u^2) - 2*(-81 + 9*v + 168*zeta2 + u*(18 - 9*v + 240*zeta2) + 56*zeta3 + u^2*(-81 + 168*zeta2 + 56*zeta3 - 56*zeta3) - 56*zeta3)))/(48*v*(-1 + u + v))) + (MH2*H[1, v]*(Pi^2*(39 + 48*u + 39*u^2) - 2*(-81 + 9*v - 9*u*(-2 + v - 16*zeta2) + 144*zeta2 + 56*zeta3 + u^2*(-81 + 144*zeta2 + 56*zeta3 - 56*zeta3) - 56*zeta3)))/(48*v*(-1 + u + v)) + (MH2*H[1 - v, u]*(Pi^2*(39 + 48*u + 39*u^2) - 2*(-81 + 9*v - 9*u*(-2 + v - 16*zeta2) + 144*zeta2 + 56*zeta3 + u^2*(-81 + 144*zeta2 + 56*zeta3 - 56*zeta3) - 56*zeta3)))/(48*v*(-1 + u + v)) + (MH2*H[0, v]*(Pi^2*(53 + 104*u + 53*u^2) - 2*(-81 + 9*v + 186*zeta2 + u*(18 - 9*v + 312*zeta2) + 56*zeta3 + u^2*(-81 + 186*zeta2 + 56*zeta3 - 56*zeta3) - 56*zeta3)))/(48*v*(-1 + u + v)) + (MH2*(u*(-37*Pi^4 + 20*Pi^2*(90 + 49*v + 21*v^2 - 72*zeta2) - 40*(-123 + 351*zeta2 - 222*zeta2^2 + v^2*(-33 + 72*zeta2) + 56*zeta3 - 102*zeta4 + 4*v*(21 + 30*zeta2 + 14*zeta3 - 14*zeta3) - 56*zeta3)) + u^3*(-37*Pi^4 - 480*Pi^2*(-4 + 3*zeta2) + 40*(123 - 369*zeta2 + 222*zeta2^2 - 56*zeta3 + 102*zeta4 + 56*zeta3)) + v*(-37*Pi^4 - 60*Pi^2*(-34 + 9*v + 24*zeta2) + 40*(123 - 30*v + 3*v^2 - 387*zeta2 + 90*v*zeta2 + 222*zeta2^2 - 56*zeta3 + 102*zeta4 + 56*zeta3)) + u^2*(-37*Pi^4*v - 20*Pi^2*(-76 + 9*v*(-13 + 8*zeta2)) + 40*(-54 - 210*zeta2 - 56*zeta3 + 56*zeta3 + v*(153 - 441*zeta2 + 222*zeta2^2 - 56*zeta3 + 102*zeta4 + 56*zeta3)))))/(960*v*(-1 + u + v)*(u + v)))/Nc^2;

M0M2 = -1/144*(MH2*(9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 9*u^4*(5 - 8*v + 3*v^2) + (-1 + v)^2*(158 - 36*v + 63*v^2) + u^3*(-185 + 275*v - 99*v^2 + 27*v^3) + u^2*(113 - 298*v + 194*v^2 - 18*v^3 + 9*v^4) + u*(-122 + 68*v + 9*v^2 + 27*v^3 + 18*v^4))*H[0, u]*H[0, v])/((-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi^2*(-1 - 4*u + 5*u^2)*H[1, u])/(24*v*(-1 + u + v)) - (MH2*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v + 3*u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + 3*u^6*(4 - 7*v + 3*v^2) + u^4*(-1 + v)*(12 + (-51 + 2*Pi^2)*v + 3*v^3) + u^5*(93 + 2*Pi^2*(-1 + v) - 69*v - 27*v^2 + 9*v^3) + u^2*(-1 + v)*(-12 + (-81 + 2*Pi^2)*v - 30*v^2 + 42*v^3) + u^3*(93 + 2*Pi^2*(-1 + v) - 63*v - 114*v^2 + 72*v^3 + 6*v^4))*H[0, v]*H[1, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MH2*(15 + u^4*(-1 + v) + Pi^2*(1 + u^2)*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3))*H[0, u]*H[1, v])/(16*(-1 + v)*v*(-1 + u + v)) - (MH2*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v + 3*u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + 3*u^6*(4 - 7*v + 3*v^2) + u^4*(-1 + v)*(12 + (-51 + 2*Pi^2)*v + 3*v^3) + u^5*(93 + 2*Pi^2*(-1 + v) - 69*v - 27*v^2 + 9*v^3) + u^2*(-1 + v)*(-12 + (-81 + 2*Pi^2)*v - 30*v^2 + 42*v^3) + u^3*(93 + 2*Pi^2*(-1 + v) - 63*v - 114*v^2 + 72*v^3 + 6*v^4))*H[1, u]*H[1, v])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 + 2*u^4*(3*Pi^2*(102 - 185*v + 64*v^2 + 13*v^3) + 2*(-1 + v)^2*(-297 + 81*v^2 + v*(4741 - 108*zeta3))) + u*(-1 + v)^2*v*(108 + 216*(-3 + Pi^2)*v^2 + 216*v^3 + v*(8888 + 93*Pi^2 - 216*zeta3)) + u^3*(-3*Pi^2*(-13 - 382*v + 802*v^2 - 442*v^3 + 41*v^4) + 4*(-1 + v)^2*(2276 - 783*v + 54*v^3 + v^2*(2708 - 54*zeta3) - 54*zeta3)) + u^5*(3*Pi^2*(25 - 62*v + 31*v^2) + 8*(-1 + v)^2*(1138 + 27*v - 27*zeta3)) + 2*u^2*(-1 + v)*(-27 + 27*(-71 + 16*Pi^2)*v^3 + (567 - 54*Pi^2)*v^4 + 27*v^5 + v^2*(10373 - 321*Pi^2 - 216*zeta3) + v*(-9023 - 93*Pi^2 + 216*zeta3)))*H[1 - v, u])/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(9*u^7*(-1 + v) + 9*(-1 + v)^3*v + 9*u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + 9*u^6*(4 - 7*v + 3*v^2) + u^4*v*(-725 + 42*Pi^2*(-1 + v) + 743*v - 9*v^2 + 9*v^3) + u^3*(-1 + v)*(599 + 42*Pi^2 - 126*v + 252*v^2 + 18*v^3) + u^5*(-599 + 42*Pi^2*(-1 + v) + 671*v - 81*v^2 + 27*v^3) + u^2*(-1 + v)*(-36 + (635 + 42*Pi^2)*v - 108*v^2 + 126*v^3))*H[0, v]*H[1 - v, u])/(144*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(439 + 439*u^2 + 18*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v)*H[1, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + (MH2*(9*u^5*(-1 + v) + 9*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 9*u^4*(5 - 8*v + 3*v^2) + (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(-347 + 437*v - 99*v^2 + 27*v^3) + u^2*(311 - 658*v + 374*v^2 - 18*v^3 + 9*v^4) + u*(-320 + 320*v - 63*v^2 + 45*v^3 + 18*v^4))*H[0, v]*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MH2*(Pi^2*(1 + u^2) - 2*(9 + 9*u^2 + u*(-2 + v) - v))*H[0, 0, u])/(16*v*(-1 + u + v)) + (MH2*(13 - 18*u + 13*u^2 - 18*v)*H[0, v]*H[0, 0, u])/(24*v*(-1 + u + v)) - (3*MH2*(-1 + 2*u + u^2 + 2*v)*H[1, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MH2*(9*u^5*(-1 + v) + 27*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 9*u^4*(5 - 8*v + 3*v^2) + (-1 + v)^2*(874 - 36*v + 63*v^2) + u^3*(-901 + 991*v - 99*v^2 + 27*v^3) + u^2*(829 - 1712*v + 910*v^2 - 18*v^3 + 9*v^4) + u*(-838 + 766*v + 27*v^2 + 27*v^3 + 18*v^4))*H[0, 0, v])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*(2*(-1 + v)^2*(-5 + 3*v) + u^2*(-4 + 10*v - 5*v^2) + 2*u*(3 - 8*v + 5*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(2*(-1 + v)^2*(-8 + 9*v) + 6*u*(5 - 8*v + 3*v^2) + u^2*(8 - 22*v + 11*v^2))*H[1 - v, u]*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(-11 + 9*u + 7*u^2 + 9*v)*H[v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*((439 + 27*Pi^2)*u^3*(-1 + v) + (439 + 27*Pi^2 - 9*v)*(-1 + v)*v + u^2*(18 - (457 + 27*Pi^2)*v + (448 + 27*Pi^2)*v^2) + u*(-439 + 27*Pi^2*(-1 + v) + 457*v - 18*v^2 + 9*v^3))*H[0, 1, v])/(72*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(6*(-1 + v)^2 + 4*u*(-1 + v)*v + u^2*(6 - 10*v + 5*v^2))*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MH2*(52*(-1 + v)^2*v^2 + 4*u*v*(26 - 55*v + 29*v^2) + u^4*(55 - 104*v + 52*v^2) + 2*u^3*(-12 + 73*v - 110*v^2 + 52*v^3) + u^2*(55 - 146*v + 158*v^2 - 116*v^3 + 52*v^4))*H[1 - v, u]*H[0, 1, v])/(24*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(15 + u^4*(-1 + v) + Pi^2*(1 + u^2)*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3))*H[0, 1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) + (MH2*(15*u^4 + 6*v^3 + 6*u*v^2*(2 + v) + 4*u^3*(-1 + 9*v) + u^2*(1 + 2*v + 27*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)*(u + v)^2) + (3*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MH2*(2*(-1 + v)^2*(-20 + 9*v) + u^2*(-22 + 50*v - 25*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, v]*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[0, v]*H[1, 0, u])/(8*v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[1, v]*H[1, 0, u])/(8*v*(-1 + u + v)) + (MH2*(3*u^6*(-1 + v) + 3*u^5*(5 - 9*v + 4*v^2) + (-1 + v)^2*v*(96 + 23*Pi^2 - 36*v + 21*v^2) + u^4*(23*Pi^2*(-1 + v) + 3*(-35 + 50*v - 19*v^2 + 6*v^3)) + u^2*(-1 + v)*(23*Pi^2*(1 - v + v^2) + 3*(32 - 59*v + 56*v^2 + v^3 + v^4)) + u*(-1 + v)*(23*Pi^2*(-1 + 2*v) + 3*(-32 + 78*v - 47*v^2 + 20*v^3 + 2*v^4)) + u^3*(23*Pi^2*(1 - 3*v + 2*v^2) + 3*(31 - 109*v + 89*v^2 - 13*v^3 + 4*v^4)))*H[1, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (3*MH2*(u + 2*u^2 + v)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(2 - u + 2*u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MH2*(16*u^4 + 43*v^2 + 2*u^3*(15 + 7*v) + u^2*(40 + 48*v - 20*v^2) + 2*u*v*(43 + 9*v - 9*v^2))*H[1 - v, u]*H[1, 0, v])/(24*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(-1 + u)^2*H[0, v]*H[1, 1, u])/(v*(-1 + u + v)) - (MH2*(-1 + u)^2*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MH2*(439 + 439*u^2 + 27*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v)*H[1, 1, v])/(72*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MH2*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v + 3*u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + 3*u^6*(4 - 7*v + 3*v^2) + u^4*(-1 + v)*(12 + (-51 + 2*Pi^2)*v + 3*v^3) + u^5*(93 + 2*Pi^2*(-1 + v) - 69*v - 27*v^2 + 9*v^3) + u^2*(-1 + v)*(-12 + (-81 + 2*Pi^2)*v - 30*v^2 + 42*v^3) + u^3*(93 + 2*Pi^2*(-1 + v) - 63*v - 114*v^2 + 72*v^3 + 6*v^4))*H[1, 1 - v, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(2 - u + 2*u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(Pi^2*(1 + u^2)*(-1 + v) + 3*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3)))*H[1 - v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)) + (3*MH2*(1 + u + 2*u^2 + v)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(439 + 439*u^2 + 18*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v)*H[1 - v, 1 - v, u])/(72*v*(-1 + u + v)) + (25*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(24*v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(24*v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(3*(-1 + v)^2*(-1 + 2*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(5 - 12*v + 6*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(9*u^5*(-1 + v) + 9*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 9*u^4*(5 - 8*v + 3*v^2) + (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(-347 + 437*v - 99*v^2 + 27*v^3) + u^2*(311 - 658*v + 374*v^2 - 18*v^3 + 9*v^4) + u*(-320 + 320*v - 63*v^2 + 45*v^3 + 18*v^4))*H[v, 0, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*(-11 + 9*u - 2*u^2 + 9*v)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(3*v*(-1 + u + v)) - (MH2*(-7 + 9*u + 11*u^2 + 9*v)*H[0, v]*H[v, v, u])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(-((-1 + v)^2*(-55 + 18*v)) - 6*u*(3 - 8*v + 5*v^2) + u^2*(19 - 44*v + 22*v^2))*H[0, 0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (21*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (15*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (15*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (43*MH2*(1 + u^2)*H[0, 0, 1, v])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MH2*(-1 + 2*u + u^2 + 2*v)*H[0, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (MH2*(-(-1 + v)^2 - 12*u*(-1 + v)*v + u^2*(-1 - 4*v + 2*v^2))*H[0, 1, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[0, 1, 1, v])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MH2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (3*MH2*(-1 + 2*u + u^2 + 2*v)*H[0, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(-2*(-1 + v)^2*(-20 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(22 - 50*v + 25*v^2))*H[0, v, 0, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(v*(-1 + u + v)) - (MH2*(2*(-1 + v)^2*(-4 + 9*v) + 6*u*(5 - 8*v + 3*v^2) + u^2*(16 - 38*v + 19*v^2))*H[1, 0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (9*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(52*(-1 + v)^2*v^2 + 4*u*v*(26 - 55*v + 29*v^2) + u^4*(55 - 104*v + 52*v^2) + 2*u^3*(-12 + 73*v - 110*v^2 + 52*v^3) + u^2*(55 - 146*v + 158*v^2 - 116*v^3 + 52*v^4))*H[1, 0, 1, v])/(24*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[1, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(10*u^4 + 14*u*v + 7*v^2 + 4*u^3*(1 + 5*v) + 2*u^2*(3 + 2*v + 5*v^2))*H[1, 1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (5*MH2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[1, 1, 1, v])/(24*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(-1 + u)^2*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[1, 1 - v, 0, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MH2*(-1 + 2*u + u^2 + 2*v)*H[1 - v, 0, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(3*(-1 + v)^2*(-1 + 2*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(5 - 12*v + 6*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(11 - 9*u + 11*u^2 - 9*v)*H[v, 0, 0, u])/(12*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, 0, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(v*(-1 + u + v)) - (9*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, 0, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 1, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v, 0, u])/(4*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 1, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, v, 0, u])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[1, 0, 0, 1, v])/(4*v*(-1 + u + v)) - (9*MH2*(1 + u^2)*H[1, 0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 1, 1, v])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, v, 0, u])/(v*(-1 + u + v)) + ((MH2*(9356 + 99*Pi^2*(1 + u^2) + 792*u*(-2 + v) - 792*v - 216*zeta3 - 4*u^2*(-2339 + 54*zeta3)))/(864*v*(-1 + u + v)) + ((-(MH2*Pi^2*(1 + u^2)) + 2*MH2*(9 + 9*u^2 + u*(-2 + v) - v))*H[0, u])/(16*v*(-1 + u + v)) + (MH2*(277 + 277*u^2 + 9*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v)*H[0, v])/(72*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, v])/(3*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1, u])/(4*v*(-1 + u + v)) + (MH2*(439 + 439*u^2 + 18*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v)*H[1, v])/(72*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, u]*H[1, v])/(4*v*(-1 + u + v)) + (MH2*(439 + 439*u^2 + 18*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v)*H[1 - v, u])/(72*v*(-1 + u + v)) + (25*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(24*v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(24*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, u])/(4*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, u])/(8*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[0, 0, v])/(8*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (43*MH2*(1 + u^2)*H[0, 1, v])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[1, 1, v])/(24*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (61*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + I*((MH2*Pi*(Pi^2*(1 + u^2) - 2*(9 + 9*u^2 + u*(-2 + v) - v)))/(16*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) - (11*MH2*Pi*(1 + u^2)*H[0, v])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (13*MH2*Pi*(1 + u^2)*H[v, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, u])/(4*v*(-1 + u + v))) - (21*MH2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMH2] + ((MH2*(277 + 277*u^2 + 27*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v))/(144*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, v])/(48*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, u])/(4*v*(-1 + u + v)) + (43*MH2*(1 + u^2)*H[1, v])/(48*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[1, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, u]*H[1, v])/(4*v*(-1 + u + v)) + (43*MH2*(1 + u^2)*H[1 - v, u])/(48*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + I*((-3*MH2*Pi*(1 + u^2))/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[v, u])/(8*v*(-1 + u + v))) - (MH2*(1 + u^2)*H[0, 0, u])/(8*v*(-1 + u + v)) - (15*MH2*(1 + u^2)*H[0, 0, v])/(8*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1 - v, u])/(8*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, 0, u])/(8*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (-1/144*(MH2*(-1 + 2*Nc^2)*(27 + 61*Nc^2 - 16*Nc*Nf)*(1 + u^2))/(Nc^2*v*(-1 + u + v)) + ((I/8)*MH2*(-1 + 2*Nc^2)*Pi*(1 + u^2))/(v*(-1 + u + v)) - (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[0, u])/(8*v*(-1 + u + v)) + (MH2*(1 - 2*Nc^2)^2*(1 + u^2)*H[0, v])/(8*Nc^2*v*(-1 + u + v)) - (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[1, v])/(8*Nc^2*v*(-1 + u + v)) - (MH2*(-1 + 2*Nc^2)*(1 + u^2)*H[1 - v, u])/(8*Nc^2*v*(-1 + u + v)))*Log[muSqOMH2]^3 + (MH2*(1 - 2*Nc^2)^2*(1 + u^2)*Log[muSqOMH2]^4)/(32*Nc^2*v*(-1 + u + v)) + Nf^2*((25*MH2*(1 + u^2))/(81*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[0, v])/(27*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((10*MH2*(1 + u^2))/(27*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v])/(9*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u])/(9*v*(-1 + u + v)))*Log[muSqOMH2] + (MH2*(1 + u^2)*Log[muSqOMH2]^2)/(9*v*(-1 + u + v))) + (MH2*H[v, u]*(Pi^2*(26 + 9*u + 17*u^2 + 9*v) + 27*(1 + u^2)*(zeta3 - zeta3)))/(36*v*(-1 + u + v)) + Nc*Nf*(-1/108*(MH2*(27*u^4 + 2*v*(5 + 9*v) + u^3*(46 + 54*v) + u^2*(-36 + 91*v + 27*v^2) + u*(19 - 18*v + 45*v^2))*H[0, u])/(v*(-1 + u + v)*(u + v)) - (MH2*(18*(-1 + v)^2*v^2 + u*(-1 + v)*v*(345 + 14*Pi^2 - 30*v - 42*v^2) + u^6*(-357 + 14*Pi^2*(-1 + v) + 345*v + 18*v^2) - 2*u^4*(381 + 14*Pi^2*(-1 + v)^2 - 858*v + 483*v^2 + 6*v^3 - 9*v^4) + u^5*(738 - 1155*v + 375*v^2 + 36*v^3 + 14*Pi^2*(2 - 3*v + v^2)) - u^2*(-1 + v)*(14*Pi^2*(-1 + 2*v) + 3*(-119 + 266*v - 56*v^2 + 36*v^3)) + 2*u^3*(14*Pi^2*(-1 + v)^2 - 3*(-123 + 286*v - 217*v^2 + 46*v^3 + 7*v^4)))*H[0, v])/(72*(-1 + u)^2*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(-49 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-73 + 36*v + 9*v^2))*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) - (5*MH2*Pi^2*(1 + u^2)*H[1, u])/(18*v*(-1 + u + v)) + (MH2*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[0, v]*H[1, u])/(36*u^2*v*(-1 + u + v)) - (MH2*(54*u^6 + 54*(-1 + v)^2 + u^5*(1093 + 36*Pi^2 + 108*v) + u*(1093 + 36*Pi^2 - 90*v - 126*v^2) + 2*u^3*(1417 + 36*Pi^2 - 369*v - 63*v^2) + u^4*(-2564 - 72*Pi^2 + 90*v + 54*v^2) - 2*u^2*(1282 + 36*Pi^2 - 369*v + 162*v^2))*H[1, v])/(216*(-1 + u)^2*u*v*(-1 + u + v)) + (MH2*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[0, u]*H[1, v])/(36*v*(-1 + u + v)) + (MH2*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[1, u]*H[1, v])/(36*u^2*v*(-1 + u + v)) - (MH2*(54*u^6 + 54*(-1 + v)^2 + u^5*(1093 + 30*Pi^2 + 108*v) + u*(1093 + 30*Pi^2 - 90*v - 126*v^2) + 2*u^3*(1417 + 30*Pi^2 - 369*v - 63*v^2) + u^4*(-2564 - 60*Pi^2 + 90*v + 54*v^2) - 2*u^2*(1282 + 30*Pi^2 - 369*v + 162*v^2))*H[1 - v, u])/(216*(-1 + u)^2*u*v*(-1 + u + v)) - (MH2*(3*u^6 + 3*(-1 + v)^2 + 6*u*(-1 + v)^2 + 6*u^5*(1 + v) + u^4*(-7 + 12*v + 3*v^2) + u^2*(-7 + 7*v + 4*v^2) + u^3*(10 - 7*v + 6*v^2))*H[0, v]*H[1 - v, u])/(12*u^2*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (2*MH2*Pi^2*(1 + u^2)*H[v, u])/(9*v*(-1 + u + v)) - (MH2*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, u])/(9*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(3*v*(-1 + u + v)) - (MH2*(-8 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-32 + 36*v + 9*v^2))*H[0, 0, v])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(6*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[0, 1, v])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MH2*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[0, 1 - v, u])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) - (MH2*(32 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(8 + 36*v + 9*v^2))*H[1, 0, v])/(36*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1, 1, v])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[1, 1 - v, u])/(36*u^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[1 - v, 0, u])/(36*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MH2*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[v, 0, u])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*(-1/108*(MH2*Pi*(u^6*(-19 + 12*Pi^2 - 27*v) - 27*(-1 + v)^2*v + u^5*(74 + 12*Pi^2*(-2 + v) - 55*v - 54*v^2) + u^4*(-137 - 24*Pi^2*(-1 + v) + 344*v + 27*v^2 - 27*v^3) + u*(-27 + (53 + 12*Pi^2)*v + 18*v^2 + 63*v^3) + u^3*(101 + 24*Pi^2*(-1 + v) - 452*v + 432*v^2 + 63*v^3) + u^2*(8 + Pi^2*(12 - 24*v) + 164*v - 243*v^2 + 162*v^3)))/((-1 + u)^2*u*v*(-1 + u + v)*(u + v)) - (MH2*Pi*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[0, u])/(36*v*(-1 + u + v)) + (MH2*Pi*(3 + 3*u^3 + 2*v + 3*u^2*(3 + v) + u*(-2 + 6*v))*H[0, v])/(12*v) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) - (MH2*Pi*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[1, u])/(36*u^2*v*(-1 + u + v)) + (MH2*Pi*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[1, v])/(36*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[1, v])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(3*v*(-1 + u + v)) + (MH2*Pi*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[1 - v, u])/(36*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, u])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[v, u])/(36*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, u])/(6*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, v])/(6*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, v])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 0, u])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) - (MH2*(1 + u^2)*H[0, 0, 0, u])/(6*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[0, 0, 0, v])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + (-1/24*(MH2*(119 + 119*u^2 + 10*Pi^2*(1 + u^2) + 4*u*(-2 + v) - 4*v))/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u])/(9*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1, u])/(3*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1, v])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[1, v])/(3*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1 - v, u])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) + I*((5*MH2*Pi*(1 + u^2))/(9*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v])/(6*v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1, u])/(3*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, u])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u])/(3*v*(-1 + u + v))) + (MH2*(1 + u^2)*H[0, 0, u])/(3*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMH2] + ((-7*MH2*(1 + u^2))/(24*v*(-1 + u + v)) + ((I/4)*MH2*Pi*(1 + u^2))/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u])/(4*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u])/(6*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (MH2*(8737 + 48*v + 8*Pi^2*(-1 + u)*(-91 + 18*u^4 + 6*v + 12*v^2 + 36*u^3*(1 + v) + 6*u*(5 - 6*v + 6*v^2) + u^2*(-139 + 72*v + 18*v^2)) + 1032*zeta3 + u*(-10513 + 1776*v - 1032*zeta3 - 360*zeta3) + 360*zeta3 - u^3*(8737 + 1032*zeta3 + 360*zeta3) + u^2*(10513 + 48*v + 1032*zeta3 + 360*zeta3)))/(864*(-1 + u)*v*(-1 + u + v))) + (Nf*((MH2*u*(-1 + u + v)*H[0, u])/(12*v*(u + v)) - (MH2*(u^5*(-371 + 39*Pi^2*(-1 + v) + 353*v) - u*(371 + 39*Pi^2 - 54*v)*(1 - 3*v + 2*v^2) + (-1 + v)*v*(353 + 39*Pi^2 - 18*v + 54*v^2) - 2*u^3*(443 + 39*Pi^2*(-1 + v)^2 - 868*v + 452*v^2 - 36*v^3) + 2*u^2*(407 + 39*Pi^2*(-1 + v)^2 - 868*v + 479*v^2 - 54*v^3 + 27*v^4) + u^4*(814 - 1167*v + 371*v^2 + 39*Pi^2*(2 - 3*v + v^2)))*H[0, v])/(216*(-1 + u)^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (29*MH2*(1 + u^2)*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*(-335 + 3*Pi^2*(-1 + u)^2 + 670*u - 335*u^2 - 54*v^2)*H[1, v])/(216*(-1 + u)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*(335 + 3*Pi^2*(-1 + u)^2 - 670*u + 335*u^2 + 54*v^2)*H[1 - v, u])/(216*(-1 + u)^2*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(36*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) - (2*MH2*Pi^2*(1 + u^2)*H[v, u])/(9*v*(-1 + u + v)) - (29*MH2*(1 + u^2)*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(6*v*(-1 + u + v)) - (19*MH2*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(6*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[0, 1, v])/(36*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[1, 1, v])/(36*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (29*MH2*(1 + u^2)*H[v, 0, u])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*((MH2*Pi*((-3 + 2*Pi^2)*u^5 + 2*(-3 + Pi^2)*u^4*(-2 + v) + u*(-3 + Pi^2*(2 - 4*v) + 24*v - 6*v^2) + v*(-6 + 2*Pi^2 + 6*v + 9*v^2) + u^3*(-4*Pi^2*(-1 + v) + 6*(-3 + 4*v + v^2)) + u^2*(4*Pi^2*(-1 + v) + 3*(4 - 12*v + 4*v^2 + 3*v^3))))/(36*(-1 + u)^2*v*(-1 + u + v)*(u + v)) + (29*MH2*Pi*(1 + u^2)*H[0, v])/(36*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) + (29*MH2*Pi*(1 + u^2)*H[v, u])/(36*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(6*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, v])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) - (7*MH2*(1 + u^2)*H[0, 0, 0, v])/(6*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1, 1, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + ((MH2*(-371 - 371*u^2 + 9*Pi^2*(1 + u^2) - 36*u*(-2 + v) + 36*v))/(216*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[0, v])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[0, v])/(3*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[1, v])/(36*v*(-1 + u + v)) - (47*MH2*(1 + u^2)*H[1 - v, u])/(36*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, u])/(3*v*(-1 + u + v)) + I*((MH2*Pi*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, u])/(3*v*(-1 + u + v))) - (MH2*(1 + u^2)*H[0, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1, v])/(3*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, u])/(3*v*(-1 + u + v)))*Log[muSqOMH2] + ((-47*MH2*(1 + u^2))/(72*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v])/(3*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u])/(3*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (MH2*(2393 + 270*Pi^2*(-1 + u - u^2 + u^3) - 2016*v + 4284*zeta3 + u*(-5129 + 2736*v - 4284*zeta3 - 540*zeta3) + 540*zeta3 - u^3*(2393 + 4284*zeta3 + 540*zeta3) + u^2*(5129 - 2016*v + 4284*zeta3 + 540*zeta3)))/(2592*(-1 + u)*v*(-1 + u + v))))/Nc + (MH2*H[1, v]*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 + 2*u^4*(3*Pi^2*(84 - 103*v - 46*v^2 + 59*v^3) + 2*(-1 + v)^2*(-297 + 81*v^2 + v*(4741 - 432*zeta3 - 216*zeta3))) + u^5*(3*Pi^2*(53 - 118*v + 59*v^2) + 8*(-1 + v)^2*(1138 + 27*v - 108*zeta3 - 54*zeta3)) + u*(-1 + v)^2*v*(108 + 216*(-3 + Pi^2)*v^2 + 216*v^3 - v*(-8888 + 39*Pi^2 + 864*zeta3 + 432*zeta3)) + 2*u^2*(-1 + v)*(-27 + 27*(-71 + 12*Pi^2)*v^3 + 567*v^4 + 27*v^5 + v*(-9023 + 39*Pi^2 + 864*zeta3 + 432*zeta3) - v^2*(-10373 + 399*Pi^2 + 864*zeta3 + 432*zeta3)) + u^3*(3*Pi^2*(-31 + 398*v - 602*v^2 + 170*v^3 + 59*v^4) + 4*(-1 + v)^2*(-783*v + 54*v^3 - 4*v^2*(-677 + 54*zeta3 + 27*zeta3) - 4*(-569 + 54*zeta3 + 27*zeta3)))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*H[0, u]*(3*u^4*(-1 + v)^2 - u*(-1 + v)*(Pi^2*(27 - 79*v + 56*v^2) + (-1 + v)*(-23 - 20*v + 16*v^2 + 36*zeta3 - 36*zeta3)) - 3*(-1 + v)^2*v*(Pi^2*(-9 + 8*v) - 3*(-1 + v - 4*zeta3 + 4*zeta3)) + u^3*(Pi^2*(7 - 16*v + 8*v^2) + (-1 + v)^2*(-37 + 6*v - 36*zeta3 + 36*zeta3)) + u^2*(Pi^2*(-28 + 67*v - 48*v^2 + 8*v^3) + (-1 + v)^2*(11 + 3*v^2 + v*(-53 - 36*zeta3 + 36*zeta3)))))/(48*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + I*((MH2*Pi*(15 + u^4*(-1 + v) - Pi^2*(1 + u^2)*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3))*H[0, u])/(16*(-1 + v)*v*(-1 + u + v)) - (MH2*Pi*(9*u^6*(-1 + v) + 9*u^5*(5 - 9*v + 4*v^2) + (-1 + v)^2*v*(482 - 72*v + 63*v^2) + u^4*(-509 + 644*v - 171*v^2 + 54*v^3) + u^3*(509 - 1545*v + 1153*v^2 - 117*v^3 + 36*v^4) + u^2*(-518 + 1081*v - 1171*v^2 + 617*v^3 + 9*v^5) + u*(482 - 1536*v + 1243*v^2 - 333*v^3 + 126*v^4 + 18*v^5))*H[0, v])/(144*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MH2*Pi*((-1 + v)^2*(13 + 18*v) + 6*u*(3 - 8*v + 5*v^2) + u^2*(13 - 20*v + 10*v^2))*H[0, u]*H[0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(3*u^7*(-1 + v) + 3*(-1 + v)^3*v + 3*u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + 3*u^6*(4 - 7*v + 3*v^2) + u^4*(-1 + v)*(12 + (-51 + 2*Pi^2)*v + 3*v^3) + u^5*(93 + 2*Pi^2*(-1 + v) - 69*v - 27*v^2 + 9*v^3) + u^2*(-1 + v)*(-12 + (-81 + 2*Pi^2)*v - 30*v^2 + 42*v^3) + u^3*(93 + 2*Pi^2*(-1 + v) - 63*v - 114*v^2 + 72*v^3 + 6*v^4))*H[1, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MH2*Pi*(5 + 4*u + 3*u^2)*H[0, v]*H[1, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(5*Pi^2*(1 + u^2)*(-1 + v) + 3*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3)))*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) - (3*MH2*Pi*(-1 + 2*u + u^2 + 2*v)*H[0, u]*H[1, v])/(8*v*(-1 + u + v)) - (MH2*Pi*(9 - 4*u + 7*u^2)*H[1, u]*H[1, v])/(8*v*(-1 + u + v)) - (MH2*Pi*(Pi^2*(1 + u^2)*(-1 + v) + 3*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3)))*H[1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(3*(-1 + v)^2*v^2*(-1 + 2*v) + u^4*(2 - 6*v + 3*v^2) + 2*u^3*(7 - 10*v - v^2 + 3*v^3) + 2*u*v*(-3 + 17*v - 23*v^2 + 9*v^3) + u^2*(-4 + 38*v - 54*v^2 + 16*v^3 + 3*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (3*MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(9*u^5*(-1 + v) + 9*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 9*u^4*(5 - 8*v + 3*v^2) + (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(-347 + 437*v - 99*v^2 + 27*v^3) + u^2*(311 - 658*v + 374*v^2 - 18*v^3 + 9*v^4) + u*(-320 + 320*v - 63*v^2 + 45*v^3 + 18*v^4))*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi*(2 + 9*u + 11*u^2 + 9*v)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + (3*MH2*Pi*H[0, 0, u])/(4*v) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(2*(-1 + v)^2*(-20 + 9*v) + u^2*(-22 + 50*v - 25*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (5*MH2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*u*(4 + u*(-2 + v) - 4*v)*H[0, 1, v])/(8*(-1 + v)^2*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*Pi*(-1 + 2*u + u^2 + 2*v)*H[0, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(-2*(-1 + v)^2*(-20 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(22 - 50*v + 25*v^2))*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(3 - 4*u + u^2)*H[1, 0, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(-((-1 + v)^2*v^2*(-53 + 18*v)) + u^4*(20 - 34*v + 17*v^2) + 2*u*v*(53 - 139*v + 113*v^2 - 27*v^3) + 2*u^3*(-21 + 56*v - 49*v^2 + 17*v^3) + u^2*(56 - 202*v + 232*v^2 - 100*v^3 + 17*v^4))*H[1, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (3*MH2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(-1 + u)^2*H[1, 1, u])/(v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(9 - 4*u + 7*u^2)*H[1, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MH2*Pi*(-1 + 2*u + u^2 + 2*v)*H[1 - v, 0, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(3*(-1 + v)^2*(-1 + 2*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(5 - 12*v + 6*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(2 + 9*u + 2*u^2 + 9*v)*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(v*(-1 + u + v)) + (7*MH2*Pi*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, 1, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, 0, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, v, u])/(v*(-1 + u + v)) - (MH2*Pi*(9*(-1 + v)^4*v + u*(-1 + v)^2*(9 - 12*v^2 + 36*v^3 + v*(-33 + 26*Pi^2 - 36*zeta3)) + u^4*(2*Pi^2*(4 - 2*v + v^2) + 3*(-1 + v)^2*(23 + 3*v - 12*zeta3)) + u^2*(-1 + v)*(Pi^2*(-26 + 26*v + 24*v^2) + 3*(-1 + v)*(-37 + 4*v + 26*v^2 + 3*v^3 - 12*zeta3)) + u^3*(33 + 18*v^4 + v*(45 - 16*Pi^2 - 36*zeta3) + v^3*(75 + 2*Pi^2 - 36*zeta3) + v^2*(-171 + 20*Pi^2 + 72*zeta3))))/(144*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MH2*H[0, v]*(54*(-1 + v)^3*v^2 + u^2*(-1 + v)*(3*Pi^2*(-241 + 97*v + 240*v^2) + 2*(-1 + v)*(4678 - 1395*v + 711*v^2 + 27*v^3 + 216*zeta3 - 324*zeta3)) + u*(-1 + v)^2*v*(9878 - 1152*v + 216*v^2 + 3*Pi^2*(241 + 72*v) + 432*zeta3 - 648*zeta3) + u^4*(Pi^2*(507 - 870*v + 435*v^2) + 2*(-1 + v)*(-4678 + 27*v^2 - 216*zeta3 + v*(4939 + 216*zeta3 - 324*zeta3) + 324*zeta3)) + u^3*(3*Pi^2*(72 - 71*v - 122*v^2 + 145*v^3) + 2*(-1 + v)*(792 + 54*v^3 + v^2*(5515 + 216*zeta3 - 324*zeta3) + v*(-6073 - 216*zeta3 + 324*zeta3)))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MH2*(540*Pi^2*u^7*(-1 + v)^2 + 2700*Pi^2*u^6*(-1 + v)^3 + (-1 + v)^3*v^2*(-243*Pi^4 + 135*Pi^2*(-57 - 23*v + 28*v^2) + 5*(-48443 + 10008*v + 13698*zeta3 - 2970*zeta3)) + u^5*(-243*Pi^4*(-1 + v)^2 + 135*Pi^2*(-45 + 10*v + 147*v^2 - 152*v^3 + 40*v^4) + 5*(-48443 + 14670*zeta3 + v^2*(-48443 + 13698*zeta3 - 1998*zeta3) - 2646*zeta3 + v*(96886 - 27396*zeta3 + 3996*zeta3))) + u*(-1 + v)^2*v*(-243*Pi^4*(-2 + 3*v) + 135*Pi^2*(114 - 155*v - 94*v^2 + 83*v^3 + 8*v^4) - 5*(-96886 - 60048*v^2 + 10008*v^3 + 27396*zeta3 - 5940*zeta3 + v*(185361 - 44982*zeta3 + 11502*zeta3))) + u^4*(-243*Pi^4*(-1 + v)^2*(-1 + 3*v) + 135*Pi^2*(85 - 300*v + 239*v^2 + 104*v^3 - 168*v^4 + 40*v^5) + 5*(68459 - 22446*zeta3 + v*(-292255 + 83070*zeta3 - 22302*zeta3) + 3*v^3*(-51779 + 13698*zeta3 - 1998*zeta3) + 9126*zeta3 + v^2*(379133 - 99774*zeta3 + 17874*zeta3))) + u^2*(-1 + v)*(-243*Pi^4*(1 - 4*v + 4*v^2 - 2*v^3 + v^4) + 135*Pi^2*(-57 + 259*v - 252*v^2 + 8*v^3 + 32*v^4 + 8*v^5 + 4*v^6) + 5*(-48443 + 14670*zeta3 + 4*v^2*(-88475 + 19044*zeta3 - 7020*zeta3) + v^4*(-78467 + 13698*zeta3 - 1998*zeta3) - 3942*zeta3 + v^3*(236998 - 31284*zeta3 + 7884*zeta3) + v*(243812 - 68400*zeta3 + 22896*zeta3))) - u^3*(243*Pi^4*(-1 + v)^2*(1 - 2*v + 3*v^2) - 135*Pi^2*(-81 + 340*v - 535*v^2 + 330*v^3 - 2*v^4 - 72*v^5 + 20*v^6) - 5*(-68459 + 22446*zeta3 - 8*v^3*(-65957 + 14670*zeta3 - 2970*zeta3) + 16*v^2*(-37357 + 9036*zeta3 - 2943*zeta3) + 3*v^4*(-58451 + 13698*zeta3 - 1998*zeta3) - 10422*zeta3 + v*(313868 - 89784*zeta3 + 39096*zeta3)))))/(12960*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2) + Nc^2*(-1/144*(MH2*(-1027 + 90*u^4 - 102*Pi^2*(1 + u^2) + 120*v + 96*v^2 + 18*u^3*(17 + 10*v) + 6*u*(49 - 36*v + 33*v^2) + u^2*(-1321 + 504*v + 90*v^2))*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (MH2*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 30*Pi^2 + 252*v + 45*v^2) + u^2*(-746 - 30*Pi^2 + 132*v + 96*v^2))*H[0, v]*H[1, u])/(72*u^2*v*(-1 + u + v)) - (MH2*(-295 + 45*u^4 - 42*Pi^2*(1 + u^2) + 33*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(40 - 30*v + 33*v^2) + u^2*(-451 + 252*v + 45*v^2))*H[0, u]*H[1, v])/(72*v*(-1 + u + v)) - (MH2*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 54*Pi^2 + 252*v + 45*v^2) + u^2*(-746 - 54*Pi^2 + 132*v + 96*v^2))*H[1, u]*H[1, v])/(72*u^2*v*(-1 + u + v)) + (MH2*(90*u^6 + 90*(-1 + v)^2 + 18*u^5*(17 + 10*v) + 18*u*(17 - 28*v + 11*v^2) + 6*u^3*(80 - 41*v + 33*v^2) + u^4*(-1037 - 72*Pi^2 + 504*v + 90*v^2) + u^2*(-1037 - 72*Pi^2 + 246*v + 192*v^2))*H[0, v]*H[1 - v, u])/(144*u^2*v*(-1 + u + v)) + (MH2*(455 + 18*Pi^2)*(1 + u^2)*H[1, v]*H[1 - v, u])/(144*v*(-1 + u + v)) + (MH2*(-581 + 90*u^4 - 102*Pi^2*(1 + u^2) + 84*v + 96*v^2 + 18*u^3*(17 + 10*v) + 6*u*(43 - 33*v + 33*v^2) + u^2*(-875 + 504*v + 90*v^2))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(3*v*(-1 + u + v)) - (MH2*(232 + 223*u^2 + 33*Pi^2*(1 + u^2) + 9*u*(-3 + v) - 18*v)*H[0, 0, u])/(72*v*(-1 + u + v)) - (MH2*(19 + 20*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) - (MH2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1, v]*H[0, 0, u])/(24*v*(-1 + u + v)) + (MH2*(-509 + 45*u^4 - 87*Pi^2*(1 + u^2) + 60*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(55 - 39*v + 33*v^2) + u^2*(-656 + 252*v + 45*v^2))*H[0, 0, v])/(72*v*(-1 + u + v)) + (MH2*(35 + 32*u^2 + 2*v + 2*u*v + v^2)*H[0, u]*H[0, 0, v])/(8*v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(6*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MH2*(-22 - u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, u]*H[0, 0, v])/(24*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[0, v]*H[0, 1, u])/(8*v*(-1 + u + v)) - (MH2*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[1, v]*H[0, 1, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + (MH2*(455 + 455*u^2 - 12*Pi^2*(1 + u^2) - 18*v + 18*u*v)*H[0, 1, v])/(144*v*(-1 + u + v)) + (MH2*(8 - u + 6*u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(29 - 6*u + 29*u^2)*H[1, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (MH2*(2 + 2*u + 2*u^2 + v^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) - (MH2*(-295 + 45*u^4 - 39*Pi^2*(1 + u^2) + 33*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(40 - 30*v + 33*v^2) + u^2*(-451 + 252*v + 45*v^2))*H[0, 1 - v, u])/(72*v*(-1 + u + v)) + (MH2*(9 + 17*u^2 + 4*v + 4*u*v)*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MH2*(31 + 22*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (MH2*(-3 + 2*u + u^2)*H[0, v]*H[1, 0, u])/(8*v*(-1 + u + v)) - (MH2*(-3 + 2*u + u^2)*H[1, v]*H[1, 0, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MH2*(-27 + 15*u^4 - 13*Pi^2*(1 + u^2) + 8*v + 16*v^2 + u^3*(51 + 30*v) + u^2*(-76 + 84*v + 15*v^2) + u*(37 - 27*v + 33*v^2))*H[1, 0, v])/(24*v*(-1 + u + v)) + (MH2*(65 + 77*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (MH2*(15 + 2*u + 15*u^2)*H[1, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (35*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MH2*(4 + 3*u + 4*u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (MH2*(4 + 3*u + 4*u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MH2*(455 + 6*Pi^2)*(1 + u^2)*H[1, 1, v])/(144*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) - (MH2*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 54*Pi^2 + 252*v + 45*v^2) + u^2*(-746 - 54*Pi^2 + 132*v + 96*v^2))*H[1, 1 - v, u])/(72*u^2*v*(-1 + u + v)) + (MH2*(15 + 2*u + 15*u^2)*H[0, v]*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(-295 + 45*u^4 - 42*Pi^2*(1 + u^2) + 33*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(40 - 30*v + 33*v^2) + u^2*(-451 + 252*v + 45*v^2))*H[1 - v, 0, u])/(72*v*(-1 + u + v)) + (MH2*(65 + 77*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (MH2*(18 + 2*u + 18*u^2 + v^2)*H[0, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(18 + 2*u + 18*u^2 + v^2)*H[1, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(455 + 12*Pi^2)*(1 + u^2)*H[1 - v, 1 - v, u])/(144*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(6*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(-581 + 90*u^4 - 102*Pi^2*(1 + u^2) + 84*v + 96*v^2 + 18*u^3*(17 + 10*v) + 6*u*(43 - 33*v + 33*v^2) + u^2*(-875 + 504*v + 90*v^2))*H[v, 0, u])/(144*v*(-1 + u + v)) + (MH2*(22 + 13*u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) + (MH2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[v, v, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[0, 0, 0, u])/(12*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, 0, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, v]*H[0, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*(179 - 6*u + 158*u^2)*H[0, 0, 0, v])/(24*v*(-1 + u + v)) - (9*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (17*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(-26 - 14*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 0, 1, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 0, 1 - v, u])/(24*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MH2*(61 - 6*u + 49*u^2)*H[0, 1, 0, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[0, 1, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 1 - v, 0, u])/(24*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(31 + 22*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1, 0, 0, u])/(2*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, 0, 1, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(-3 + 2*u + u^2)*H[1, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(19 + 22*u^2)*H[1, 1, 0, v])/(8*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (MH2*(4 + 3*u + 4*u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(-3 + 2*u + u^2)*H[1, 1 - v, 0, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1 - v, 0, 0, u])/(24*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MH2*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MH2*(22 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, 0, 0, u])/(24*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) - (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, 0, u])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (27*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v, 0, u])/(4*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 1, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1 - v, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 0, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + ((MH2*(7579 + 1656*Pi^2*(1 + u^2) + 630*u*(-2 + v) - 630*v + 1728*zeta3 + u^2*(7579 + 1728*zeta3)))/(864*v*(-1 + u + v)) + (MH2*(223 + 223*u^2 + 9*u*(-2 + v) - 9*v)*H[0, u])/(72*v*(-1 + u + v)) - (MH2*(437 + 437*u^2 + 72*Pi^2*(1 + u^2) + 36*u*(-2 + v) - 36*v)*H[0, v])/(144*v*(-1 + u + v)) + (83*MH2*(1 + u^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, u])/(2*v*(-1 + u + v)) + (35*MH2*(1 + u^2)*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (MH2*(455 + 36*Pi^2)*(1 + u^2)*H[1, v])/(144*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, u]*H[1, v])/(v*(-1 + u + v)) + (35*MH2*(1 + u^2)*H[1, u]*H[1, v])/(12*v*(-1 + u + v)) + (MH2*(455 + 36*Pi^2)*(1 + u^2)*H[1 - v, u])/(144*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, u])/(4*v*(-1 + u + v)) - (35*MH2*(1 + u^2)*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) - (35*MH2*(1 + u^2)*H[0, 0, u])/(24*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (157*MH2*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (11*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1, u])/(2*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 0, u])/(2*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(v*(-1 + u + v)) + (35*MH2*(1 + u^2)*H[1, 1 - v, u])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + I*(-1/72*(MH2*Pi*(223 + 223*u^2 + 18*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v))/(v*(-1 + u + v)) - (35*MH2*Pi*(1 + u^2)*H[0, u])/(24*v*(-1 + u + v)) - (13*MH2*Pi*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (35*MH2*Pi*(1 + u^2)*H[1, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + (11*MH2*Pi*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + (11*MH2*Pi*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) + (35*MH2*Pi*(1 + u^2)*H[v, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v))) + (2*MH2*(1 + u^2)*H[1 - v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) + (35*MH2*(1 + u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 0, u])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)))*Log[muSqOMH2] + (-1/288*(MH2*(437 + 437*u^2 + 108*Pi^2*(1 + u^2) + 36*u*(-2 + v) - 36*v))/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u])/(v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[1 - v, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + I*(-((MH2*Pi*(1 + u^2))/(v*(-1 + u + v))) + (MH2*Pi*(1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u])/(4*v*(-1 + u + v))) + (MH2*(1 + u^2)*H[0, 0, u])/(2*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMH2]^2 + (MH2*H[1, u]*(Pi^2*(125 + 6*u + 89*u^2) + 144*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (H[v, u]*(-(MH2*Pi^2*(70 + 91*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))) + 36*MH2*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (MH2*H[1 - v, u]*(540*u^6 + 540*(-1 + v)^2 + u^5*(9965 + 372*Pi^2 + 1080*v + 1728*zeta3 - 2376*zeta3) + 2*u^3*(13853 - 4716*v - 36*v^2 + 3*Pi^2*(76 - 18*v + 3*v^2) + 1728*zeta3 - 2376*zeta3) - 2*u^2*(12179 - 4716*v + 1620*v^2 + 6*Pi^2*(23 + 9*v + 3*v^2) + 1728*zeta3 - 2376*zeta3) + u*(9965 - 2304*v - 72*v^2 + 6*Pi^2*(26 + 18*v + 3*v^2) + 1728*zeta3 - 2376*zeta3) + 2*u^4*(-12179 + 1152*v + 270*v^2 + 6*Pi^2*(-59 + 9*v) - 1728*zeta3 + 2376*zeta3)))/(864*(-1 + u)^2*u*v*(-1 + u + v)) + (MH2*H[1, v]*(540*u^6 + 540*(-1 + v)^2 + u^3*(27706 - 9432*v - 72*v^2 + 18*Pi^2*(31 - 4*v + 2*v^2) + 3456*zeta3 - 4320*zeta3) + u^5*(9965 + 396*Pi^2 + 1080*v + 1728*zeta3 - 2160*zeta3) - 2*u^2*(12179 - 4716*v + 1620*v^2 + 18*Pi^2*(15 + 2*v + 2*v^2) + 1728*zeta3 - 2160*zeta3) + u*(9965 - 2304*v - 72*v^2 + 18*Pi^2*(17 + 4*v + 2*v^2) + 1728*zeta3 - 2160*zeta3) + u^4*(-24358 + 72*Pi^2*(-10 + v) + 2304*v + 540*v^2 - 3456*zeta3 + 4320*zeta3)))/(864*(-1 + u)^2*u*v*(-1 + u + v)) + (MH2*H[0, u]*(270*u^4 + u^3*(880 - 45*Pi^2 + 540*v - 216*zeta3) + u*(853 - 261*v + 342*v^2 - 27*Pi^2*(-1 + 4*v + 4*v^2) - 216*zeta3) + v*(682 + 126*v - 9*Pi^2*(-3 + 8*v + 4*v^2) - 216*zeta3) - u^2*(387 - 1222*v - 270*v^2 + 9*Pi^2*(4 + 13*v) + 216*v*zeta3)))/(432*v*(-1 + u + v)*(u + v)) + (MH2*H[0, v]*(540*(-1 + v)^2*v^2 + u*(-1 + v)*v*(7381 - 2412*v - 72*v^2 + 12*Pi^2*(68 + 6*v + 3*v^2) + 1728*zeta3 + 432*zeta3) + u^6*(-7579 + 564*Pi^2*(-1 + v) + 540*v^2 - 1728*zeta3 - 432*zeta3 + v*(7381 + 1728*zeta3 + 432*zeta3)) + u^5*(16418 + 1080*v^3 + 12*Pi^2*(100 - 153*v + 53*v^2) + 3456*zeta3 + 864*zeta3 - 3*v*(9211 + 1728*zeta3 + 432*zeta3) + v^2*(9793 + 1728*zeta3 + 432*zeta3)) - u^2*(-1 + v)*(-7579 - 8604*v^2 + 3240*v^3 + 12*Pi^2*(-68 + 136*v + 3*v^2 + 6*v^3) - 1728*zeta3 - 432*zeta3 + v*(20054 + 3456*zeta3 + 864*zeta3)) + 2*u^3*(8209 - 5922*v^3 - 36*v^4 + 6*Pi^2*(142 - 263*v + 133*v^2 - 15*v^3 + 3*v^4) + 1728*zeta3 + 432*zeta3 + v^2*(19477 + 1728*zeta3 + 432*zeta3) - v*(21557 + 3456*zeta3 + 864*zeta3)) + 2*u^4*(-8839 + 1170*v^3 + 270*v^4 + 6*Pi^2*(-127 + 233*v - 115*v^2 + 9*v^3) - 1728*zeta3 - 432*zeta3 - v^2*(14329 + 1728*zeta3 + 432*zeta3) + v*(21557 + 3456*zeta3 + 864*zeta3))))/(864*(-1 + u)^2*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(8244*Pi^4*(-1 + u - u^2 + u^3) - 120*Pi^2*(-1 + u)*(-2005 + 180*u^4 + 195*v + 192*v^2 + 36*u^3*(17 + 10*v) + 4*u^2*(-655 + 252*v + 45*v^2) + u*(615 - 396*v + 396*v^2)) - 5*(260437 - 45936*zeta3 + u^3*(-260437 + 45936*zeta3 - 34128*zeta3) + 19872*zeta3 + 2592*v^2*zeta3 + 144*v*(-173 + 36*zeta3) + u*(-337909 + 77472*v + 45936*zeta3 - 14688*zeta3 - 2592*v^2*zeta3) + u^2*(337909 - 45936*zeta3 + 28944*zeta3 - 144*v*(173 + 36*zeta3)))))/(51840*(-1 + u)*v*(-1 + u + v)) + I*((MH2*Pi*(-304 + 45*u^4 - 15*Pi^2*(1 + u^2) + 42*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(43 - 30*v + 33*v^2) + u^2*(-451 + 252*v + 45*v^2))*H[0, u])/(72*v*(-1 + u + v)) + (MH2*Pi*(45 - 30*u^4 + 10*Pi^2*(1 + u^2) - 22*v - 32*v^2 - 6*u^3*(17 + 10*v) + u*(-74 + 54*v - 66*v^2) + u^2*(143 - 168*v - 30*v^2))*H[0, v])/(48*v*(-1 + u + v)) - (MH2*Pi*(22 + 13*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) + (MH2*Pi*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 42*Pi^2 + 252*v + 45*v^2) + u^2*(-746 - 42*Pi^2 + 132*v + 96*v^2))*H[1, u])/(72*u^2*v*(-1 + u + v)) + (MH2*Pi*(7 + 2*u + 3*u^2)*H[0, v]*H[1, u])/(8*v*(-1 + u + v)) + (MH2*Pi*(295 - 45*u^4 + 33*Pi^2*(1 + u^2) - 33*v - 48*v^2 - 9*u^3*(17 + 10*v) + u^2*(451 - 252*v - 45*v^2) - 3*u*(40 - 30*v + 33*v^2))*H[1, v])/(72*v*(-1 + u + v)) - (MH2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) - (MH2*Pi*(17 + 6*u + 29*u^2)*H[1, u]*H[1, v])/(24*v*(-1 + u + v)) + (MH2*Pi*(295 - 45*u^4 + 30*Pi^2*(1 + u^2) - 33*v - 48*v^2 - 9*u^3*(17 + 10*v) + u^2*(451 - 252*v - 45*v^2) - 3*u*(40 - 30*v + 33*v^2))*H[1 - v, u])/(72*v*(-1 + u + v)) - (MH2*Pi*(43 + 31*u^2 - 6*u*(-1 + v) - 6*v + 3*v^2)*H[0, v]*H[1 - v, u])/(24*v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi*(581 - 90*u^4 + 66*Pi^2*(1 + u^2) - 84*v - 96*v^2 - 18*u^3*(17 + 10*v) + u^2*(875 - 504*v - 90*v^2) - 6*u*(43 - 33*v + 33*v^2))*H[v, u])/(144*v*(-1 + u + v)) - (MH2*Pi*(13 + 34*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MH2*Pi*(13 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 0, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(26 + 6*u + 47*u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(-7 + 5*u^2 + 4*v + u*(2 + 4*v))*H[0, 1, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(11 - 3*u + 5*u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 1 - v, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(31 + 22*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-3 + 2*u + u^2)*H[1, 0, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1, 0, u])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, v])/(6*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(4 + 3*u + 4*u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) - (MH2*Pi*(17 + 6*u + 29*u^2)*H[1, 1 - v, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (13*MH2*Pi*(1 + u^2)*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(13 + 22*u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-270*(-1 + v)^2*v + u*(-270 - 9*(-77 + 4*Pi^2)*v^2 - 18*(-2 + Pi^2)*v^3 + v*(29 + 237*Pi^2 - 540*zeta3)) + u^6*(-853 + 237*Pi^2 - 270*v - 540*zeta3) + u^2*(-340 + 3182*v - 3645*v^2 + 1620*v^3 + 3*Pi^2*(79 - 170*v + 6*v^2 + 12*v^3) - 540*zeta3 + 1080*v*zeta3) + u^5*(2093 - 540*v^2 + 3*Pi^2*(-158 + 67*v) + 1080*zeta3 - 4*v*(472 + 135*zeta3)) - u^4*(2507 + 999*v^2 + 270*v^3 + 6*Pi^2*(-79 + 73*v + 9*v^2) + 1080*zeta3 - 8*v*(697 + 135*zeta3)) + u^3*(1877 + 5103*v^2 + 36*v^3 - 6*Pi^2*(79 - 85*v - 12*v^2 + 3*v^3) + 1080*zeta3 - v*(6359 + 1080*zeta3))))/(432*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)))) + ((MH2*(17*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 16*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + 3*u*(17 - 41*v + 37*v^2 - 17*v^3 + 4*v^4) + u^2*(-72 + 182*v - 147*v^2 + 32*v^3 + 5*v^4)))*H[0, u]*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MH2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[0, v]*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MH2*(-4*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3)))*H[0, u]*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) + (MH2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[1, u]*H[1, v])/(16*u^2*(-1 + v)*v*(u + v)) - (MH2*(15*u^7*(-1 + v) + 15*(-1 + v)^3*v + 9*u^6*(-6 + v + 5*v^2) + 3*u*(-1 + v)^2*(-5 - 13*v + 12*v^2) + u^2*(-1 + v)*(54 - (336 + 13*Pi^2)*v + 168*v^2 + 6*v^3) + u^5*(240 - 13*Pi^2*(-1 + v) - 390*v + 99*v^2 + 45*v^3) + u^4*(-192 + (564 + 13*Pi^2)*v - (504 + 13*Pi^2)*v^2 + 111*v^3 + 15*v^4) + u^3*(-1 + v)*(-13*Pi^2 + 6*(-40 + 54*v - 21*v^2 + 6*v^3)))*H[0, v]*H[1 - v, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(81 + 81*u^2 - 5*Pi^2*(1 + u^2) + 6*u*(-2 + v) - 6*v)*H[1, v]*H[1 - v, u])/(48*v*(-1 + u + v)) - (MH2*(17*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 14*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + u^2*(-72 + 180*v - 147*v^2 + 32*v^3 + 5*v^4) + u*(51 - 119*v + 107*v^2 - 51*v^3 + 12*v^4)))*H[0, v]*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MH2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(24*v*(-1 + u + v)) - (MH2*(Pi^2*(1 + u^2) + 3*(-1 + u + v))*H[0, 0, u])/(24*v*(-1 + u + v)) + (MH2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[1, v]*H[0, 0, u])/(8*v) - (MH2*(20*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-56 + 16*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(95 - 135*v + 23*v^2 + 15*v^3) + u^2*(-103 + 240*v - 176*v^2 + 32*v^3 + 5*v^4) + u*(82 - 158*v + 117*v^2 - 53*v^3 + 12*v^4)))*H[0, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MH2*((-3 + v)*(-1 + v)^3 + 2*u*v*(3 - 4*v + v^2) + u^2*(6 - 14*v + 7*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(4*u*(-1 + v) + 18*(-1 + v)^2 + u^2*(16 - 30*v + 15*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(5*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[v, u]*H[0, 0, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MH2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MH2*(u*(81 + 5*Pi^2*(-1 + v) - 87*v) + (-81 + 5*Pi^2)*u^3*(-1 + v) + (-81 + 5*Pi^2)*(-1 + v)*v + u^2*(-12 + (87 - 5*Pi^2)*v + (-81 + 5*Pi^2)*v^2))*H[0, 1, v])/(48*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MH2*u*(4 - 4*v + u*(2 - 6*v + 3*v^2))*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(-2*(-1 + v)^2*v^2*(-4 - 3*v + v^2) + 2*u^3*v*(4 - 8*v + 5*v^2) + u^4*(9 - 16*v + 8*v^2) + u^2*(9 - 8*v - 24*v^2 + 30*v^3 - 6*v^4) - 2*u*v*(-8 + 8*v + 15*v^2 - 20*v^3 + 5*v^4))*H[1 - v, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(2*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3)))*H[0, 1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MH2*(2*u^4 + v^2*(-5 + 2*v) + u^3*(-4 + 6*v) + 2*u*v*(-5 + 2*v + v^2) + u^2*(-4 - 2*v + 6*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)*(u + v)^2) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) - (MH2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v]*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*(15*u^6*(-1 + v) + (-1 + v)^2*v*(-90 - 22*Pi^2 + 48*v + 3*v^2) + 3*u^5*(-13 - 7*v + 20*v^2) + u^4*(207 - 22*Pi^2*(-1 + v) - 366*v + 63*v^2 + 90*v^3) + u^2*(-1 + v)*(-22*Pi^2*(1 - v + v^2) + 3*(-72 + 177*v - 154*v^2 + 49*v^3 + 5*v^4)) + u*(-1 + v)*(Pi^2*(22 - 44*v) + 3*(30 - 120*v + 99*v^2 - 40*v^3 + 12*v^4)) + u^3*(-22*Pi^2*(1 - 3*v + 2*v^2) + 3*(-93 + 275*v - 259*v^2 + 55*v^3 + 20*v^4)))*H[1, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MH2*(9 + 7*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (MH2*(4*u^3 + 6*u*v + 3*v^2 + u^2*(2 + 4*v))*H[1 - v, u]*H[1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (MH2*(2*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(81 + 81*u^2 - 11*Pi^2*(1 + u^2) + 6*u*(-2 + v) - 6*v)*H[1, 1, v])/(48*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(8*v*(-1 + u + v)) + (MH2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[1, 1 - v, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MH2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3)))*H[1 - v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)) - (MH2*(9 + 7*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[1 - v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MH2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MH2*(-27 - 27*u^2 + Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v)*H[1 - v, 1 - v, u])/(16*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MH2*(4*u*(-1 + v) + 9*(-1 + v)^2 + u^2*(7 - 12*v + 6*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(17*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 14*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + u^2*(-72 + 180*v - 147*v^2 + 32*v^3 + 5*v^4) + u*(51 - 119*v + 107*v^2 - 51*v^3 + 12*v^4)))*H[v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)^2) - (3*MH2*u^2*H[0, v]*H[v, 0, u])/(8*v*(-1 + u + v)) + (MH2*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(24*v*(-1 + u + v)) + (MH2*(2*u^2 - 2*u*(-2 + v) - (-4 + v)*v)*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) - (MH2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) + (MH2*(-4*u*(-1 + v) + 12*(-1 + v)^2 + u^2*(17 - 36*v + 18*v^2))*H[0, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(9 + 11*u^2 - 2*u*(-2 + v) + 4*v - v^2)*H[0, 0, 1, v])/(8*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[0, 0, 1 - v, u])/(8*v) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) + (MH2*(-4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(8 - 18*v + 9*v^2))*H[0, 1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 1, 1, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MH2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MH2*(-3 + u + v)*H[0, 1 - v, 0, u])/(8*v) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MH2*(4*u*(-1 + v) + 12*(-1 + v)^2 + u^2*(10 - 18*v + 9*v^2))*H[1, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(-((-1 + v)^2*v^2*(-6 - 4*v + v^2)) + u^4*(9 - 16*v + 8*v^2) + 2*u^3*(-2 + 10*v - 14*v^2 + 7*v^3) - 4*u*v*(-3 + 4*v + 3*v^2 - 5*v^3 + v^4) + u^2*(7 - 14*v + 3*v^2 + 2*v^3 + 3*v^4))*H[1, 0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*u^2*(1 + 6*u^2 - 4*v + 6*v^2 + 4*u*(-1 + 3*v))*H[1, 1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, 1, 1, v])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[1 - v, 0, 0, u])/(8*v) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*(u + v)^2) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(4*u*(-1 + v) + 9*(-1 + v)^2 + u^2*(7 - 12*v + 6*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) + (MH2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 0, 0, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 1, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + ((MH2*(51 + Pi^2*(1 + u^2) + 6*u*(-2 + v) - 6*v + u^2*(51 - 48*zeta3) - 48*zeta3))/(32*v*(-1 + u + v)) - (MH2*(-27 - 27*u^2 + Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v)*H[0, v])/(16*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) - (MH2*(-27 - 27*u^2 + Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v)*H[1, v])/(16*v*(-1 + u + v)) - (MH2*(-27 - 27*u^2 + Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v)*H[1 - v, u])/(16*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, 1, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, 1, v])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + I*((-3*MH2*Pi*(1 + u^2)*H[0, v])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 1 - v, u])/(4*v*(-1 + u + v))) + (3*MH2*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, v])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)))*Log[muSqOMH2] + (-1/32*(MH2*(-27 - 27*u^2 + Pi^2*(1 + u^2) - 2*u*(-2 + v) + 2*v))/(v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[0, v])/(16*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1, v])/(16*v*(-1 + u + v)) + (9*MH2*(1 + u^2)*H[1 - v, u])/(16*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + I*(-1/8*(MH2*Pi*(1 + u^2)*H[0, v])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u])/(8*v*(-1 + u + v))) + (MH2*(1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 1, v])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, u])/(8*v*(-1 + u + v)))*Log[muSqOMH2]^2 - (MH2*H[1, v]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + 2*u^4*(Pi^2*(-24 + 81*v - 90*v^2 + 35*v^3) + 3*(-1 + v)^2*(-38 + 30*v^2 + v*(17 + 88*zeta3 - 64*zeta3))) + u*(-1 + v)^2*v*(60 - 16*(9 + Pi^2)*v^2 + 4*(30 + Pi^2)*v^3 + 3*v*(-57 + 7*Pi^2 + 88*zeta3 - 64*zeta3)) + 2*u^2*(-1 + v)*(-15 - (525 + 32*Pi^2)*v^3 + (207 + 8*Pi^2)*v^4 + 15*v^5 + v^2*(49*Pi^2 + 6*(37 + 44*zeta3 - 32*zeta3)) - 3*v*(-32 + 7*Pi^2 + 88*zeta3 - 64*zeta3)) + u^5*(Pi^2*(33 - 62*v + 31*v^2) + 3*(-1 + v)^2*(-17 + 40*v + 88*zeta3 - 64*zeta3)) + u^3*(Pi^2*(27 - 142*v + 240*v^2 - 174*v^3 + 51*v^4) + 3*(-1 + v)^2*(-17 - 220*v + 40*v^3 + 88*zeta3 + v^2*(159 + 88*zeta3 - 64*zeta3) - 64*zeta3))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*H[v, u]*(Pi^2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2) + 6*(1 + u^2)*(3*zeta3 - 5*zeta3)))/(24*v*(-1 + u + v)) - (MH2*H[1 - v, u]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + 2*u^4*(Pi^2*(-20 + 57*v - 54*v^2 + 19*v^3) + 3*(-1 + v)^2*(-38 + 30*v^2 + v*(17 + 64*zeta3 - 24*zeta3))) + u*(-1 + v)^2*v*(60 - 12*(12 + Pi^2)*v^2 + 2*(60 + Pi^2)*v^3 + v*(-171 + 19*Pi^2 + 192*zeta3 - 72*zeta3)) + u^5*(Pi^2*(21 - 38*v + 19*v^2) + 3*(-1 + v)^2*(-17 + 40*v + 64*zeta3 - 24*zeta3)) + u^3*(Pi^2*(25 - 118*v + 168*v^2 - 94*v^3 + 21*v^4) + 3*(-1 + v)^2*(-17 - 220*v + 40*v^3 + 64*zeta3 + v^2*(159 + 64*zeta3 - 24*zeta3) - 24*zeta3)) + 2*u^2*(-1 + v)*(-15 - 19*Pi^2*v - 3*(175 + 6*Pi^2)*v^3 + (207 + 2*Pi^2)*v^4 + 15*v^5 + 3*v^2*(74 + 13*Pi^2 + 64*zeta3 - 24*zeta3) + 24*v*(4 - 8*zeta3 + 3*zeta3))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*H[0, u]*(-15*u^4*(-1 + v)^2 + u^2*(Pi^2*(-12 + 36*v - 34*v^2 + 9*v^3) - 3*(-1 + v)^2*(-22 + 5*v^2 + v*(9 + 16*zeta3 - 20*zeta3))) + u*(-1 + v)*(2*Pi^2*(-3 + 17*v - 22*v^2 + 6*v^3) - 3*(-1 + v)*(18 - 23*v + 10*v^2 + 16*zeta3 - 20*zeta3)) + (-1 + v)^2*v*(2*Pi^2*(3 - 8*v + 2*v^2) + 3*(-1 + v - 16*zeta3 + 20*zeta3)) + u^3*(3 - 30*v^3 - 48*zeta3 + 60*zeta3 - 2*v*(18 + Pi^2 - 48*zeta3 + 60*zeta3) + v^2*(63 + Pi^2 - 48*zeta3 + 60*zeta3))))/(48*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MH2*H[0, v]*(30*(-1 + v)^3*v^2 + u*(-1 + v)^2*v*(Pi^2*(-27 - 16*v + 4*v^2) + 3*(-27 - 36*v + 40*v^2 + 24*zeta3 + 40*zeta3)) + u^2*(-1 + v)*(Pi^2*(27 - 27*v - 44*v^2 + 12*v^3) + 3*(-1 + v)*(-51 - 34*v + 86*v^2 + 10*v^3 + 24*zeta3 + 40*zeta3)) + u^4*(Pi^2*(-7 - 2*v + v^2) + 3*(-1 + v)*(51 + 10*v^2 - 24*zeta3 - 40*zeta3 + v*(-27 + 24*zeta3 + 40*zeta3))) + u^3*(Pi^2*(16 + v - 34*v^2 + 9*v^3) + 3*(-1 + v)*(-12 + 20*v^3 + v*(17 - 24*zeta3 - 40*zeta3) + v^2*(9 + 24*zeta3 + 40*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + I*(-1/48*(MH2*Pi*(8*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(17 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + 4*u*(-8 + 15*v - 10*v^2 + 3*v^3) + u^2*(38 - 70*v + 25*v^2 + 5*v^3)))*H[0, u])/((-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(15*u^6*(-1 + v) + (-1 + v)^2*v*(-87 + 5*Pi^2 + 42*v + 3*v^2) + 3*u^5*(-13 - 7*v + 20*v^2) + u^4*(204 + 5*Pi^2*(-1 + v) - 363*v + 63*v^2 + 90*v^3) + u*(-1 + v)*(5*Pi^2*(-1 + 2*v) + 3*(29 - 92*v + 77*v^2 - 36*v^3 + 12*v^4)) + u^3*(5*Pi^2*(1 - 3*v + 2*v^2) + 3*(-72 + 246*v - 253*v^2 + 55*v^3 + 20*v^4)) + u^2*(5*Pi^2*(-1 + 2*v - 2*v^2 + v^3) + 3*(51 - 187*v + 279*v^2 - 194*v^3 + 44*v^4 + 5*v^5)))*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (MH2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, u]*H[0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*Pi*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MH2*Pi*(5*u^4*(-1 + v) - 4*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3))*H[1, v])/(16*(-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[0, u]*H[1, v])/(8*v) + (MH2*Pi*(5*u^4*(-1 + v) - 2*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3))*H[1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(u^4*(-7 + 12*v - 6*v^2) + (-1 + v)^2*v^2*(-8 - 2*v + v^2) - 2*u^3*(-2 + 7*v - 8*v^2 + 4*v^3) + u^2*(-9 + 20*v - 3*v^2 - 12*v^3 + 3*v^4) + 2*u*v*(-8 + 14*v + v^2 - 10*v^3 + 3*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*Pi*(5*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 14*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + u^2*(-72 + 180*v - 147*v^2 + 32*v^3 + 5*v^4) + u*(51 - 119*v + 107*v^2 - 51*v^3 + 12*v^4)))*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi*(3 - 2*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (MH2*Pi*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(-3 + u + v)*H[0, 0, u])/(8*v) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*u*(4 - 4*v + u*(5 - 12*v + 6*v^2))*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*Pi*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MH2*Pi*u*(4 - 4*v + u*(2 - 6*v + 3*v^2))*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[0, 1 - v, u])/(8*v) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(9*(-1 + v)^2*v^2 + u^4*(10 - 18*v + 9*v^2) + 2*u*v*(9 - 20*v + 11*v^2) + 2*u^3*(-4 + 16*v - 20*v^2 + 9*v^3) + u^2*(10 - 32*v + 36*v^2 - 22*v^3 + 9*v^4))*H[1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[1, 1, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[1 - v, 0, u])/(8*v) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(4*u*(-1 + v) + 9*(-1 + v)^2 + u^2*(7 - 12*v + 6*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (3*MH2*Pi*H[v, 0, u])/(8*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-2*u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1, 0, v])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(15*(-1 + v)^4*v + u*(-1 + v)^2*(15 - (93 + 8*Pi^2)*v^2 + 2*(30 + Pi^2)*v^3 - 3*v*(-6 + Pi^2 - 4*zeta3 - 24*zeta3)) + u^4*(-(Pi^2*(3 - 2*v + v^2)) + 3*(-1 + v)^2*(18 + 5*v + 4*zeta3 + 24*zeta3)) + u^2*(-1 + v)*(Pi^2*(3 + 5*v - 22*v^2 + 6*v^3) + 3*(-1 + v)*(-1 - 58*v + 47*v^2 + 5*v^3 + 4*zeta3 + 24*zeta3)) + u^3*(-66 + 30*v^4 + 3*v^3*(25 + Pi^2 + 4*zeta3 + 24*zeta3) + 3*v*(89 + 3*Pi^2 + 4*zeta3 + 24*zeta3) - 2*v^2*(153 + 7*Pi^2 + 12*zeta3 + 72*zeta3))))/(48*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MH2*(240*Pi^2*u^7*(-1 + v)^2 + 48*Pi^2*u^6*(-1 + v)^2*(13 + 25*v) + u^3*(65*Pi^4*(-1 + v)^2*(1 - 2*v + 3*v^2) + 12*Pi^2*(-180 + 1192*v - 2989*v^2 + 3630*v^3 - 2049*v^4 + 296*v^5 + 100*v^6) - 9*(v^4*(-1245 + 1296*zeta3 - 400*zeta3) - 4*v*(-575 + 864*zeta3 - 280*zeta3) + 8*v^2*(-545 + 648*zeta3 - 186*zeta3) - 8*v^3*(-475 + 480*zeta3 - 128*zeta3) + 9*(-55 + 96*zeta3 - 32*zeta3))) + (-1 + v)^3*v^2*(65*Pi^4 + 12*Pi^2*(-58 + 61*v + 4*v^2) - 9*(-335 + 432*zeta3 - 48*zeta3 + 32*v^2*zeta3 - 16*v*(-5 + 8*zeta3))) + u*(-1 + v)^2*v*(65*Pi^4*(-2 + 3*v) + 12*Pi^2*(116 - 412*v + 406*v^2 - 147*v^3 + 48*v^4) - 9*(670 - 864*zeta3 + 96*zeta3 + 80*v^3*(-1 + 2*zeta3) - 160*v^2*(-3 + 4*zeta3) + v*(-1325 + 1488*zeta3 + 112*zeta3))) + u^2*(-1 + v)*(65*Pi^4*(1 - 4*v + 4*v^2 - 2*v^3 + v^4) + 12*Pi^2*(-58 + 531*v - 1384*v^2 + 1602*v^3 - 937*v^4 + 224*v^5 + 20*v^6) - 9*(-335 + 480*zeta3 - 4*v*(-435 + 600*zeta3 - 88*zeta3) - 96*zeta3 + 4*v^2*(-655 + 696*zeta3 + 28*zeta3) + v^4*(-575 + 432*zeta3 + 80*zeta3) - 2*v^3*(-895 + 528*zeta3 + 304*zeta3))) + u^5*(65*Pi^4*(-1 + v)^2 + 48*Pi^2*(-55 + 176*v - 135*v^2 - 36*v^3 + 50*v^4) - 9*(v^2*(-335 + 432*zeta3 - 208*zeta3) + 5*(-67 + 96*zeta3 - 48*zeta3) + v*(670 - 864*zeta3 + 416*zeta3))) + u^4*(65*Pi^4*(-1 + v)^2*(-1 + 3*v) + 12*Pi^2*(270 - 1365*v + 2442*v^2 - 1651*v^3 + 104*v^4 + 200*v^5) - 9*(9*(55 - 96*zeta3 + 48*zeta3) + v^2*(2665 - 3216*zeta3 + 1392*zeta3) + v*(2880*zeta3 - 83*(25 + 16*zeta3)) + v^3*(1296*zeta3 - 35*(31 + 16*zeta3))))))/(1152*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)^2))/Nc^2;



==> AuxFiles/H/Hqqg_IR_R1.m <==
(* LO *)
M0M0 = -((MH2*(y^2 + z^2))/(-1 + y + z));

(* NLO *)
M0M1 = (MH2*(10*Nc - Nf)*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (MH2*(10*Nc - Nf)*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*Nc*(-1 + y + z)) - (MH2*(13*Nc - 4*Nf)*(y^2 + z^2)*H[1, z])/(12*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*H[0, y]*H[1, z])/(2*(-1 + y + z)) - (MH2*(13*Nc - 4*Nf)*(y^2 + z^2)*H[1 - z, y])/(12*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(2*(-1 + y + z)) + (MH2*Nc*(y^2 + z^2)*H[1, z]*H[z, y])/(-1 + y + z) + (MH2*Nc*(y^2 + z^2)*H[0, 1, z])/(-1 + y + z) + (MH2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, y])/(2*Nc*(-1 + y + z)) + (MH2*(-1 + Nc^2)*(y^2 + z^2)*H[1, 0, z])/(2*Nc*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*(H[0, 1, z] + H[1, 0, z]))/(2*(-1 + y + z)) - (MH2*Nc*(y^2 + z^2)*(H[0, 1 - z, y] + H[1 - z, 0, y]))/(2*(-1 + y + z)) + (MH2*Nc*(y^2 + z^2)*H[z, 1 - z, y])/(-1 + y + z) + (MH2*((2*Nc*Nf*(10 + (9*I)*Pi) + Nc^2*(-89 - (99*I)*Pi) - 3*(27 + Pi^2))*y^2 - 9*(1 + Nc^2)*y*(-1 + 2*z) + z*(9 + 2*Nc*Nf*(10 + (9*I)*Pi)*z - 3*(27 + Pi^2)*z + Nc^2*(9 + (-89 - (99*I)*Pi)*z)) - 9*Nc*(11*Nc - 2*Nf)*(y^2 + z^2)*Log[muSqOMH2]))/(36*Nc*(-1 + y + z));

(* NNLO *)
M1M1 = (MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) + (MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) + (MH2*((-89 + 6*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (-89 + 6*Pi^2)*z))*H[0, y]*H[0, z])/(36*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(3 + 14*y^2 - 3*z + 14*z^2 + y*(-3 + 6*z))*H[1, y])/(36*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(-3 + 11*y^2 + 3*z + 11*z^2 + 3*y*(1 + 6*z))*H[1, z])/(36*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, y])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, z])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - y, x])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - y, z])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - z, x])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(12*(-1 + y + z)) - (MH2*Pi^2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - z, y])/(72*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(6*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[0, 0, y])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, 0, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*((9 + Pi^2)*y^2 + y*(-1 + 2*z) + z*(-1 + (9 + Pi^2)*z))*H[1, 0, x])/(2*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, z]*H[1, 0, x])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(-8 + 15*Pi^2)*(y^2 + z^2)*H[1, 0, y])/(36*(-1 + y + z)) + (MH2*(3 + 8*y^2 - 3*z + 8*z^2 - 3*y*(1 + 2*z))*H[0, x]*H[1, 0, y])/(6*(-1 + y + z)) + (MH2*(35*y^2 + 24*y*z + 35*z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - y, x]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - y, z]*H[1, 0, y])/(12*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) - (MH2*(8 + 3*Pi^2)*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) + (MH2*(3 + 8*y^2 - 3*z + 8*z^2 - 3*y*(1 + 2*z))*H[0, x]*H[1, 0, z])/(6*(-1 + y + z)) - (MH2*(5*y^2 + 8*y*z + 5*z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - z, x]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - z, y]*H[1, 0, z])/(12*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(12*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(12*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, y]*H[1 - y, 0, x])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(4*(-1 + y + z)) + (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[0, y]*H[1 - y, 0, z])/(12*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[0, z]*H[1 - z, 0, x])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[0, z]*H[1 - z, 0, y])/(12*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(2*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[1, 0, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[1, 0, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(-1 + y + z) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(3 + 14*y^2 - 3*z + 14*z^2 + y*(-3 + 6*z))*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(-1 + y + z) - (MH2*(-3 + 11*y^2 + 3*z + 11*z^2 + 3*y*(1 + 6*z))*H[1, 1, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - x, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(-1 + y + z) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - y, 1, 0, x])/(4*(-1 + y + z)) + (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - y, 1, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(-1 + y + z) + (MH2*(2 + y^2 - 2*z + z^2 - 2*y*(1 + 2*z))*H[1 - z, 1, 0, x])/(4*(-1 + y + z)) - (MH2*(25*y^2 + 24*y*z + 25*z^2)*H[1 - z, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (7*MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(-1 + y + z) + Nf^2*(-1/324*(MH2*(100 + 81*Pi^2)*(y^2 + z^2))/(-1 + y + z) + (10*MH2*(y^2 + z^2)*H[0, x])/(27*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y])/(54*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(18*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z])/(54*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(18*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(72*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y])/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z])/(72*(-1 + y + z)) + ((-5*MH2*(y^2 + z^2))/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)))*Log[muSqOMH2] - (MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(4*(-1 + y + z))) + Nc*Nf*((MH2*(2*(-77 + 3*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + 2*(-77 + 3*Pi^2)*z))*H[0, x])/(54*(-1 + y + z)) + (MH2*((-289 + 6*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (-289 + 6*Pi^2)*z))*H[0, y])/(216*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(72*(-1 + y + z)) + (MH2*((-289 + 6*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (-289 + 6*Pi^2)*z))*H[0, z])/(216*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(72*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, x])/(9*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(18*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(18*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(18*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(18*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[0, 0, x])/(9*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(3*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(3*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 0, y])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(6*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 0, z])/(18*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(6*(-1 + y + z)) - (10*MH2*(y^2 + z^2)*H[1, 0, x])/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(3*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[1, 0, y])/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(3*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[1, 0, z])/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(3*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 1, 0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(12*(-1 + y + z)) + (4*MH2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[1, 1, 0, x])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(3*(-1 + y + z)) + ((MH2*((199 - 6*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (199 - 6*Pi^2)*z)))/(36*(-1 + y + z)) - (35*MH2*(y^2 + z^2)*H[0, x])/(12*(-1 + y + z)) - (31*MH2*(y^2 + z^2)*H[0, y])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(2*(-1 + y + z)) - (31*MH2*(y^2 + z^2)*H[0, z])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z])/(2*(-1 + y + z)))*Log[muSqOMH2] + (11*MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(4*(-1 + y + z)) + (MH2*(90*y*(-1 + 2*z) + z*(-90 + z*(890 + 831*Pi^2 + 1008*zeta3 - 1008*zeta3)) + y^2*(890 + 831*Pi^2 + 1008*zeta3 - 1008*zeta3)))/(324*(-1 + y + z))) + Log[muSqOMH2]*((-11*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, x])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) - (11*MH2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) - (11*MH2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(-1 + y + z) - (MH2*(33*y*(-1 + 2*z) + z*(-33 + z*(297 + 11*Pi^2 + 224*zeta3 - 224*zeta3)) + y^2*(297 + 11*Pi^2 + 224*zeta3 - 224*zeta3)))/(24*(-1 + y + z))) + (MH2*(-54 + (564 - 9*Pi^2)*z + 3*y*(188 + Pi^2*(-3 + 6*z) + 4*z*(-85 + 168*zeta3 - 168*zeta3)) + y^2*(73*Pi^2 + 6*Pi^4 + 6*(-405 + 98*zeta3 - 98*zeta3)) + z^2*(-2430 + 73*Pi^2 + 6*Pi^4 + 588*zeta3 - 588*zeta3)))/(216*(-1 + y + z)) + (MH2*H[0, x]*(39*y*(-1 + 2*z) + z*(-39 + z*(351 + 13*Pi^2 + 336*zeta3 - 336*zeta3)) + y^2*(351 + 13*Pi^2 + 336*zeta3 - 336*zeta3)))/(72*(-1 + y + z)) + (MH2*H[0, y]*(15*y*(-1 + 2*z) + z*(-15 + z*(135 + 5*Pi^2 + 84*zeta3 - 84*zeta3)) + y^2*(135 + 5*Pi^2 + 84*zeta3 - 84*zeta3)))/(36*(-1 + y + z)) + (MH2*H[0, z]*(15*y*(-1 + 2*z) + z*(-15 + z*(135 + 5*Pi^2 + 84*zeta3 - 84*zeta3)) + y^2*(135 + 5*Pi^2 + 84*zeta3 - 84*zeta3)))/(36*(-1 + y + z)) + (-1/12*(MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, y]*H[0, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1, y])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1, z])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1 - y, z])/(24*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - y, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 - 4*y*z + z^2)*H[1 - z, y])/(24*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - z, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, z])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (MH2*((27 + 2*Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + 2*Pi^2)*z))*H[1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[0, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[1 - y, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - y, z]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y - 9*y^2 + z - 2*y*z - 9*z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[0, y]*H[1 - y, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, z])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[0, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[1, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 - 4*y*z + z^2)*H[1 - y, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - y, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 - 4*y*z + z^2)*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(2*(-1 + y + z)) + Log[muSqOMH2]*((MH2*Pi^2*(y^2 + z^2)*H[1, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(-1 + y + z) + (7*MH2*(y^2 + z^2)*(zeta3 - zeta3))/(3*(-1 + y + z))) - (7*MH2*(y^2 + z^2)*H[0, x]*(zeta3 - zeta3))/(3*(-1 + y + z)) - (MH2*(18 - 6*(30 + Pi^2)*z + 6*y*(-30 + Pi^2*(-1 + 2*z) + z*(54 + 56*zeta3 - 56*zeta3)) + y^2*(738 + 54*Pi^2 + Pi^4 - 336*zeta3 + 336*zeta3) + z^2*(738 + 54*Pi^2 + Pi^4 - 336*zeta3 + 336*zeta3)))/(144*(-1 + y + z)))/Nc^2 + (Nf*(-1/18*(MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, x])/(-1 + y + z) - (MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, y])/(72*(-1 + y + z)) - (MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z))*H[0, z])/(72*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(18*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, z])/(18*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(6*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[1, 0, y])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(3*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, z]*H[1, 0, y])/(3*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[1, 0, z])/(9*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - y, 1, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) + ((MH2*((27 + Pi^2)*y^2 + y*(-3 + 6*z) + z*(-3 + (27 + Pi^2)*z)))/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z])/(2*(-1 + y + z)))*Log[muSqOMH2] + (MH2*(15*y*(-1 + 2*z) + y^2*(135 + 5*Pi^2 - 84*zeta3 + 84*zeta3) + z*(-15 + z*(135 + 5*Pi^2 - 84*zeta3 + 84*zeta3))))/(54*(-1 + y + z))))/Nc + Nc^2*((-13*MH2*((-89 + 6*Pi^2)*y^2 + y*(9 - 18*z) + z*(9 + (-89 + 6*Pi^2)*z))*H[0, x])/(216*(-1 + y + z)) - (MH2*(2*(-4 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + 2*(-4 + Pi^2)*z))*H[0, x]*H[0, y])/(12*(-1 + y + z)) - (MH2*(2*(-4 + Pi^2)*y^2 + y*(3 - 6*z) + z*(3 + 2*(-4 + Pi^2)*z))*H[0, x]*H[0, z])/(12*(-1 + y + z)) - (25*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(18*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[0, z])/(3*(-1 + y + z)) - (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, x])/(36*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, x])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, y])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(12*(-1 + y + z)) + (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, z])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, y])/(72*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - x, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, y])/(6*(-1 + y + z)) - (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, z])/(72*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, x]*H[1 - x, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - x, z])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, x]*H[1 - x, z])/(6*(-1 + y + z)) + (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - y, x])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - y, x])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - y, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1 - y, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - z, x])/(72*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, y]*H[1 - z, x])/(12*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1 - z, x])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, x])/(6*(-1 + y + z)) - (169*MH2*(y^2 + z^2)*H[0, 0, x])/(72*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, x])/(6*(-1 + y + z)) - (13*MH2*(y^2 + z^2)*H[0, z]*H[0, 0, x])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[0, 0, x])/(-1 + y + z) - (25*MH2*(y^2 + z^2)*H[0, 0, y])/(18*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, x]*H[0, 0, y])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, y])/(-1 + y + z) - (25*MH2*(y^2 + z^2)*H[0, 0, z])/(18*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, x]*H[0, 0, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[0, 0, z])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - x, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - y, x])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1 - z, x])/(6*(-1 + y + z)) + (MH2*((89 - 12*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (89 - 12*Pi^2)*z))*H[1, 0, x])/(18*(-1 + y + z)) - (MH2*(-4 + 15*y^2 + 4*z + 15*z^2 + y*(4 + 8*z))*H[0, y]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(-4 + 15*y^2 + 4*z + 15*z^2 + y*(4 + 8*z))*H[0, z]*H[1, 0, x])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1, 0, x])/(-1 + y + z) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, y]*H[1, 0, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, z]*H[1, 0, x])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, y]*H[1, 0, x])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, z]*H[1, 0, x])/(2*(-1 + y + z)) + (MH2*((89 + 3*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (89 + 3*Pi^2)*z))*H[1, 0, y])/(36*(-1 + y + z)) + (MH2*(-1 + y + y^2 + z + 2*y*z + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - y, x]*H[1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - y, x]*H[1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - y, x]*H[1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, y])/(-1 + y + z) + (MH2*((89 + 3*Pi^2)*y^2 + 9*y*(-1 + 2*z) + z*(-9 + (89 + 3*Pi^2)*z))*H[1, 0, z])/(36*(-1 + y + z)) + (MH2*(-1 + y + y^2 + z + 2*y*z + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - z, x]*H[1, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - z, x]*H[1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, x]*H[1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - z, x]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, x])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, y])/(4*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, z]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, y])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 0, z])/(4*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, x]*H[1 - x, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[0, y]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, x]*H[1 - x, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 0, z])/(2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, y])/(-1 + y + z) - (MH2*Pi^2*(y^2 + z^2)*H[1 - x, 1 - x, z])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, x]*H[1 - x, 1 - x, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 0, x])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, y]*H[1 - y, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - y, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 0, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - y, 1 - y, x])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1 - y, 1 - y, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 0, x])/(6*(-1 + y + z)) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[0, z]*H[1 - z, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, z]*H[1 - z, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, x])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1 - z, x])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, x])/(-1 + y + z) - (13*MH2*(y^2 + z^2)*H[0, 1, 0, x])/(6*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[0, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[0, 1, 0, x])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, y])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1 - y, x]*H[0, 1, 0, y])/(2*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[0, 1, 0, z])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[1 - z, x]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, x]*H[0, 1 - x, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1 - y, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, x])/(-1 + y + z) - (13*MH2*(y^2 + z^2)*H[1, 0, 0, x])/(3*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, x])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, 0, x])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[1, 0, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, 0, y])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[1, 0, 0, z])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 0, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, 0, z])/(-1 + y + z) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, 1, 0, x])/(6*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 1, 0, x])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 1, 0, x])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 1, 0, y])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1, 1, 0, z])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, x]*H[1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 1, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, 0, z])/(-1 + y + z) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - x, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - x, 1, 0, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1 - x, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 1 - x, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, 0, x])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - y, 1, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - y, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 1 - y, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, x])/(-1 + y + z) + (MH2*(-12 + 25*y^2 + 12*z + 25*z^2 + 12*y*(1 + 2*z))*H[1 - z, 1, 0, x])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, x])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, 1, 1, 0, x])/(-1 + y + z) + (3*MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1 - x, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - y, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, x])/(-1 + y + z) - (4*MH2*(y^2 + z^2)*H[1, 0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) - (6*MH2*(y^2 + z^2)*H[1, 1, 0, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - x, 0, 1, 0, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - x, 1 - x, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1, 0, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - y, 1 - y, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, x])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, x])/(-1 + y + z) - (121*MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(16*(-1 + y + z)) + Log[muSqOMH2]*((143*MH2*(y^2 + z^2)*H[0, x])/(24*(-1 + y + z)) + (55*MH2*(y^2 + z^2)*H[0, y])/(12*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[0, x]*H[0, y])/(4*(-1 + y + z)) + (55*MH2*(y^2 + z^2)*H[0, z])/(12*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[0, x]*H[0, z])/(4*(-1 + y + z)) + (2*MH2*Pi^2*(y^2 + z^2)*H[1, x])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, y])/(3*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - x, z])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - y, x])/(3*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, x])/(3*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[1, 0, x])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, y]*H[1, 0, x])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, z]*H[1, 0, x])/(-1 + y + z) + (11*MH2*(y^2 + z^2)*H[1, 0, y])/(4*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, x]*H[1, 0, y])/(-1 + y + z) + (11*MH2*(y^2 + z^2)*H[1, 0, z])/(4*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, x]*H[1, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - z, x]*H[1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[0, x]*H[1 - x, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1 - y, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, x])/(-1 + y + z) + (4*MH2*(y^2 + z^2)*H[1, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, 0, z])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, y])/(-1 + y + z) + (2*MH2*(y^2 + z^2)*H[1 - x, 1, 0, z])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - y, 1, 0, x])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1 - z, 1, 0, x])/(-1 + y + z) + (MH2*(-99*y*(-1 + 2*z) + z*(99 + z*(-979 + 66*Pi^2 + 672*zeta3 - 672*zeta3)) + y^2*(-979 + 66*Pi^2 + 672*zeta3 - 672*zeta3)))/(72*(-1 + y + z))) - (MH2*(162 + 36*(-49 + 3*Pi^2)*z + y^2*(8002 + 8733*Pi^2 + 36*Pi^4 + 19152*zeta3 - 19152*zeta3) + z^2*(8002 + 8733*Pi^2 + 36*Pi^4 + 19152*zeta3 - 19152*zeta3) - 36*y*(49 + Pi^2*(-3 + 6*z) + z*(-89 - 336*zeta3 + 336*zeta3))))/(1296*(-1 + y + z)) + (MH2*H[0, y]*(45*y*(-1 + 2*z) + y^2*(445 - 30*Pi^2 - 504*zeta3 + 504*zeta3) + z*(-45 + z*(445 - 30*Pi^2 - 504*zeta3 + 504*zeta3))))/(108*(-1 + y + z)) + (MH2*H[0, z]*(45*y*(-1 + 2*z) + y^2*(445 - 30*Pi^2 - 504*zeta3 + 504*zeta3) + z*(-45 + z*(445 - 30*Pi^2 - 504*zeta3 + 504*zeta3))))/(108*(-1 + y + z)));

M0M2 = (MH2*((-455 + 12*Pi^2)*y^3 + y^2*(437 + 12*Pi^2*(-1 + z) - 473*z) + (-1 + z)*z*(-18 + (-455 + 12*Pi^2)*z) + y*(18 - 72*z + (-473 + 12*Pi^2)*z^2))*H[0, y]*H[0, z])/(144*(-1 + y + z)^2) - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) + (MH2*(3*y^4*(-1 + z) - 6*y*(-1 + z)*z*(1 + z)^2 + 6*y^3*(1 - 3*z + 2*z^2) - (-1 + z)*z^2*(-21 + 24*z + (45 + 2*Pi^2)*z^2) + y^2*(-3 + 9*z + 2*(18 + Pi^2)*z^2 - 2*(24 + Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) - (MH2*(15*y^5 + (-1 + z)^2*z^2 + y^4*(-7 + 2*z) + y^3*(-15 + 2*z + 16*z^2) - y*z*(2 + 3*z - 6*z^2 + z^3) - y^2*(-7 + 2*z + 12*z^2 + 4*z^3))*H[0, z]*H[1 - z, y])/(16*(-1 + y)*y^2*(-1 + y + z)) + (MH2*(-(y^7*(-1 + z)) + (-1 + z)^3*z^4 + y^6*(-3 + 7*z - 4*z^2) - y*(-1 + z)^2*z^3*(-2 - 5*z + z^2) + y^5*(3 - 9*z - 23*z^2 + 31*z^3) + y^2*z^2*(-14 + 24*z + 17*z^2 - 23*z^3 - 4*z^4) + y^4*(-1 + z + 17*z^2 - 21*z^3 + 4*z^4) + y^3*z*(2 + 24*z - 38*z^2 - 21*z^3 + 31*z^4))*H[1, z]*H[z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(7*y^2 + 4*z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (3*MH2*z*H[1, z]*H[0, 0, y])/4 + (MH2*(4*y^2 + 7*z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (3*MH2*y*H[1 - z, y]*H[0, 0, z])/4 + (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(-1 + y + z) + (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(6*(-1 + y + z)) - (MH2*(y^5*(-1 + z) + y^4*(3 - 7*z + 4*z^2) + (-1 + z)*z^2*(-7 + 8*z + (15 + 2*Pi^2)*z^2) - y^2*(-1 + z)*(1 - 2*(5 + Pi^2)*z^2 + 2*z^3) + y^3*(-3 + 9*z + 2*(4 + Pi^2)*z^2 - 2*(8 + Pi^2)*z^3) + y*z*(-2 - 9*z + 21*z^2 + (7 + 2*Pi^2)*z^3 - (15 + 2*Pi^2)*z^4))*H[0, 1, z])/(16*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(3*(-2 + z)*(-1 + z)^2*z + y^2*(-4 + 8*z - 3*z^2) + 2*y*z*(1 - 4*z + 3*z^2))*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(5*y^2 + 12*y*z + 7*z^2)*H[z, y]*H[0, 1, z])/(8*(-1 + y + z)) + (MH2*(3*y^4*(-1 + z) - 6*y*(-1 + z)*z*(1 + z)^2 + 6*y^3*(1 - 3*z + 2*z^2) - (-1 + z)*z^2*(-21 + 24*z + (45 + 2*Pi^2)*z^2) + y^2*(-3 + 9*z + 2*(18 + Pi^2)*z^2 - 2*(24 + Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(6*y^4 - 3*z^2 + 2*y^3*(-9 + 5*z) + 6*y*(-1 + z + z^2) - 2*y^2*(-9 + 8*z + z^2))*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) + (MH2*(-9*y^5*(-1 + z) - 9*y^4*(3 - 8*z + 5*z^2) + (-1 + z)^2*z^2*(-63 + 54*z + 2*(-160 + 9*Pi^2)*z^2) + y*(-1 + z)*z*(-18 - 63*z + 2*(-160 + 9*Pi^2)*z^3) + y^3*(27 - 99*z + (437 - 18*Pi^2)*z^2 + (-347 + 18*Pi^2)*z^3) + y^2*(-9 + 18*z + 2*(-187 + 9*Pi^2)*z^2 + (658 - 36*Pi^2)*z^3 + (-311 + 18*Pi^2)*z^4))*H[1, 0, y])/(144*(-1 + z)*z^2*(-1 + y + z)^2) + (MH2*(-4*y^2 + 5*z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) + (MH2*((-455 + 18*Pi^2)*y^4 + y^3*(892 + 18*Pi^2*(-2 + z) - 473*z) - (-1 + z)*z*(-18 + (-455 + 18*Pi^2)*z) + y*(-18 + 108*z + (892 - 36*Pi^2)*z^2 + (-455 + 18*Pi^2)*z^3) + y^2*(-419 + 383*z - 473*z^2 + 18*Pi^2*(1 - z + z^2)))*H[1, 0, z])/(144*(-1 + y)*(-1 + y + z)^2) + (MH2*(19*y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) + (MH2*(-6*y^4 + 3*z^2 - 2*y^3*(-9 + 5*z) - 6*y*(-1 + z + z^2) + 2*y^2*(-9 + 8*z + z^2))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MH2*(3*y^2 + 4*y*z + z^2)*H[z, y]*H[1, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(6*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(8*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^4*(-1 + z) - 2*y*(-1 + z)*z*(1 + z)^2 + y^3*(2 - 6*z + 4*z^2) + y^2*(-1 + 3*z + 12*z^2 - 16*z^3) + z^2*(-7 + 15*z + 7*z^2 - 15*z^3))*H[1 - z, 0, y])/(16*(-1 + z)*z^2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) + (MH2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2) - (MH2*(y^2 + 4*y*z + 3*z^2)*H[1, z]*H[z, 0, y])/(8*(-1 + y + z)) + (MH2*(-(y^7*(-1 + z)) + (-1 + z)^3*z^4 + y^6*(-3 + 7*z - 4*z^2) - y*(-1 + z)^2*z^3*(-2 - 5*z + z^2) + y^5*(3 - 9*z - 23*z^2 + 31*z^3) + y^2*z^2*(-14 + 24*z + 17*z^2 - 23*z^3 - 4*z^4) + y^4*(-1 + z + 17*z^2 - 21*z^3 + 4*z^4) + y^3*z*(2 + 24*z - 38*z^2 - 21*z^3 + 31*z^4))*H[z, 1 - z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2*(-1 + y + z)) - (MH2*(3*y^2 + 4*y*z + z^2)*H[0, z]*H[z, 1 - z, y])/(8*(-1 + y + z)) + (MH2*(y + z)^2*H[1, z]*H[z, z, y])/(-1 + y + z) + (MH2*(-3*(-2 + z)*(-1 + z)^2*z + y^4*(5 - 10*z + 4*z^2) + 2*y^3*(-5 + 13*z - 8*z^2 + z^3) + 2*y*z*(-5 + 15*z - 13*z^2 + 3*z^3) + y^2*(5 - 12*z - 2*z^2 + 10*z^3 - 2*z^4))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (3*MH2*z*H[0, 0, 1 - z, y])/4 + (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) + (MH2*(2*(-1 + z)^2*z*(-9 + 25*z) + 6*y*z*(5 - 8*z + 3*z^2) + y^2*(35 - 70*z + 32*z^2))*H[0, 1, 0, y])/(24*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(23*y^4 + 32*z^2 - 64*y*z^2 - 2*y^3*(23 + 6*z) + y^2*(23 + 12*z + 29*z^2))*H[0, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) - (3*MH2*z*H[0, 1 - z, 0, y])/4 + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) - (MH2*(-6*(-1 + z)^3*z + y^4*(10 - 20*z + 9*z^2) + y^3*(-26 + 60*z - 36*z^2 + 4*z^3) + y^2*(22 - 50*z + 20*z^2 + 12*z^3 - 5*z^4) + 2*y*(-3 + 2*z + 13*z^2 - 18*z^3 + 6*z^4))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(7*y^2 + 3*y*z + z*(-3 + 7*z))*H[1, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 0, y])/(-1 + y + z) + (MH2*(4*y^2 + 7*z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(-1 + y + z) + (MH2*y*z*(y^3*z + 4*(-1 + z)*z + 2*y^2*(2 - 7*z + 4*z^2) + y*(-4 + 18*z - 14*z^2 + z^3))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MH2*(-11*y^2 + 9*y*z + z*(-9 + 7*z))*H[1, 1, 0, y])/(12*(-1 + y + z)) - (MH2*(13*y^4 + 22*z^2 - 44*y*z^2 + 2*y^3*(-13 + 6*z) + y^2*(13 - 12*z + 25*z^2))*H[1, 1, 0, z])/(24*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) - (3*MH2*z*H[1 - z, 0, 0, y])/4 + (MH2*(-6*(-1 + z)^3*z + y^2*(3 - 6*z + 2*z^2) - 2*y*z*(3 - 8*z + 5*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y*(7 - 6*z)*z^2 + 3*(-1 + z)*z^2 + y^3*(3 - 6*z + 4*z^2) + y^2*(-3 + 7*z - 10*z^2 + 4*z^3))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) - (MH2*(y^2 + 4*y*z + 3*z^2)*H[z, 0, 1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + 4*y*z + 3*z^2)*H[z, 1 - z, 0, y])/(8*(-1 + y + z)) + (MH2*(y + z)^2*H[z, z, 1 - z, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + Nf^2*((MH2*(-400 + 267*Pi^2)*(y^2 + z^2))/(1296*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y])/(54*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z])/(54*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(144*(-1 + y + z)) - (10*MH2*(y^2 + z^2)*H[1, z])/(27*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(36*(-1 + y + z)) - (10*MH2*(y^2 + z^2)*H[1 - z, y])/(27*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(36*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(9*(-1 + y + z)) + I*((-5*MH2*Pi*(y^2 + z^2))/(9*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (5*MH2*Pi*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) - (5*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z))) - (5*MH2*(y^2 + z^2)*H[0, 0, y])/(144*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 0, z])/(144*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, 1, z])/(9*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, y])/(36*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(9*(-1 + y + z)) + ((-5*MH2*(y^2 + z^2))/(9*(-1 + y + z)) - (((5*I)/12)*MH2*Pi*(y^2 + z^2))/(-1 + y + z) + (5*MH2*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[1, z])/(18*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[1 - z, y])/(18*(-1 + y + z)))*Log[muSqOMH2] - (5*MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(24*(-1 + y + z))) + Log[muSqOMH2]*((-55*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (55*MH2*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MH2*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MH2*(990*y*(-1 + 2*z) + z*(-990 + z*(8582 + 321*Pi^2 - 216*zeta3)) + y^2*(8582 + 321*Pi^2 - 216*zeta3)))/(864*(-1 + y + z))) + I*((-55*MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(24*(-1 + y + z)) - (55*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(24*(-1 + y + z)) - (MH2*Pi*(990*y*(-1 + 2*z) + z*(-990 + z*(8582 + 321*Pi^2 - 216*zeta3)) + y^2*(8582 + 321*Pi^2 - 216*zeta3)))/(864*(-1 + y + z))) + (MH2*H[1, y]*(Pi^2*(-11*y^2 + 9*y*z + z*(-9 + 7*z)) + 54*(y^2 + z^2)*zeta3))/(72*(-1 + y + z)) + (MH2*H[0, y]*(9*y^4*(-1 + z)^2 + y*(-1 + z)*z*(-78 + 228*z + z^2*(-351 + 11*Pi^2 - 108*zeta3) + z^3*(201 + Pi^2 + 108*zeta3)) - (-1 + z)^2*z^2*(-57 + z*(297 + Pi^2 + 108*zeta3)) + y^3*(-18 - 4*z^2*(195 + 14*Pi^2 + 54*zeta3) + z^3*(381 + 25*Pi^2 + 108*zeta3) + z*(417 + 28*Pi^2 + 108*zeta3)) - y^2*(-9 + 3*(-31 + 4*Pi^2)*z^4 - 4*z^2*(255 + 14*Pi^2 + 54*zeta3) + z^3*(645 + 13*Pi^2 + 108*zeta3) + z*(477 + 28*Pi^2 + 108*zeta3))))/(144*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) + (MH2*H[1 - z, y]*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y*(-1 + z)^2*z*(216 - 54*(9 + 2*Pi^2)*z + 108*z^3 + z^2*(4874 + 99*Pi^2 - 216*zeta3)) - y^5*(216 + z*(4658 + 99*Pi^2 - 216*zeta3) - 2*z^2*(4982 + 99*Pi^2 - 216*zeta3) + z^3*(5090 + 117*Pi^2 - 216*zeta3)) - y^3*(216 + z^5*(5090 + 117*Pi^2 - 216*zeta3) + z*(6062 + 315*Pi^2 - 216*zeta3) - 2*z^4*(6251 + 495*Pi^2 - 216*zeta3) - 2*z^2*(7547 + 621*Pi^2 - 216*zeta3) + 2*z^3*(8114 + 909*Pi^2 - 216*zeta3)) + 2*y^2*(-1 + z)*(-27 - 54*(9 + Pi^2)*z + 54*(28 + 5*Pi^2)*z^2 + 27*z^5 + z^4*(5009 + 99*Pi^2 - 216*zeta3) + z^3*(-6035 - 351*Pi^2 + 216*zeta3)) - 2*y^4*(-162 + 36*(12 + 5*Pi^2)*z^4 + 2*z^2*(5522 + 225*Pi^2 - 216*zeta3) + z^3*(-6251 - 495*Pi^2 + 216*zeta3) + z*(-5063 - 153*Pi^2 + 216*zeta3))))/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MH2*H[1, z]*(54*y^6*(-1 + z)^2 + 54*(-1 + z)^4*z^2 - y^5*(216 + z*(4658 + 15*Pi^2 - 864*zeta3) - 2*z^2*(4982 + 15*Pi^2 - 864*zeta3) + z^3*(5090 + 33*Pi^2 - 864*zeta3)) - y*(-1 + z)^2*z*(216 - 54*(9 + 2*Pi^2)*z + 108*z^3 + z^2*(4874 + 231*Pi^2 - 864*zeta3)) - y^3*(216 + z*(6062 + 15*Pi^2 - 864*zeta3) - 2*z^2*(7547 + 213*Pi^2 - 864*zeta3) + z^5*(5090 + 249*Pi^2 - 864*zeta3) - 2*z^4*(6251 + 519*Pi^2 - 864*zeta3) + 2*z^3*(8114 + 609*Pi^2 - 864*zeta3)) + 2*y^2*(-1 + z)*(-27 - 486*z + 54*(28 + 3*Pi^2)*z^2 + 27*z^5 + z^4*(5009 + 231*Pi^2 - 864*zeta3) + z^3*(-6035 - 429*Pi^2 + 864*zeta3)) - 2*y^4*(-162 + 18*(24 + 7*Pi^2)*z^4 + 4*z^2*(2761 + 30*Pi^2 - 432*zeta3) + z^3*(-6251 - 249*Pi^2 + 864*zeta3) + z*(-5063 - 15*Pi^2 + 864*zeta3))))/(864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) + (MH2*H[0, z]*(9*(-1 + z)^2*z^2 + y^4*(651 + 93*z^2 + Pi^2*(2 + 10*z - 12*z^2) + 216*zeta3 - 24*z*(23 + 9*zeta3)) - y*(-1 + z)*z*(78 + 18*z^2 - z*(399 + 28*Pi^2 + 108*zeta3)) + y^2*(-1 + z)*(-57 + 249*z + 9*z^3 - z^2*(771 + 56*Pi^2 + 216*zeta3)) + y^5*(Pi^2*(-1 + z) + 3*(-99 + 67*z - 36*zeta3 + 36*z*zeta3)) + y^3*(Pi^2*(-1 - 11*z - 13*z^2 + 25*z^3) + 3*(-137 - 36*zeta3 + z^3*(127 + 36*zeta3) + z*(193 + 36*zeta3) - z^2*(215 + 36*zeta3)))))/(144*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) + Nc*Nf*((MH2*(-108*y^4 + y^3*(216 - (439 + 9*Pi^2)*z) + z^2*(-81 + (583 + 9*Pi^2)*z) + y^2*(-108 + (268 + 9*Pi^2)*z + 126*z^2) - y*z*(-171 + 45*z + (547 + 9*Pi^2)*z^2))*H[0, y])/(432*(-1 + y)*z*(-1 + y + z)) - (MH2*(108*(-1 + z)^2*z^2 + y^3*(-583 + 9*Pi^2*(-1 + z) + 547*z) + y*(-1 + z)*z*(171 + (439 + 9*Pi^2)*z) - 9*y^2*(-9 - 5*z + 14*z^2))*H[0, z])/(432*y*(-1 + z)*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(36*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) - (MH2*(54*y^6 + 54*(-1 + z)^2*z^4 + y^5*(-108 + (-1093 + 6*Pi^2)*z) + 2*y^4*(27 + 45*z + 2*(-641 + 3*Pi^2)*z^2) + 2*y^2*z^2*(-162 + 369*z + 2*(-641 + 3*Pi^2)*z^2) + 2*y^3*z*(63 + 369*z + (-1417 + 6*Pi^2)*z^2) + y*z^3*(126 + 90*z + (-1093 + 6*Pi^2)*z^2))*H[1, z])/(216*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(-12*y^4 + 24*y^3*(1 + z) + 4*y*z*(6 - 6*z + 5*z^2) + z^2*(-8 - 4*z + 21*z^2) + y^2*(-12 - 48*z + 53*z^2))*H[0, y]*H[1, z])/(48*z^2*(-1 + y + z)) - (MH2*(54*y^6 + 54*(-1 + z)^2*z^4 - y^5*(108 + 1093*z) + y^4*(54 + 90*z - 2564*z^2) + 2*y^3*z*(63 + 369*z - 1417*z^2) + y*z^3*(126 + 90*z - 1093*z^2) - 2*y^2*z^2*(162 - 369*z + 1282*z^2))*H[1 - z, y])/(216*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(21*y^4 + 24*y*(-1 + z)^2*z - 12*(-1 + z)^2*z^2 + 4*y^3*(-1 + 5*z) + y^2*(-8 - 24*z + 53*z^2))*H[0, z]*H[1 - z, y])/(48*y^2*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(36*(-1 + y + z)) + (MH2*(9*y^6 - 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 - 18*y^5*(1 + z) + y^2*z^2*(12 + 21*z - 82*z^2) + y^4*(9 + 36*z - 82*z^2) - 3*y^3*z*(6 - 7*z + 10*z^2))*H[1, z]*H[z, y])/(36*y^2*z^2*(-1 + y + z)) + (41*MH2*(y^2 + z^2)*H[0, 0, y])/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, y])/(4*(-1 + y + z)) + (41*MH2*(y^2 + z^2)*H[0, 0, z])/(72*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, z])/(4*(-1 + y + z)) + (MH2*(36*y^4 - 72*y^3*(1 + z) + y^2*(36 + 144*z - 265*z^2) + z^2*(24 + 12*z - 169*z^2) - 12*y*z*(6 - 6*z + 5*z^2))*H[0, 1, z])/(144*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, z])/(3*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[0, 1, z])/(4*(-1 + y + z)) + (MH2*(-12*y^4 + 24*y^3*(1 + z) + 4*y*z*(6 - 6*z + 5*z^2) + z^2*(-8 - 4*z + 21*z^2) + y^2*(-12 - 48*z + 53*z^2))*H[0, 1 - z, y])/(48*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, z, y])/(12*(-1 + y + z)) + (MH2*(9*y^4 - 18*y^3*(1 + z) + y^2*(9 + 36*z - 53*z^2) + z^2*(6 + 3*z - 29*z^2) - 3*y*z*(6 - 6*z + 5*z^2))*H[1, 0, y])/(36*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(24*(-1 + y + z)) - (53*MH2*(y^2 + z^2)*H[1, 0, z])/(144*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, y]*H[1, 0, z])/(12*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1, 1, z])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) + (MH2*(-12*y^4 + 24*y^3*(1 + z) + 4*y*z*(6 - 6*z + 5*z^2) + z^2*(-8 - 4*z + 21*z^2) + y^2*(-12 - 48*z + 53*z^2))*H[1 - z, 0, y])/(48*z^2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (61*MH2*(y^2 + z^2)*H[1 - z, 1 - z, y])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, z]*H[z, 0, y])/(12*(-1 + y + z)) + (MH2*(9*y^6 - 18*y*(-1 + z)^2*z^3 + 9*(-1 + z)^2*z^4 - 18*y^5*(1 + z) + y^2*z^2*(12 + 21*z - 82*z^2) + y^4*(9 + 36*z - 82*z^2) - 3*y^3*z*(6 - 7*z + 10*z^2))*H[z, 1 - z, y])/(36*y^2*z^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) + I*((MH2*Pi*((1694 - 3*Pi^2)*y^2 + 45*y*(-1 + 2*z) + z*(-45 + (1694 - 3*Pi^2)*z)))/(216*(-1 + y + z)) - (155*MH2*Pi*(y^2 + z^2)*H[0, y])/(144*(-1 + y + z)) - (155*MH2*Pi*(y^2 + z^2)*H[0, z])/(144*(-1 + y + z)) + (175*MH2*Pi*(y^2 + z^2)*H[1, z])/(72*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) + (175*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(72*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) - (5*MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(6*(-1 + y + z)) - (5*MH2*Pi*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (5*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (5*MH2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(6*(-1 + y + z))) - (MH2*(y^2 + z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 0, 1, z])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1 - z, y])/(4*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, 1 - z, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(3*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[z, 0, 1 - z, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, 1 - z, 0, y])/(12*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) + ((((55*I)/12)*MH2*Pi*(y^2 + z^2))/(-1 + y + z) + (MH2*((1694 - 3*Pi^2)*y^2 + 45*y*(-1 + 2*z) + z*(-45 + (1694 - 3*Pi^2)*z)))/(216*(-1 + y + z)) - (155*MH2*(y^2 + z^2)*H[0, y])/(144*(-1 + y + z)) - (155*MH2*(y^2 + z^2)*H[0, z])/(144*(-1 + y + z)) + (175*MH2*(y^2 + z^2)*H[1, z])/(72*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(12*(-1 + y + z)) + (175*MH2*(y^2 + z^2)*H[1 - z, y])/(72*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(12*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(6*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 1, z])/(12*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, 1 - z, y])/(12*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[1 - z, 0, y])/(12*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[z, 1 - z, y])/(6*(-1 + y + z)))*Log[muSqOMH2] + (55*MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(24*(-1 + y + z)) + (MH2*(y^3*(8737 - 1975*Pi^2 + 1032*zeta3) + z^2*(48 + z*(8737 - 1975*Pi^2 + 1032*zeta3)) + y*z*(-1776 + z*(10513 - 1975*Pi^2 + 1032*zeta3)) + y^2*(48 + z*(10513 - 1975*Pi^2 + 1032*zeta3))))/(864*(-1 + y + z)*(y + z))) + (Nf*(-1/144*(MH2*((39 + Pi^2)*y^3 - y^2*(54 + Pi^2 - 30*z) - z*(-3 + (27 + Pi^2)*z) + y*(15 - 33*z + (39 + Pi^2)*z^2))*H[0, y])/((-1 + y)*(-1 + y + z)) - (MH2*(y^2*(-27 + Pi^2*(-1 + z) + 39*z) + (-1 + z)*z*(-15 + (39 + Pi^2)*z) + y*(3 - 33*z + 30*z^2))*H[0, z])/(144*(-1 + z)*(-1 + y + z)) + (29*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(36*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1, y])/(36*(-1 + y + z)) + (MH2*(y^2 + z^2)*(108 + (310 + 21*Pi^2)*y^2 + 2*(310 + 21*Pi^2)*y*z + (310 + 21*Pi^2)*z^2)*H[1, z])/(432*(-1 + y + z)*(y + z)^2) + (MH2*(y^2 + z^2)*(108 + (310 + 9*Pi^2)*y^2 + 2*(310 + 9*Pi^2)*y*z + (310 + 9*Pi^2)*z^2)*H[1 - z, y])/(432*(-1 + y + z)*(y + z)^2) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, z])/(4*(-1 + y + z)) + (29*MH2*(y^2 + z^2)*H[1, 0, y])/(36*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(24*(-1 + y + z)) + (29*MH2*(y^2 + z^2)*H[1, 0, z])/(36*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) + I*((MH2*Pi*((544 + 39*Pi^2)*y^2 + 90*y*(-1 + 2*z) + z*(-90 + (544 + 39*Pi^2)*z)))/(432*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[0, y]*H[0, z])/(12*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MH2*Pi*(y^2 + z^2)*H[1, 0, z])/(12*(-1 + y + z))) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, y])/(6*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, z])/(6*(-1 + y + z)) + ((MH2*((544 + 39*Pi^2)*y^2 + 90*y*(-1 + 2*z) + z*(-90 + (544 + 39*Pi^2)*z)))/(432*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[0, y]*H[0, z])/(12*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[1, 0, y])/(12*(-1 + y + z)) + (5*MH2*(y^2 + z^2)*H[1, 0, z])/(12*(-1 + y + z)))*Log[muSqOMH2] + (MH2*(y^3*(2393 + 474*Pi^2 + 4284*zeta3) + z^2*(-2016 + z*(2393 + 474*Pi^2 + 4284*zeta3)) + y*z*(-2736 + z*(5129 + 474*Pi^2 + 4284*zeta3)) + y^2*(-2016 + z*(5129 + 474*Pi^2 + 4284*zeta3))))/(2592*(-1 + y + z)*(y + z))))/Nc - (MH2*((-1 + z)^3*z*(-20016 + 63*Pi^4*z + 12*Pi^2*(9 + 154*z) + z*(96886 - 648*zeta3 - 26748*zeta3)) - y*(-1 + z)^2*(-20016 + 63*Pi^4*z^2*(-3 + 2*z) + 12*Pi^2*(9 - 54*z - 462*z^2 + 308*z^3) - 432*z*(-278 + 3*zeta3 - 3*zeta3) - 4*z^3*(-48443 + 324*zeta3 + 13374*zeta3) + 6*z^2*(-61787 + 540*zeta3 + 14454*zeta3)) + y^5*(1848*Pi^2*(-1 + z)^2 + 63*Pi^4*(-1 + z)^2 - 2*(-48443 + 324*zeta3 + z*(96886 - 648*zeta3 - 26748*zeta3) + 13374*zeta3 + z^2*(-48443 + 324*zeta3 + 14346*zeta3))) + y^2*(-1 + z)*(63*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) + 12*Pi^2*(127 - 218*z + 598*z^2 - 652*z^3 + 154*z^4) - 2*(-78467 + 324*zeta3 + z*(236998 - 2592*zeta3 - 28692*zeta3) + 13374*zeta3 + z^4*(-48443 + 324*zeta3 + 14346*zeta3) - 4*z^3*(-60953 + 648*zeta3 + 16452*zeta3) + 4*z^2*(-88475 + 1134*zeta3 + 17910*zeta3))) + y^3*(63*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) + 12*Pi^2*(435 - 1178*z + 1250*z^2 - 688*z^3 + 181*z^4) - 2*(-175353 + 972*zeta3 + 40122*zeta3 - 8*z*(-65957 + 567*zeta3 + 14103*zeta3) + 8*z^2*(-74714 + 891*zeta3 + 17181*zeta3) - 4*z^3*(-78467 + 1134*zeta3 + 21312*zeta3) + z^4*(-68459 + 972*zeta3 + 21474*zeta3))) + y^4*(63*Pi^4*(-3 + z)*(-1 + z)^2 + 12*Pi^2*(-453 + 1078*z - 806*z^2 + 181*z^3) - 2*(155337 - 972*zeta3 + z^2*(292255 - 2916*zeta3 - 80154*zeta3) - 40122*zeta3 + z^3*(-68459 + 972*zeta3 + 21474*zeta3) + z*(-379133 + 2916*zeta3 + 96858*zeta3)))))/(5184*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2) + Nc^2*((MH2*(60*y^4 + z^2*(48 + (-344 + Pi^2)*z) - y^3*(120 + (-300 + Pi^2)*z) + y^2*(60 + (-244 + Pi^2)*z - 46*z^2) - y*z*(56 + 2*z + (-306 + Pi^2)*z^2))*H[0, y])/(96*(-1 + y)*z*(-1 + y + z)) - (MH2*(y^3*(344 + Pi^2*(-1 + z) - 306*z) - 60*(-1 + z)^2*z^2 + y*(-1 + z)*z*(-56 + (-300 + Pi^2)*z) + 2*y^2*(-24 + z + 23*z^2))*H[0, z])/(96*y*(-1 + z)*(-1 + y + z)) + (MH2*(-18*y + (-127 + 12*Pi^2)*y^2 + z*(-18 + (-127 + 12*Pi^2)*z))*H[0, y]*H[0, z])/(144*(-1 + y + z)) + (MH2*Pi^2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, y])/(144*(-1 + y + z)) + (MH2*(45*y^4 - 9*y^3*(10 + 17*z) - 3*y*z*(33 - 30*z + 40*z^2) + y^2*(45 + 252*z + 2*(-193 + 6*Pi^2)*z^2) + z^2*(48 + 33*z + 2*(-115 + 6*Pi^2)*z^2))*H[0, y]*H[1, z])/(72*z^2*(-1 + y + z)) + (MH2*(2*(-115 + 6*Pi^2)*y^4 + y^3*(33 - 120*z) + 45*(-1 + z)^2*z^2 - 9*y*z*(11 - 28*z + 17*z^2) + 2*y^2*(24 + 45*z + (-193 + 6*Pi^2)*z^2))*H[0, z]*H[1 - z, y])/(72*y^2*(-1 + y + z)) + (MH2*(-455 + 54*Pi^2)*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(144*(-1 + y + z)) + (MH2*(-45*y^6 - 45*(-1 + z)^2*z^4 + 9*y^5*(10 + 17*z) + 9*y*z^3*(11 - 28*z + 17*z^2) + 3*y^3*z*(33 - 44*z + 80*z^2) + 2*y^2*z^2*(-48 - 66*z + (373 + 3*Pi^2)*z^2) + y^4*(-45 - 252*z + (746 + 6*Pi^2)*z^2))*H[1, z]*H[z, y])/(72*y^2*z^2*(-1 + y + z)) + (MH2*((-160 + 3*Pi^2)*y^2 + 9*y*z + z*(-9 + (-151 + 3*Pi^2)*z))*H[0, 0, y])/(72*(-1 + y + z)) - (3*MH2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MH2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[1, z]*H[0, 0, y])/(8*(-1 + y + z)) + (MH2*((-151 + 3*Pi^2)*y^2 + 9*y*(-1 + z) + (-160 + 3*Pi^2)*z^2)*H[0, 0, z])/(72*(-1 + y + z)) - (3*MH2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MH2*(1 + 11*y^2 - 2*y*(-1 + z) - 2*z + 15*z^2)*H[1 - z, y]*H[0, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MH2*(-15*y^4 + y^3*(30 + 51*z) + y*z*(33 - 33*z + 40*z^2) + z^2*(-16 - 14*z + 3*(40 + Pi^2)*z^2) + y^2*(-15 - 84*z + (172 + 3*Pi^2)*z^2))*H[0, 1, z])/(24*z^2*(-1 + y + z)) - (MH2*(3 + 50*y^2 + 6*z + 26*z^2 - 6*y*(1 + 2*z))*H[0, y]*H[0, 1, z])/(24*(-1 + y + z)) + (MH2*(1 + 10*y^2 - 2*y*z + 10*z^2)*H[1 - z, y]*H[0, 1, z])/(4*(-1 + y + z)) + (MH2*(7*y^2 - 6*y*z + 3*z^2)*H[z, y]*H[0, 1, z])/(8*(-1 + y + z)) + (MH2*(45*y^4 - 9*y^3*(10 + 17*z) - 3*y*z*(33 - 30*z + 40*z^2) + y^2*(45 + 252*z + (-386 + 9*Pi^2)*z^2) + z^2*(48 + 33*z + (-230 + 9*Pi^2)*z^2))*H[0, 1 - z, y])/(72*z^2*(-1 + y + z)) - (MH2*(1 + 5*y^2 - 2*y*(-1 + z) - 2*z + 9*z^2)*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(-35*y^2 + (-12 + z)*z + 6*y*(2 + z))*H[1, z]*H[0, z, y])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, z, y])/(4*(-1 + y + z)) - (MH2*(90*y^4 - 18*y^3*(10 + 17*z) - 6*y*z*(33 - 33*z + 43*z^2) + y^2*(90 + 504*z + (-875 + 6*Pi^2)*z^2) + z^2*(96 + 84*z + (-581 + 6*Pi^2)*z^2))*H[1, 0, y])/(144*z^2*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, z]*H[1, 0, y])/(12*(-1 + y + z)) - (MH2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, z]*H[1, 0, y])/(8*(-1 + y + z)) + (MH2*((121 + 18*Pi^2)*y^2 + 18*y*(-1 + z) + z*(-18 + (103 + 18*Pi^2)*z))*H[1, 0, z])/(144*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(24*(-1 + y + z)) - (11*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, z])/(12*(-1 + y + z)) - (MH2*(11*y^2 - 6*y*z + 23*z^2)*H[z, y]*H[1, 0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) + (7*MH2*(-65 + 6*Pi^2)*(y^2 + z^2)*H[1, 1, z])/(144*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, y]*H[1, 1, z])/(-1 + y + z) + (4*MH2*(y^2 + z^2)*H[z, y]*H[1, 1, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, y]*H[1, 1, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(45*y^4 - 9*y^3*(10 + 17*z) - 3*y*z*(33 - 30*z + 40*z^2) + y^2*(45 + 252*z + 2*(-193 + 6*Pi^2)*z^2) + z^2*(48 + 33*z + 2*(-115 + 6*Pi^2)*z^2))*H[1 - z, 0, y])/(72*z^2*(-1 + y + z)) + (11*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(24*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MH2*(-455 + 48*Pi^2)*(y^2 + z^2)*H[1 - z, 1 - z, y])/(144*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1, z]*H[1 - z, z, y])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, z, y])/(2*(-1 + y + z)) - (MH2*(23*y^2 - 6*y*z + 11*z^2)*H[1, z]*H[z, 0, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, z]*H[z, 0, y])/(-1 + y + z) + (MH2*(-45*y^6 - 45*(-1 + z)^2*z^4 + 9*y^5*(10 + 17*z) + 9*y*z^3*(11 - 28*z + 17*z^2) + 3*y^3*z*(33 - 44*z + 80*z^2) + 2*y^2*z^2*(-48 - 66*z + (373 + 3*Pi^2)*z^2) + y^4*(-45 - 252*z + (746 + 6*Pi^2)*z^2))*H[z, 1 - z, y])/(72*y^2*z^2*(-1 + y + z)) - (MH2*(11*y^2 - 6*y*z + 23*z^2)*H[0, z]*H[z, 1 - z, y])/(24*(-1 + y + z)) + (4*MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, 1, z]*H[z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[z, 1 - z, y])/(-1 + y + z) + (MH2*(4*y^2 - 3*y*z + 4*z^2)*H[1, z]*H[z, z, y])/(3*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 1, z]*H[z, z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, 1, z]*H[z, z, y])/(-1 + y + z) + (MH2*(3 + 55*y^2 + 6*z + 19*z^2 - 6*y*(1 + 3*z))*H[0, 0, 1, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[z, y]*H[0, 0, 1, z])/(-1 + y + z) + (MH2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[0, 0, 1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(3 - 6*y + 32*y^2 + 6*z + 41*z^2)*H[0, 1, 0, y])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(19*y^2 + 10*z^2)*H[0, 1, 0, z])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[0, 1, 0, z])/(2*(-1 + y + z)) + (2*MH2*(y^2 + z^2)*H[0, 1, 1, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, y]*H[0, 1, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[0, 1, 1, z])/(-1 + y + z) + (MH2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[0, 1 - z, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[0, z]*H[0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, z]*H[0, z, 0, y])/(4*(-1 + y + z)) + (MH2*(-35*y^2 + (-12 + z)*z + 6*y*(2 + z))*H[0, z, 1 - z, y])/(24*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[0, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, z, 1 - z, y])/(-1 + y + z) - (MH2*(1 + 15*y^2 + 2*z + 14*z^2 - 2*y*(1 + z))*H[1, 0, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (3*MH2*y^2*H[1, 0, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(1 + 20*y^2 + 2*z + 16*z^2 - 2*y*(1 + z))*H[1, 0, 1, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[z, y]*H[1, 0, 1, z])/(-1 + y + z) - (MH2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 0, 1 - z, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(4*(-1 + y + z)) + (MH2*(3 + 25*y^2 + 6*z + 4*z^2 - 6*y*(1 + z))*H[1, 1, 0, y])/(24*(-1 + y + z)) - (3*MH2*(2*y^2 + z^2)*H[1, 1, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(2*(-1 + y + z)) + (7*MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[z, y]*H[1, 1, 0, z])/(-1 + y + z) - (MH2*(1 + 4*y^2 + 2*z - 2*y*(1 + z))*H[1, 1 - z, 0, y])/(8*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, z]*H[1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(4*(-1 + y + z)) + (MH2*(1 + 15*y^2 + 2*z + 11*z^2 - 2*y*(1 + z))*H[1 - z, 0, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 0, z, y])/(2*(-1 + y + z)) + (13*MH2*(y^2 + z^2)*H[1 - z, 1, 0, y])/(12*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1 - z, z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, 0, y])/(2*(-1 + y + z)) + (MH2*(1 + 18*y^2 - 2*y*z + 18*z^2)*H[1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, z, 1 - z, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[1 - z, z, z, y])/(-1 + y + z) - (MH2*(23*y^2 - 6*y*z + 11*z^2)*H[z, 0, 1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, 0, 1 - z, y])/(-1 + y + z) - (MH2*(23*y^2 - 6*y*z + 11*z^2)*H[z, 1 - z, 0, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, 0, y])/(-1 + y + z) + (4*MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[0, z]*H[z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, z]*H[z, 1 - z, z, y])/(-1 + y + z) + (MH2*(4*y^2 - 3*y*z + 4*z^2)*H[z, z, 1 - z, y])/(3*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1, z]*H[z, z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[1, z]*H[z, z, z, y])/(-1 + y + z) - (5*MH2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1 - z, 1 - z, y])/(2*(-1 + y + z)) - (5*MH2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z, 0, 1 - z, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, z, 1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z, 1 - z, 1 - z, y])/(-1 + y + z) - (3*MH2*(y^2 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 1, 0, z])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 0, 1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1 - z, 1, 0, y])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1 - z, 1 - z, z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[1 - z, z, 0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, z, 1 - z, 0, y])/(2*(-1 + y + z)) - (2*MH2*(y^2 + z^2)*H[1 - z, z, z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[z, 0, 1 - z, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[z, 1 - z, 0, 1 - z, y])/(-1 + y + z) + (MH2*(y^2 + z^2)*H[z, 1 - z, 1 - z, 0, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[z, 1 - z, z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[z, z, 1 - z, 1 - z, y])/(-1 + y + z) - (2*MH2*(y^2 + z^2)*H[z, z, z, 1 - z, y])/(-1 + y + z) - (605*MH2*(y^2 + z^2)*Log[muSqOMH2]^2)/(96*(-1 + y + z)) + Log[muSqOMH2]*((((-605*I)/48)*MH2*Pi*(y^2 + z^2))/(-1 + y + z) + (275*MH2*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (275*MH2*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (715*MH2*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (55*MH2*(y^2 + z^2)*H[0, y]*H[1, z])/(24*(-1 + y + z)) - (715*MH2*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (55*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(24*(-1 + y + z)) + (55*MH2*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (55*MH2*(y^2 + z^2)*H[0, 1, z])/(24*(-1 + y + z)) - (55*MH2*(y^2 + z^2)*H[0, 1 - z, y])/(24*(-1 + y + z)) + (55*MH2*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MH2*(y^2 + z^2)*H[1 - z, 0, y])/(24*(-1 + y + z)) + (55*MH2*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MH2*(-990*y*(-1 + 2*z) + z*(990 + z*(-16499 + 66*Pi^2 - 1728*zeta3)) + y^2*(-16499 + 66*Pi^2 - 1728*zeta3)))/(864*(-1 + y + z))) + I*((275*MH2*Pi*(y^2 + z^2)*H[0, y])/(72*(-1 + y + z)) + (275*MH2*Pi*(y^2 + z^2)*H[0, z])/(72*(-1 + y + z)) - (715*MH2*Pi*(y^2 + z^2)*H[1, z])/(144*(-1 + y + z)) - (55*MH2*Pi*(y^2 + z^2)*H[0, y]*H[1, z])/(24*(-1 + y + z)) - (715*MH2*Pi*(y^2 + z^2)*H[1 - z, y])/(144*(-1 + y + z)) - (55*MH2*Pi*(y^2 + z^2)*H[0, z]*H[1 - z, y])/(24*(-1 + y + z)) + (55*MH2*Pi*(y^2 + z^2)*H[1, z]*H[z, y])/(12*(-1 + y + z)) + (55*MH2*Pi*(y^2 + z^2)*H[0, 1, z])/(24*(-1 + y + z)) - (55*MH2*Pi*(y^2 + z^2)*H[0, 1 - z, y])/(24*(-1 + y + z)) + (55*MH2*Pi*(y^2 + z^2)*H[1, 0, y])/(24*(-1 + y + z)) - (55*MH2*Pi*(y^2 + z^2)*H[1 - z, 0, y])/(24*(-1 + y + z)) + (55*MH2*Pi*(y^2 + z^2)*H[z, 1 - z, y])/(12*(-1 + y + z)) + (MH2*Pi*(-990*y*(-1 + 2*z) + z*(990 + z*(-16499 + 66*Pi^2 - 1728*zeta3)) + y^2*(-16499 + 66*Pi^2 - 1728*zeta3)))/(864*(-1 + y + z))) + (MH2*H[1, z]*(540*y^6 + 540*(-1 + z)^2*z^4 + y*z^3*(72 + 2304*z + 6*Pi^2*(-3 - 6*z + 4*z^2) - z^2*(9965 + 1728*zeta3)) + 2*y^2*z^2*(-1620 + 4716*z + 6*Pi^2*(-3 - 3*z + 7*z^2) - z^2*(12179 + 1728*zeta3)) - 2*y^3*z*(-36 - 4716*z + 3*Pi^2*(3 - 6*z + z^2) + z^2*(13853 + 1728*zeta3)) + y^4*(540 + 36*(64 + Pi^2)*z - 2*z^2*(12179 + 84*Pi^2 + 1728*zeta3)) - y^5*(1080 + z*(9965 + 102*Pi^2 + 1728*zeta3))))/(864*y*z*(-1 + y + z)*(y + z)^2) + (MH2*H[1 - z, y]*(540*y^6 + 540*(-1 + z)^2*z^4 - y*z^3*(-72 - 2304*z + 18*Pi^2*(2 + 7*z^2) + z^2*(9965 + 1728*zeta3)) - 2*y^2*z^2*(1620 - 4716*z + 18*Pi^2*(2 + 5*z^2) + z^2*(12179 + 1728*zeta3)) - 2*y^3*z*(-36 - 4716*z + 18*Pi^2*(1 + 3*z^2) + z^2*(13853 + 1728*zeta3)) - 2*y^4*(-270 - 1152*z + z^2*(12179 + 90*Pi^2 + 1728*zeta3)) - y^5*(1080 + z*(9965 + 126*Pi^2 + 1728*zeta3))))/(864*y*z*(-1 + y + z)*(y + z)^2) + (MH2*(y^3*(-1302185 + 316080*Pi^2 + 972*Pi^4 - 51840*zeta3 + 281520*zeta3) + z^2*(124560 + z*(-1302185 + 316080*Pi^2 + 972*Pi^4 - 51840*zeta3 + 281520*zeta3)) + y^2*(124560 + z*(-1689545 + 313920*Pi^2 + 972*Pi^4 - 155520*zeta3 + 385200*zeta3)) + y*z*(387360 + z*(-1689545 + 313920*Pi^2 + 972*Pi^4 - 155520*zeta3 + 385200*zeta3))))/(51840*(-1 + y + z)*(y + z))) + (-1/8*(MH2*((6 + Pi^2)*y^3 + (6 + Pi^2)*(-1 + z)*z^2 + y^2*(-6 + Pi^2*(-1 + z) + z) + y*z*(2 + z + Pi^2*z))*H[0, y]*H[0, z])/(-1 + y + z)^2 - (MH2*Pi^2*(y^2 + z^2)*H[0, z]*H[1, y])/(24*(-1 + y + z)) + (MH2*(-15*y^4*(-1 + z) + 6*y^3*(-5 - 4*z + 9*z^2) - (-1 + z)*z^2*(3 + 42*z + (-45 + 4*Pi^2)*z^2) + 6*y*z*(-6 + 20*z - 29*z^2 + 15*z^3) + y^2*(15 + 75*z + (-210 + 4*Pi^2)*z^2 + (114 - 4*Pi^2)*z^3))*H[0, y]*H[1, z])/(48*(-1 + z)*z^2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, y]*H[1, z])/(24*(-1 + y + z)) + (MH2*((45 - 2*Pi^2)*y^5 + 15*(-1 + z)^2*z^2 + y^4*(-87 + 2*Pi^2 + 90*z) + y^3*(39 - 174*z - 2*(-57 + Pi^2)*z^2) - 3*y*z*(12 - 25*z + 8*z^2 + 5*z^3) + y^2*(3 + 120*z + 2*(-105 + Pi^2)*z^2 + 54*z^3))*H[0, z]*H[1 - z, y])/(48*(-1 + y)*y^2*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, z]*H[1 - z, y])/(24*(-1 + y + z)) + (MH2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 + 13*z - 23*z^2) + 2*y^3*z*(6 - 22*z + 31*z^2 - 15*z^3) + y*z^3*(12 - 30*z + 13*z^2 + 5*z^3) - y^2*z^2*(2 + 44*z - 67*z^2 + 23*z^3) - y^4*(5 + 30*z - 67*z^2 + 30*z^3))*H[1, z]*H[z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MH2*(-3*z - (Pi^2*(y^2 + z^2))/(-1 + y + z))*H[0, 0, y])/24 - (3*MH2*z^2*H[0, z]*H[0, 0, y])/(8*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[1, z]*H[0, 0, y])/8 - (MH2*((3 + Pi^2)*y^2 + 3*y*(-1 + z) + Pi^2*z^2)*H[0, 0, z])/(24*(-1 + y + z)) - (3*MH2*y^2*H[0, y]*H[0, 0, z])/(8*(-1 + y + z)) - (MH2*(-1 + 3*y + z)*H[1 - z, y]*H[0, 0, z])/8 + (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[0, 1, y])/(12*(-1 + y + z)) + (MH2*(5*y^5*(-1 + z) + 3*y^4*(5 + z - 6*z^2) + (-1 + z)*z^2*(-1 - 16*z + (15 + 2*Pi^2)*z^2) - y^2*(-1 + z)*(5 + 42*z - 2*(35 + Pi^2)*z^2 + 30*z^3) - y^3*(15 + 33*z - 2*(44 + Pi^2)*z^2 + 2*(19 + Pi^2)*z^3) + y*z*(-12 + 41*z - 79*z^2 + (63 + 2*Pi^2)*z^3 - (15 + 2*Pi^2)*z^4))*H[0, 1, z])/(16*(-1 + y)*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(-1 + y + 5*z - 2*y*z - 10*z^2 + 2*y*z^2 + 6*z^3)*H[0, y]*H[0, 1, z])/(8*(-1 + z)^2) + (MH2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, y]*H[0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[0, 1, z])/(2*(-1 + y + z)) + (MH2*(-15*y^4*(-1 + z) + 6*y^3*(-5 - 4*z + 9*z^2) - (-1 + z)*z^2*(3 + 42*z + (-45 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 20*z - 29*z^2 + 15*z^3) + y^2*(15 + 75*z + 2*(-105 + Pi^2)*z^2 - 2*(-57 + Pi^2)*z^3))*H[0, 1 - z, y])/(48*(-1 + z)*z^2*(-1 + y + z)) + (MH2*(-1 + 6*y^3 + y*(5 - 2*z) + 2*y^2*(-5 + z) + z)*H[0, z]*H[0, 1 - z, y])/(8*(-1 + y)^2) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[0, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[1, z]*H[0, z, y])/(8*(-1 + y)^2*(-1 + z)^2) - (MH2*(-15*y^5*(-1 + z) + y^4*(-45 + 6*z + 39*z^2) + (-1 + z)^2*z^2*(-3 - 42*z + (87 + 4*Pi^2)*z^2) + y^3*(45 + 69*z - 4*(81 + Pi^2)*z^2 + 4*(51 + Pi^2)*z^3) + y*(-1 + z)*z*(-36 + 117*z - 204*z^2 + (153 + 4*Pi^2)*z^3) + y^2*(-15 - 96*z + (441 + 4*Pi^2)*z^2 - 4*(135 + 2*Pi^2)*z^3 + 4*(54 + Pi^2)*z^4))*H[1, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)^2) + (MH2*(-1 + y + 3*z)*H[1, z]*H[1, 0, y])/8 - (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 0, y])/(4*(-1 + y + z)) - (MH2*((7 + Pi^2)*y^4 - (6 + Pi^2)*(-1 + z)*z^2 + y^3*(-14 + Pi^2*(-2 + z) + 3*z) + y*z*(-2 - (7 + 2*Pi^2)*z + (6 + Pi^2)*z^2) + y^2*(7 - z + 2*z^2 + Pi^2*(1 - z + z^2)))*H[1, 0, z])/(8*(-1 + y)*(-1 + y + z)^2) - (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, z])/(8*(-1 + y + z)) - (MH2*(6*y^4 + 4*y^3*(-3 + z) + 3*z^2 - 6*y*z^2 + y^2*(6 - 4*z + 4*z^2))*H[1 - z, y]*H[1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, y]*H[1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, y]*H[1, 0, z])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, y])/(12*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1, z])/(6*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1, 1 - z, y])/(24*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z]*H[1, 1 - z, y])/(4*(-1 + y + z)) + (MH2*(-15*y^4*(-1 + z) + 6*y^3*(-5 - 4*z + 9*z^2) - (-1 + z)*z^2*(3 + 42*z + (-45 + 2*Pi^2)*z^2) + 6*y*z*(-6 + 20*z - 29*z^2 + 15*z^3) + y^2*(15 + 75*z + 2*(-105 + Pi^2)*z^2 - 2*(-57 + Pi^2)*z^3))*H[1 - z, 0, y])/(48*(-1 + z)*z^2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, z]*H[1 - z, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, z]*H[1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*Pi^2*(y^2 + z^2)*H[1 - z, 1, y])/(24*(-1 + y + z)) + (MH2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1, z]*H[1 - z, z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(5*y^6*(-1 + z) - 5*(-1 + z)^2*z^4 + y^5*(10 + 13*z - 23*z^2) + 2*y^3*z*(6 - 22*z + 31*z^2 - 15*z^3) + y*z^3*(12 - 30*z + 13*z^2 + 5*z^3) - y^2*z^2*(2 + 44*z - 67*z^2 + 23*z^3) - y^4*(5 + 30*z - 67*z^2 + 30*z^3))*H[z, 1 - z, y])/(16*(-1 + y)*y^2*(-1 + z)*z^2) + (MH2*(1 - 5*z + 10*z^2 - 6*z^3 + y^2*z*(-2 + 9*z - 5*z^2) + y^3*(2 - 4*z + z^2) + y*(-3 + 12*z - 22*z^2 + 12*z^3))*H[0, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(y^2 + z^2)*H[1, y]*H[0, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[0, 0, 1 - z, y])/8 + (MH2*(y^2 + z^2)*H[1, z]*H[0, 0, z, y])/(2*(-1 + y + z)) - (MH2*(y^2*(-1 + 2*z) + (-1 + z)^2*(-1 + 4*z + 3*z^2) + y*(2 - 8*z + 6*z^2))*H[0, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1, 0, y])/(4*(-1 + y + z)) - (MH2*y^2*(6 + 6*y^2 + 4*y*(-3 + z) - 4*z + z^2)*H[0, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[0, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[0, 1 - z, 0, y])/8 + (MH2*(y^2 + z^2)*H[1, z]*H[0, 1 - z, z, y])/(2*(-1 + y + z)) + (MH2*(y^3*(-5 + 10*z - 4*z^2) + z*(2 - 7*z + 5*z^2) + y*(-2 + 13*z^2 - 10*z^3) + y^2*(7 - 13*z + 4*z^3))*H[0, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(-1 + y)*(-1 + y + 4*z)*H[1, 0, 0, y])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, 0, y])/(2*(-1 + y + z)) - (3*MH2*y^2*H[1, 0, 0, z])/(8*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(1 - 5*z + 4*z^2 + y*(-3 + 12*z - 8*z^2) + y^2*z*(-2 - z + z^2) + y^3*(2 - 4*z + 3*z^2))*H[1, 0, 1, z])/(8*(-1 + y)^2*(-1 + z)^2) + (3*MH2*(y^2 + z^2)*H[0, y]*H[1, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 0, 1, z])/(2*(-1 + y + z)) + (MH2*(-1 + y + 3*z)*H[1, 0, 1 - z, y])/8 + (MH2*(y^2 + z^2)*H[0, z]*H[1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, z]*H[1, 0, z, y])/(2*(-1 + y + z)) - (MH2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))*H[1, 1, 0, y])/(8*(-1 + y + z)) - (MH2*(9*y^4 + 3*z^2 - 6*y*z^2 + 2*y^3*(-9 + 2*z) + y^2*(9 - 4*z + 4*z^2))*H[1, 1, 0, z])/(8*(-1 + y)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, y]*H[1, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(-1 + y + 3*z)*H[1, 1 - z, 0, y])/8 + (MH2*(y^2 + z^2)*H[1, z]*H[1, 1 - z, z, y])/(2*(-1 + y + z)) - (MH2*(-1 + y + 3*z)*H[1 - z, 0, 0, y])/8 + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(4*y*(-1 + z)*z^2 + 6*(-1 + z)^2*z^2 + y^2*(3 - 6*z + 4*z^2))*H[1 - z, 1, 0, y])/(8*(-1 + z)^2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, z]*H[1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, z]*H[1 - z, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(2 - 8*z + 7*z^2 - z^3 + y^3*(-1 + 2*z) + y^2*(7 - 17*z + 8*z^2) + y*(-8 + 24*z - 17*z^2 + 2*z^3))*H[1 - z, z, 1 - z, y])/(8*(-1 + y)^2*(-1 + z)^2) + (MH2*(y^2 + z^2)*H[0, 0, 0, 1, z])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 0, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 0, z, 1 - z, y])/(2*(-1 + y + z)) + (3*MH2*(y^2 + z^2)*H[0, 1, 0, 1, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 0, 1 - z, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1, 1 - z, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[0, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[0, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 0, 1 - z, y])/(2*(-1 + y + z)) - (3*MH2*(y^2 + z^2)*H[1, 0, 1, 0, y])/(4*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, 1, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 0, 1 - z, 0, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 0, z, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1, 1, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1, 0, 1, z])/(-1 + y + z) - (MH2*(y^2 + z^2)*H[1, 1, 1, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, 0, 0, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1, 1 - z, z, 1 - z, y])/(2*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 0, 1 - z, y])/(2*(-1 + y + z)) - (MH2*(y^2 + z^2)*H[1 - z, 1, 1, 0, y])/(4*(-1 + y + z)) + (MH2*(y^2 + z^2)*H[1 - z, 1, 1 - z, 0, y])/(2*(-1 + y + z)) - ((I/32)*MH2*Pi*(y^2 + z^2)*(-3 + 4*Pi^2 - 48*zeta3))/(-1 + y + z) - (MH2*(y^2 + z^2)*Log[muSqOMH2]*(-3 + 4*Pi^2 - 48*zeta3))/(32*(-1 + y + z)) + (H[1, y]*(-(MH2*Pi^2*(1 + y^2 - 4*z + 6*z^2 + y*(-2 + 4*z))) + 36*MH2*(y^2 + z^2)*zeta3))/(48*(-1 + y + z)) - (MH2*H[0, z]*(15*(-1 + z)^2*z^2 - 3*y*(-1 + z)*z*(-10 + 10*z^2 - z*(11 + Pi^2 - 16*zeta3)) + y^5*(3 + 6*Pi^2*(-1 + z) + 48*zeta3 - 6*z*(9 + 8*zeta3)) + y^3*(9 + 2*Pi^2*(-3 + 5*z - 4*z^2 + 2*z^3) + 3*z^3*(1 - 16*zeta3) + 48*zeta3 - 6*z*(37 + 8*zeta3) + 3*z^2*(53 + 16*zeta3)) + y^4*(-9 - 66*z^2 + 4*Pi^2*(3 - 4*z + z^2) - 96*zeta3 + 3*z*(59 + 32*zeta3)) + 3*y^2*(-1 + z)*(1 - 42*z + 5*z^3 + z^2*(-7 - 2*Pi^2 + 32*zeta3))))/(48*(-1 + y)^2*y*(-1 + z)*(-1 + y + z)) - (MH2*H[0, y]*(15*y^4*(-1 + z)^2 + y^3*(-30 + z^3*(3 + 4*Pi^2 - 48*zeta3) - 6*z^2*(6 + Pi^2 - 16*zeta3) + 3*z*(21 + Pi^2 - 16*zeta3)) - 3*(-1 + z)^2*z^2*(1 + z*(-1 + 2*Pi^2 - 16*zeta3)) + y*(-1 + z)*z*(30 - 99*z + 6*z^3*(-9 + Pi^2 - 8*zeta3) + z^2*(123 - 10*Pi^2 + 48*zeta3)) + y^2*(15 + (-66 + 4*Pi^2)*z^4 + 3*z^2*(-35 + 2*Pi^2 - 32*zeta3) - 3*z*(1 + Pi^2 - 16*zeta3) + z^3*(159 - 8*Pi^2 + 48*zeta3))))/(48*(-1 + y)*(-1 + z)^2*z*(-1 + y + z)) - (MH2*H[1 - z, y]*(30*y^6*(-1 + z)^2 + 30*(-1 + z)^4*z^2 + 2*y^2*(-1 + z)*(-15 - 2*(108 + 5*Pi^2)*z + 30*(19 + Pi^2)*z^2 + 15*z^5 - 12*z^3*(35 + 16*zeta3) + z^4*(66 - 16*Pi^2 + 192*zeta3)) - 4*y^4*(-45 + 66*z^4 + z^3*(-243 + 4*Pi^2 - 96*zeta3) + z*(-21 + 5*Pi^2 - 96*zeta3) + z^2*(243 - 8*Pi^2 + 192*zeta3)) + y^5*(-120 + z*(129 + 16*Pi^2 - 192*zeta3) + 3*z^3*(-37 + 6*Pi^2 - 64*zeta3) + z^2*(102 - 32*Pi^2 + 384*zeta3)) + y^3*(-120 + 3*z^5*(-37 + 6*Pi^2 - 64*zeta3) + 12*z^2*(165 + 5*Pi^2 + 32*zeta3) - 3*z*(145 + 4*Pi^2 + 64*zeta3) - 6*z^3*(381 + 8*Pi^2 + 64*zeta3) + z^4*(972 - 16*Pi^2 + 384*zeta3)) - y*(-1 + z)^2*z*(-4*Pi^2*(-1 + 3*z + 4*z^2) + 3*(40 - 54*z + 20*z^3 + z^2*(-3 + 64*zeta3)))))/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) - (MH2*H[1, z]*(30*y^6*(-1 + z)^2 + 30*(-1 + z)^4*z^2 + 4*y^4*(45 + 2*(-33 + Pi^2)*z^4 + z^2*(-243 + 26*Pi^2 - 264*zeta3) + z^3*(243 - 16*Pi^2 + 132*zeta3) + z*(21 - 13*Pi^2 + 132*zeta3)) + 2*y^2*(-1 + z)*(-15 - 4*(54 + Pi^2)*z + 2*(285 + 8*Pi^2)*z^2 + 15*z^5 + 2*z^3*(-210 + 5*Pi^2 - 132*zeta3) + z^4*(66 - 18*Pi^2 + 264*zeta3)) + y^5*(-120 + z*(129 + 28*Pi^2 - 264*zeta3) + 3*z^3*(-37 + 10*Pi^2 - 88*zeta3) + z^2*(102 - 56*Pi^2 + 528*zeta3)) + y^3*(-120 + z^5*(-111 + 20*Pi^2 - 264*zeta3) + 6*z^3*(-381 + 4*Pi^2 - 88*zeta3) + 3*z*(-145 + 6*Pi^2 - 88*zeta3) + z^4*(972 - 40*Pi^2 + 528*zeta3) + z^2*(1980 - 20*Pi^2 + 528*zeta3)) + y*(-1 + z)^2*z*(2*Pi^2*(-1 + 4*z + 9*z^2) - 3*(40 - 54*z + 20*z^3 + z^2*(-3 + 88*zeta3)))))/(96*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)) - (MH2*((-1 + z)^3*z*(92*Pi^4*z + 20*Pi^2*(2 + 41*z) - 15*(80 + z*(-335 + 96*zeta3 + 336*zeta3))) - y*(-1 + z)^2*(92*Pi^4*z^2*(-3 + 2*z) + 20*Pi^2*(2 - 16*z - 107*z^2 + 82*z^3) - 15*(80 + z^2*(1325 - 480*zeta3 - 1008*zeta3) + 96*z*(-5 + 2*zeta3 - 2*zeta3) + 2*z^3*(-335 + 96*zeta3 + 336*zeta3))) + y^5*(820*Pi^2*(-1 + z)^2 + 92*Pi^4*(-1 + z)^2 - 15*(-335 + 96*zeta3 + 336*zeta3 - 2*z*(-335 + 96*zeta3 + 336*zeta3) + z^2*(-335 + 96*zeta3 + 384*zeta3))) + y^2*(-1 + z)*(92*Pi^4*(1 - 2*z + 4*z^2 - 4*z^3 + z^4) + 20*Pi^2*(35 - 38*z + 104*z^2 - 140*z^3 + 41*z^4) - 15*(-575 + 96*zeta3 + 336*zeta3 - 12*z^3*(-145 + 64*zeta3 + 136*zeta3) - 2*z*(-895 + 384*zeta3 + 144*zeta3) + 4*z^2*(-655 + 336*zeta3 + 360*zeta3) + z^4*(-335 + 96*zeta3 + 384*zeta3))) + y^3*(92*Pi^4*(-1 + z)^2*(3 - 2*z + z^2) + 20*Pi^2*(117 - 280*z + 244*z^2 - 112*z^3 + 31*z^4) - 15*(9*z^4*(-55 + 32*zeta3 + 64*zeta3) - 8*z*(-475 + 168*zeta3 + 312*zeta3) + 3*(-415 + 96*zeta3 + 336*zeta3) + 8*z^2*(-545 + 264*zeta3 + 384*zeta3) - 4*z^3*(-575 + 336*zeta3 + 528*zeta3))) + y^4*(92*Pi^4*(-3 + z)*(-1 + z)^2 + 20*Pi^2*(-121 + 271*z - 181*z^2 + 31*z^3) - 15*(1085 - 288*zeta3 + z^2*(2075 - 864*zeta3 - 2016*zeta3) - 1008*zeta3 + 9*z^3*(-55 + 32*zeta3 + 64*zeta3) + z*(-2665 + 864*zeta3 + 2352*zeta3)))))/(1920*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2))/Nc^2;



==> AuxFiles/H/Hqqg_IR_R2.m <==
(* LO *)
M0M0 = (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v;

(* NLO *)
M0M1 = (MH2*(-10*Nc^2 + Nc*Nf + (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(12*Nc*v) + (MH2*(-2*Nc*Nf + Nc^2*(11 + (2*I)*Pi) - (2*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(4*Nc*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(2*Nc*v) - ((I/2)*MH2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(Nc*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(2*Nc*v) + (MH2*(10*Nc^2 - Nc*Nf - (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(12*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(2*Nc*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(2*Nc*v) + (MH2*(10*Nc^2 - Nc*Nf - (6*I)*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(12*Nc*v) - (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(2*Nc*v) + ((I/2)*MH2*(-1 + Nc^2)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(Nc*v) - (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(2*Nc*v) - (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(2*Nc*v) + (MH2*Nc*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[0, 1, v] + H[1, 0, v]))/(2*Nc*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(2*Nc*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(2*Nc*v) + (MH2*(-1 + Nc^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(2*Nc*v) + (MH2*(-12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (4*I)*Nc*Nf*(-5*I + 3*Pi)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 9*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2) + Nc^2*(89 + 160*u^2 + (39*I)*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2) + 9*Nc*(11*Nc - 2*Nf)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]))/(36*Nc*v);

(* NNLO *)
M1M1 = MH2*(Nf^2*(((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(200 + 72*Pi^2 + 60*H[1, v] - 3*H[0, u]*(20 + 18*H[0, v] + 3*H[1, v]) + 60*H[1 - v, u] + 9*H[1, v]*H[1 - v, u] + 18*H[0, v]*(20 + 3*H[1 - v, u]) + 9*H[0, 0, u] + 324*H[0, 0, v] + 54*H[0, 1, v] - 9*H[0, 1 - v, u] + 54*H[1, 0, v] + 9*H[1, 1, v] - 9*H[1 - v, 0, u] + 9*H[1 - v, 1 - v, u]))/(648*v) - ((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-20 + 3*H[0, u] - 18*H[0, v] - 3*H[1, v] - 3*H[1 - v, u])*Log[muSqOMH2])/(36*v) + ((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(4*v)) + (Nf*(((-27 + 5*Pi^2 + 48*u - 10*Pi^2*u - 48*u^2 + 10*Pi^2*u^2 + 51*v - 10*Pi^2*v - 48*u*v + 10*Pi^2*u*v - 24*v^2 + 5*Pi^2*v^2 - 6*zeta2 + 12*u*zeta2 - 12*u^2*zeta2 + 12*v*zeta2 - 12*u*v*zeta2 - 6*v^2*zeta2 + 6*H[1, u]*H[1, v] - 12*u*H[1, u]*H[1, v] + 12*u^2*H[1, u]*H[1, v] - 12*v*H[1, u]*H[1, v] + 12*u*v*H[1, u]*H[1, v] + 6*v^2*H[1, u]*H[1, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(H[0, v] + H[1, v]) + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*(H[1, u] - H[1 - v, u] - H[v, u]) - 6*H[0, 0, v] + 12*u*H[0, 0, v] - 12*u^2*H[0, 0, v] + 12*v*H[0, 0, v] - 12*u*v*H[0, 0, v] - 6*v^2*H[0, 0, v] + 6*H[0, 1 - v, u] - 12*u*H[0, 1 - v, u] + 12*u^2*H[0, 1 - v, u] - 12*v*H[0, 1 - v, u] + 12*u*v*H[0, 1 - v, u] + 6*v^2*H[0, 1 - v, u] - 6*H[1, 0, v] + 12*u*H[1, 0, v] - 12*u^2*H[1, 0, v] + 12*v*H[1, 0, v] - 12*u*v*H[1, 0, v] - 6*v^2*H[1, 0, v] + 6*H[1, 1 - v, u] - 12*u*H[1, 1 - v, u] + 12*u^2*H[1, 1 - v, u] - 12*v*H[1, 1 - v, u] + 12*u*v*H[1, 1 - v, u] + 6*v^2*H[1, 1 - v, u] + 6*H[1 - v, 0, u] - 12*u*H[1 - v, 0, u] + 12*u^2*H[1 - v, 0, u] - 12*v*H[1 - v, 0, u] + 12*u*v*H[1 - v, 0, u] + 6*v^2*H[1 - v, 0, u] + 6*H[v, 0, u] - 12*u*H[v, 0, u] + 12*u^2*H[v, 0, u] - 12*v*H[v, 0, u] + 12*u*v*H[v, 0, u] + 6*v^2*H[v, 0, u])*Log[muSqOMH2])/(12*v) + (100*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 12*(4*u^2*(20 + 5*zeta2 - 14*zeta3) + 4*u*(-1 + v)*(20 + 5*zeta2 - 14*zeta3) + (-1 + v)*(-45 - 10*zeta2 + 2*v*(20 + 5*zeta2 - 14*zeta3) + 28*zeta3)) - 87*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + 9*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2)))*H[0, u] + 54*(-9 - 16*u^2 + Pi^2*(3 + 6*u^2 + 6*u*(-1 + v) - 6*v) - 16*u*(-1 + v) + 17*v)*H[0, v] + 3*(2*H[0, v]*(9*(v^2*(-8 + 3*Pi^2 - 2*zeta2) - 2*(1 - 2*u + 2*u^2)*zeta2 - 4*(-1 + u)*v*zeta2) + 20*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + 20*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]) + (29*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))) + 40*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])*H[1, v] - 8*H[1, u]*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 10*(-1 + u)*v*H[1, v])) + 3*(40*(1 - 2*u + 2*u^2 + v^2)*H[1, u]*H[1, v] + (29*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))) - 40*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])*H[1 - v, u] + 4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*(3*Pi^2 - 5*H[0, v])*H[v, u] - 3*(H[0, v] + H[1, v])*H[0, 0, u]) + 2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-20 + 39*H[0, u] + 36*H[1, u] - 39*H[1 - v, u] - 36*H[v, u])*H[0, 0, v] - 6*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u] - 7*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + (1 + 2*u*(-1 + v) - 2*v)*H[1, u])*H[0, 1, v])) + 6*(3*H[1, u]*(7*(2*u^2 + v^2)*H[0, 1, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(7*H[1, 0, v] + 2*H[1, 1, v])) - (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-20*H[0, 1 - v, u] - 24*H[0, v]*H[0, 1 - v, u] - 6*H[1, v]*H[0, 1 - v, u] - 3*H[0, v]*H[0, v, u] + 3*H[0, v]*H[1, 0, u] + 3*H[1, v]*H[1, 0, u] + 20*H[1, 0, v] - 24*H[0, u]*H[1, 0, v] + 3*H[v, u]*(H[0, 1, v] + H[1, 0, v]) + 3*H[1 - v, u]*(H[0, 1, v] + 2*H[1, 0, v]) - 6*H[0, u]*H[1, 1, v] - 20*H[1, 1 - v, u] - 21*H[0, v]*H[1, 1 - v, u]) + 4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(5 + 6*H[0, v])*H[1 - v, 0, u] + 3*H[0, v]*H[1 - v, 1, u] - 6*u*H[0, v]*H[1 - v, 1, u] + 6*u^2*H[0, v]*H[1 - v, 1, u] - 6*v*H[0, v]*H[1 - v, 1, u] + 6*u*v*H[0, v]*H[1 - v, 1, u] + 3*v^2*H[0, v]*H[1 - v, 1, u] + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*(2*H[1, 1 - v, u] + 2*H[1 - v, 0, u] + H[1 - v, 1, u]) - 6*H[0, v]*H[1 - v, 1 - v, u] + 12*u*H[0, v]*H[1 - v, 1 - v, u] - 12*u^2*H[0, v]*H[1 - v, 1 - v, u] + 12*v*H[0, v]*H[1 - v, 1 - v, u] - 12*u*v*H[0, v]*H[1 - v, 1 - v, u] - 6*v^2*H[0, v]*H[1 - v, 1 - v, u] - 3*H[0, v]*H[1 - v, v, u] + 6*u*H[0, v]*H[1 - v, v, u] - 6*u^2*H[0, v]*H[1 - v, v, u] + 6*v*H[0, v]*H[1 - v, v, u] - 6*u*v*H[0, v]*H[1 - v, v, u] - 3*v^2*H[0, v]*H[1 - v, v, u] + 20*H[v, 0, u] - 40*u*H[v, 0, u] - 40*v*H[v, 0, u] + 40*u*v*H[v, 0, u] + (20*(2*u^2 + v^2) + 21*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])*H[v, 0, u] - 3*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u] + 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v] + H[0, 0, 1, v] - 2*u*H[0, 0, 1, v] + 2*u^2*H[0, 0, 1, v] - 2*v*H[0, 0, 1, v] + 2*u*v*H[0, 0, 1, v] + v^2*H[0, 0, 1, v] + 2*H[0, 0, 1 - v, u] - 4*u*H[0, 0, 1 - v, u] + 4*u^2*H[0, 0, 1 - v, u] - 4*v*H[0, 0, 1 - v, u] + 4*u*v*H[0, 0, 1 - v, u] + 2*v^2*H[0, 0, 1 - v, u] + 7*H[0, 1, 0, v] - 14*u*H[0, 1, 0, v] + 14*u^2*H[0, 1, 0, v] - 14*v*H[0, 1, 0, v] + 14*u*v*H[0, 1, 0, v] + 7*v^2*H[0, 1, 0, v] + H[0, 1, 1 - v, u] - 2*u*H[0, 1, 1 - v, u] + 2*u^2*H[0, 1, 1 - v, u] - 2*v*H[0, 1, 1 - v, u] + 2*u*v*H[0, 1, 1 - v, u] + v^2*H[0, 1, 1 - v, u] - 4*v*H[0, 1 - v, 0, u] + 4*u*v*H[0, 1 - v, 0, u])) + 6*(-6*(1 - 2*u + 2*u^2 + v^2)*H[0, 1 - v, 0, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(6*H[0, 1 - v, 1 - v, u] - 3*H[0, v, 0, u] - 39*H[1, 0, 0, v] - 3*H[1, 0, 1, v] - 3*H[1, 0, 1 - v, u] - 6*H[1, 1, 0, v] - 3*H[1, 1 - v, 0, u] + 6*H[1, 1 - v, 1 - v, u] - 6*H[1 - v, 0, 0, u] + 6*H[1 - v, 0, 1 - v, u] + 3*H[1 - v, 1, 1 - v, u] + 6*H[1 - v, 1 - v, 0, u] + 3*H[1 - v, v, 0, u] - 6*H[v, 0, 0, u] + 3*H[v, 0, 1 - v, u] + 3*H[v, 1 - v, 0, u] - 56*zeta3)))/(216*v)))/Nc + ((-7*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]*(zeta3 - zeta3))/(3*v) + (25*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 30*Pi^2*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))) + 6*(123 + 54*zeta2 + 6*zeta2^2 + v^2*(96 + 48*zeta2 + 6*zeta2^2 - 56*zeta3) - 2*v*(108 + 51*zeta2 + 6*zeta2^2 - 56*zeta3) + 12*u^2*(16 + 8*zeta2 + zeta2^2 - 14*zeta3) + 12*u*(-1 + v)*(16 + 8*zeta2 + zeta2^2 - 14*zeta3) - 56*zeta3) - 336*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3*H[0, v] + 12*((-((24 + Pi^2)*(-2*u + 2*u^2 + v^2)) - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2)*H[0, v]*H[1, u] - H[0, v]*((Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[0, u] + (27 + (-51 + 48*u)*v + Pi^2*(1 + 2*(-1 + u)*v))*H[1, u]) + (-27 + (51 - 48*u)*v - Pi^2*(1 + 2*(-1 + u)*v) - (24 + Pi^2)*(-2*u + 2*u^2 + v^2))*H[0, u]*H[1, v]) + 12*(-((6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2*H[0, u] + (Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))))*H[1, u])*H[1, v]) + ((27 + (-51 + 48*u)*v + Pi^2*(1 + 2*(-1 + u)*v) + (24 + Pi^2)*(-2*u + 2*u^2 + v^2))*H[0, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(zeta2*H[0, v] + Pi^2*H[1, v]))*H[1 - v, u] + ((Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[0, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(zeta2*H[0, v] + Pi^2*H[1, v]))*H[v, u] + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u] + (27 + (-51 + 48*u)*v + Pi^2*(1 + 2*(-1 + u)*v))*H[0, 0, v] + ((24 + Pi^2)*(-2*u + 2*u^2 + v^2) + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2)*H[0, 0, v]) + 12*(12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[0, 0, u] + H[0, 1, u])*H[0, 1, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*H[0, 0, u]*H[0, 0, v] + (Pi^2 + 2*H[0, 0, v])*H[0, 1, u] + Pi^2*H[0, 1, v]) + (-27 + (51 - 48*u)*v - Pi^2*(1 + 2*(-1 + u)*v) - (24 + Pi^2)*(-2*u + 2*u^2 + v^2))*H[0, 1 - v, u] + 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u] - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*((zeta2 + 3*H[0, 0, v] + H[0, 1, v])*H[0, 1 - v, u] + (Pi^2 + 2*H[0, 0, v] + H[0, 1, v])*H[0, v, u] - (Pi^2 + 2*H[0, 0, v])*H[1, 0, u]) + (27 + (-51 + 48*u)*v + Pi^2*(1 + 2*(-1 + u)*v))*H[1, 0, v] + ((24 + Pi^2)*(-2*u + 2*u^2 + v^2) + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2)*H[1, 0, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*H[0, 0, u] + 2*H[0, 1, u] - 2*H[0, 1 - v, u] - H[0, v, u])*H[1, 0, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*H[1, 0, u]*H[1, 0, v] + (Pi^2 + 2*H[0, 0, v] + 2*H[0, 1, v] + 2*H[1, 0, v])*H[1, 1, u] + (Pi^2 + 2*H[0, 0, u] + 2*H[0, 1, u])*H[1, 1, v])) - 12*(-12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[1, 0, u] + H[1, 1, u])*H[1, 1, v] - (-27 + (51 - 48*u)*v - Pi^2*(1 + 2*(-1 + u)*v) - (24 + Pi^2)*(-2*u + 2*u^2 + v^2))*H[1, 1 - v, u] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(zeta2 + 3*H[0, 0, v] + H[0, 1, v] + 2*H[1, 0, v])*H[1, 1 - v, u] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 + 2*H[0, 0, v] + H[0, 1, v] + H[1, 0, v])*H[1, v, u] + (Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(4*u^2*(4 + zeta2) + 4*u*(-1 + v)*(4 + zeta2) + (-1 + v)*(-9 - 2*zeta2 + 2*v*(4 + zeta2))) + 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])*H[1 - v, 0, u] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[0, 1, v]*(H[1 - v, 0, u] + H[1 - v, 1, u]) + H[1, 0, v]*(2*H[1 - v, 0, u] + H[1 - v, 1, u]) + (Pi^2 + 2*H[0, 0, v])*(H[1 - v, 1, u] - H[1 - v, 1 - v, u])) - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 + 2*H[0, 0, v])*H[1 - v, v, u] + (Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(9 + 16*u^2 + 16*u*(-1 + v) - 17*v + 8*v^2))*H[v, 0, u] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(zeta2 + 3*H[0, 0, v] + H[0, 1, v] + 2*H[1, 0, v])*H[v, 0, u] - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-((Pi^2 + 2*H[0, 0, v] + H[0, 1, v] + H[1, 0, v])*H[v, 1, u]) + (Pi^2 + 2*H[0, 0, v])*(H[v, 1 - v, u] + H[v, v, u]) + 3*(-H[0, u] - H[1, u] + H[1 - v, u] + H[v, u])*H[0, 0, 0, v] - H[0, u]*H[0, 0, 1, v] - H[1, u]*H[0, 0, 1, v] + 2*(H[0, v] + H[1, v])*H[0, 0, 1 - v, u] - (2*H[0, u] + 2*H[1, u] - H[1 - v, u] - H[v, u])*H[0, 1, 0, v] + 2*(H[0, v] + H[1, v])*(H[0, 1, 1 - v, u] + H[0, 1 - v, 0, u]) + (H[0, v] + H[1, v])*H[0, 1 - v, 1, u] - H[0, v]*(2*H[0, 1 - v, 1 - v, u] + H[0, 1 - v, v, u]) + (H[0, v] + H[1, v])*H[0, v, 0, u] - H[0, v]*H[0, v, 1 - v, u] - 3*H[0, u]*H[1, 0, 0, v])) + 72*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*H[1 - v, u]*H[1, 0, 0, v] + 2*H[v, u]*H[1, 0, 0, v] - H[0, u]*H[1, 0, 1, v] - H[1, u]*(3*H[1, 0, 0, v] + H[1, 0, 1, v]) + 2*H[0, v]*H[1, 0, 1 - v, u] + 2*H[1, v]*H[1, 0, 1 - v, u] - 2*H[0, u]*H[1, 1, 0, v] - 2*H[1, u]*H[1, 1, 0, v] + H[1, v]*(2*H[1, 1, 1 - v, u] + 2*H[1, 1 - v, 0, u] + H[1, 1 - v, 1, u]) + H[0, v]*(2*H[1, 1, 1 - v, u] + 2*H[1, 1 - v, 0, u] + H[1, 1 - v, 1, u] - 2*H[1, 1 - v, 1 - v, u]) + H[1, v]*H[1, v, 0, u] - H[0, v]*(H[1, 1 - v, v, u] - H[1, v, 0, u] + H[1, v, 1 - v, u]) + (H[0, v] + H[1, v])*(2*H[1 - v, 0, 0, u] + H[1 - v, 0, 1, u]) - H[0, v]*(2*H[1 - v, 0, 1 - v, u] + H[1 - v, 0, v, u]) + (H[0, v] + H[1, v])*H[1 - v, 1, 0, u] - H[0, v]*(H[1 - v, 1, 1 - v, u] + 2*(H[1 - v, 1 - v, 0, u] + H[1 - v, v, 0, u] - H[v, 0, 0, u])) + H[1, v]*(2*H[v, 0, 0, u] + H[v, 0, 1, u] + H[v, 1, 0, u]) + H[0, v]*(H[v, 0, 1, u] - 2*H[v, 0, 1 - v, u] - H[v, 0, v, u] + H[v, 1, 0, u] - H[v, 1, 1 - v, u] - 2*H[v, 1 - v, 0, u] - 2*H[v, v, 0, u]) + 3*H[0, 0, 0, 0, v] + H[0, 0, 1, 0, v] + 2*H[0, 0, 1 - v, 1 - v, u] + 2*H[0, 1, 0, 0, v] + 2*H[0, 1, 1 - v, 1 - v, u] + 2*H[0, 1 - v, 0, 1 - v, u] + H[0, 1 - v, 1, 1 - v, u] + 2*H[0, 1 - v, 1 - v, 0, u] + H[0, 1 - v, v, 0, u] + H[0, v, 0, 1 - v, u] + H[0, v, 1 - v, 0, u] + 3*H[1, 0, 0, 0, v] + H[1, 0, 1, 0, v] + 2*H[1, 0, 1 - v, 1 - v, u] + 2*H[1, 1, 0, 0, v] + 2*H[1, 1, 1 - v, 1 - v, u] + 2*H[1, 1 - v, 0, 1 - v, u] + H[1, 1 - v, 1, 1 - v, u] + 2*H[1, 1 - v, 1 - v, 0, u] + H[1, 1 - v, v, 0, u] + H[1, v, 0, 1 - v, u] + H[1, v, 1 - v, 0, u]) + 72*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*H[1 - v, 0, 0, 1 - v, u] + H[1 - v, 0, 1, 1 - v, u] + 2*H[1 - v, 0, 1 - v, 0, u] + H[1 - v, 0, v, 0, u] + H[1 - v, 1, 0, 1 - v, u] + H[1 - v, 1, 1 - v, 0, u] + 2*(H[1 - v, 1 - v, 0, 0, u] + H[1 - v, v, 0, 0, u]) + 2*H[v, 0, 0, 1 - v, u] + H[v, 0, 1, 1 - v, u] + 2*H[v, 0, 1 - v, 0, u] + H[v, 0, v, 0, u] + H[v, 1, 0, 1 - v, u] + H[v, 1, 1 - v, 0, u] + 2*(H[v, 1 - v, 0, 0, u] + H[v, v, 0, 0, u])) + 336*(3*u^2 + 3*u*(-1 + v) + (-1 + v)^2 + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])*zeta3)/(144*v))/Nc^2 + (-42*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + Pi^2*(4*u^2*(-272 + 171*zeta2) + 4*u*(-1 + v)*(-272 + 171*zeta2) + (-1 + v)*(607 - 342*zeta2 + v*(-544 + 342*zeta2))) - 6*(-405 - 332*zeta2 + 378*zeta2^2 + 98*zeta3 + v^2*(-320 - 296*zeta2 + 378*zeta2^2 + 98*zeta3 - 540*zeta4) - 540*zeta4 + v*(716 + 628*zeta2 - 756*zeta2^2 - 196*zeta3 + 1080*zeta4) + 4*u^2*(-148*zeta2 + 189*zeta2^2 - 5*(32 + 7*zeta3 + 54*zeta4)) + 4*u*(-1 + v)*(-148*zeta2 + 189*zeta2^2 - 5*(32 + 7*zeta3 + 54*zeta4))) + 6*(64*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 15*(9 + 16*u^2 - 17*v + 8*v^2 + 2*zeta2 - 4*v*zeta2 + 4*u*(-1 + v)*(4 + zeta2)))*H[0, u] + 3*(-12*(14*zeta3 + 28*u*(-1 + v)*zeta3 - 28*v*zeta3 + 2*u^2*(5*zeta2 + 14*zeta3) + v^2*(5*zeta2 + 14*zeta3))*H[0, u] + 3*(-81*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(132 + 33*zeta2 + 112*zeta3) + 4*u*(-1 + v)*(132 + 33*zeta2 + 112*zeta3) + (-1 + v)*(-297 - 66*zeta2 - 224*zeta3 + v*(264 + 66*zeta2 + 224*zeta3)))*H[0, v] - 72*(2*u^2 + v^2)*zeta2*H[0, u]*H[0, v] + 2*(9*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*(2 + 4*u^2 + 2*v^2 + 9*zeta2 + 2*u*(-1 + v)*(2 + 9*zeta2) - 2*v*(2 + 9*zeta2)))*H[0, u]*H[0, v] + 78*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u] + 2*(-8 + 27*Pi^2)*(1 + 2*u*(-1 + v) - 2*v)*H[0, v]*H[1, u]) + 6*((2*u^2*(-8 + 27*Pi^2 - 36*zeta2) + v^2*(-8 + 27*Pi^2 - 36*zeta2) - 36*zeta2 - 72*u*(-1 + v)*zeta2 + 72*v*zeta2)*H[0, v]*H[1, u] + (-64*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(45 + 10*zeta2 + 20*u^2*(4 + zeta2) + 10*v^2*(4 + zeta2) + 28*zeta3 + 4*u*(-1 + v)*(20 + 5*zeta2 + 14*zeta3) - v*(85 + 20*zeta2 + 56*zeta3)))*H[1, v] - 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2*H[1, u]*H[1, v] + (84*(2*u^2 + v^2)*zeta3 - 54*(1 - 2*u + 2*u^2 + v^2)*zeta2*H[0, u] + (-89 - 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 169*v - 80*v^2 + 108*v*zeta2 - 4*u*(-40 + 40*v + 27*v*zeta2))*H[0, u] + (-8 + 9*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])*H[1, v] - (64*Pi^2*(1 + 2*u^2 + 2*u*(-1 + v)) - 15*(9 + 16*u^2 + 16*u*(-1 + v)))*H[1 - v, u] + (-255 + 128*Pi^2)*v*H[1 - v, u] + (-((-8 + 9*Pi^2)*(1 + 2*u^2 + 2*u*(-1 + v))) + 36*(1 - 2*u + 2*u^2)*zeta2 + 72*(-1 + u)*v*zeta2 + v^2*(8 - 9*Pi^2 + 36*zeta2))*H[0, v]*H[1 - v, u] + 2*(3*(1 - 2*u + 2*u^2)*(5*zeta2 + 14*zeta3) + 6*(-1 + u)*v*(5*zeta2 + 14*zeta3) + v^2*(60 - 32*Pi^2 + 15*zeta2 + 42*zeta3) + (-8 + 9*Pi^2)*v*H[0, v])*H[1 - v, u] - (39*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (-8 + 27*Pi^2)*(1 + 2*u^2 + 2*u*(-1 + v) - 2*v)*H[0, v])*H[v, u]) + 6*(-18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u] + 60*(1 - 2*u + 2*u^2 + v^2)*H[0, v]*H[0, 0, u] + 60*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u] + H[0, v]*((36*(1 - 2*u + 2*u^2)*zeta2 + 72*(-1 + u)*v*zeta2 + v^2*(8 - 27*Pi^2 + 36*zeta2))*H[v, u] + 120*(-1 + u)*v*H[0, 0, u]) - (-8 + 27*Pi^2)*(1 + 2*(-1 + u)*v)*H[0, 0, v] + (8*v^2 - 27*Pi^2*v^2 - 2*u^2*(-8 + 27*Pi^2 - 36*zeta2) + 36*zeta2 - 72*v*zeta2 + 36*v^2*zeta2 + 2*u*(-8 + 27*Pi^2 + 36*(-1 + v)*zeta2) - 228*(1 + 2*u*(-1 + v) - 2*v)*H[0, u] + 6*(-38*(2*u^2 + v^2)*H[0, u] - 33*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u] + 38*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u] + 66*(-1 + u)*v*H[v, u]))*H[0, 0, v] - 54*(1 - 2*u + 2*u^2 + v^2)*H[0, 1, u]*H[0, 1, v] - 36*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u] + 3*(-1 + u)*v*H[0, 1, u])*H[0, 1, v] - 3*(-66*(1 - 2*u + 2*u^2 + v^2)*H[v, u]*H[0, 0, v] + 24*(2*u^2 + v^2)*H[0, 0, v]*H[0, 1, u] - 2*(5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] + 5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v] - 12*(1 + 2*u*(-1 + v) - 2*v)*H[0, 0, v])*H[0, 1, u] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(4*H[0, 0, u]*H[0, 0, v] + Pi^2*H[0, 1, u]) + (6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 43*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + 86*(-1 + u)*v*H[1, u])*H[0, 1, v] + (43*(1 - 2*u + 2*u^2 + v^2)*H[1, u] - 10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[1 - v, u] + H[v, u]))*H[0, 1, v]) + (169 + 12*Pi^2*(-1 + u) - 160*u)*v*H[0, 1 - v, u] + (-89 + 160*u - 160*u^2 - 80*v^2 + 6*Pi^2*(1 - 2*u + 2*u^2 + v^2) - 6*(9*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2 + 53*(-1 + u)*v*H[0, v]))*H[0, 1 - v, u] - 3*(53*(1 - 2*u + 2*u^2 + v^2)*H[0, v] + 10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*H[1, v] - 3*H[0, 0, v]))*H[0, 1 - v, u] + 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u] + 36*Pi^2*(-1 + u)*v*H[0, v, u] + 6*(3*Pi^2*(1 - 2*u + 2*u^2 + v^2) - 5*(1 + 2*u*(-1 + v) - 2*v)*H[0, v])*H[0, v, u] - 72*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u] - 54*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u] + 6*(-5*(2*u^2 + v^2)*H[0, v]*H[0, v, u] + 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u] + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u] - 6*Pi^2*(-1 + u)*v*H[1, 0, u] + (-3*Pi^2*(1 - 2*u + 2*u^2 + v^2) + 5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] + 5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])*H[1, 0, u]) + 2*(-161 - 39*Pi^2*(-1 + u) + 152*u)*v*H[1, 0, v] - (39*Pi^2*(1 - 2*u + 2*u^2 + v^2) - 2*(85 + 36*zeta2 - 72*v*zeta2 + 8*u^2*(19 + 9*zeta2) + 4*v^2*(19 + 9*zeta2) + 8*u*(-19 + 9*(-1 + v)*zeta2)) + 318*(-1 + u)*v*H[0, u])*H[1, 0, v]) + 6*(3*((-53*(1 - 2*u + 2*u^2 + v^2)*H[0, u] - (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(43*H[1, u] - 20*H[1 - v, u]) + 2*(5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u] - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u] - 9*(1 + 2*u*(-1 + v) - 2*v)*H[0, 1, u]))*H[1, 0, v] - 6*((3*(2*u^2 + v^2)*H[0, 1, u] - (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])*H[1, 0, v] + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v] + 4*Pi^2*(-1 + u)*v*H[1, 1, u] + 2*(Pi^2*(1 - 2*u + 2*u^2 + v^2) + 2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v] + 2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])*H[1, 1, u])) - 72*(1 - 2*u + 2*u^2 + v^2)*H[1, 1, u]*H[1, 1, v] - 12*(6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u] + 10*(-1 + u)*v*H[0, u]*H[1, 1, v] + 5*((1 - 2*u + 2*u^2 + v^2)*H[0, u] + (1 + 2*u*(-1 + v) - 2*v)*H[1, u])*H[1, 1, v] + (5*(2*u^2 + v^2)*H[1, u] + 3*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u] + 4*(-1 + u)*v*H[1, 1, u]))*H[1, 1, v]) + 2*(-8 + 9*Pi^2)*(-1 + u)*v*H[1, 1 - v, u] + (-8 + 9*Pi^2)*(1 - 2*u + 2*u^2 + v^2)*H[1, 1 - v, u] - 3*(43*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] + 4*(3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2 + 5*(1 + 2*u*(-1 + v) - 2*v)*H[1, v]))*H[1, 1 - v, u] - 12*(5*(2*u^2 + v^2)*H[1, v] - 3*(3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v] + 2*(-1 + u)*v*H[1, 0, v]))*H[1, 1 - v, u] + 36*(1 - 2*u + 2*u^2 + v^2)*H[1, 0, v]*H[1, v, u] + 36*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v] + 2*(-1 + u)*v*H[1, 0, v])*H[1, v, u] + 36*((1 - 2*u + 2*u^2 + v^2)*H[1, 0, v]*H[1, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(Pi^2 + 2*H[0, 0, v])*H[1, v, u]) + (169 + 12*Pi^2*(-1 + u) - 160*u)*v*H[1 - v, 0, u] - (89 - 160*u + 160*u^2 + 80*v^2 - 6*Pi^2*(1 - 2*u + 2*u^2 + v^2) + 54*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2 + 318*(-1 + u)*v*H[0, v])*H[1 - v, 0, u] - 3*(53*(1 - 2*u + 2*u^2 + v^2)*H[0, v] + 10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(2*H[1, v] - 3*H[0, 0, v]))*H[1 - v, 0, u] + 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u] + 36*Pi^2*(-1 + u)*v*H[1 - v, 1, u] + 6*(3*Pi^2*(1 - 2*u + 2*u^2 + v^2) - 5*(1 + 2*u*(-1 + v) - 2*v)*H[0, v])*H[1 - v, 1, u] - 72*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u] + 6*(-((5*(2*u^2 + v^2)*H[0, v] + 5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v] - 12*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v] + (-1 + u)*v*H[0, 1, v]))*H[1 - v, 1, u]) + 6*(2*u^2 + v^2)*H[1, 0, v]*H[1 - v, 1, u] + 6*((1 - 2*u + 2*u^2 + v^2)*H[0, 1, v] + (1 + 2*u*(-1 + v) - 2*v)*H[1, 0, v])*H[1 - v, 1, u] + 10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u]) - 36*Pi^2*(-1 + u)*v*H[1 - v, v, u] - 6*(3*Pi^2*(1 - 2*u + 2*u^2 + v^2) - 5*(1 + 2*u*(-1 + v) - 2*v)*H[0, v])*H[1 - v, v, u] + 6*(5*(2*u^2 + v^2)*H[0, v] - 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])*H[1 - v, v, u] + (-8 + 9*Pi^2)*(1 + 2*u*(-1 + v) - 2*v)*H[v, 0, u] + (-8*v^2 + 9*Pi^2*v^2 + 2*u^2*(-8 + 9*Pi^2 - 36*zeta2) - 36*zeta2 - 72*u*(-1 + v)*zeta2 + 72*v*zeta2 - 36*v^2*zeta2 - 129*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] - 30*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v] + 18*(6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v] + (1 + 2*u*(-1 + v) - 2*v)*H[0, 1, v]))*H[v, 0, u] + 6*(3*((2*u^2 + v^2)*H[0, 1, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])*H[v, 0, u] + 6*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*(-1 + u)*v*H[0, 0, v])*H[v, 1, u] + 6*(2*(1 - 2*u + 2*u^2 + v^2)*H[0, 0, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[0, 1, v] + H[1, 0, v]))*H[v, 1, u] + (5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] - 3*(Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (4 + 8*u*(-1 + v) - 8*v)*H[0, 0, v]))*H[v, 1 - v, u] - 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u] - 12*H[0, 0, v]*((2*u^2 + v^2)*H[v, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u]) + 99*(-1 + u)*v*H[0, 0, 0, v]) + 3*(9*(11*(1 - 2*u + 2*u^2 + v^2) + 4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + 4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])*H[0, 0, 0, v] - 36*(1 - 2*u + 2*u^2 + v^2)*H[v, u]*H[0, 0, 0, v] - 36*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u] + 2*(-1 + u)*v*H[v, u])*H[0, 0, 0, v] + 10*(1 + 2*u*(-1 + v) - 2*v)*H[0, 0, 1, v] + 2*(5*(2*u^2 + v^2) + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])*H[0, 0, 1, v] + 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v] + 40*(-1 + u)*v*H[0, 0, 1 - v, u] - 12*(2*u^2 + v^2)*H[0, v]*H[0, 0, 1 - v, u] + 4*(5*(1 - 2*u + 2*u^2 + v^2) + (-3 - 6*u*(-1 + v) + 6*v)*H[0, v])*H[0, 0, 1 - v, u] + 43*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v] + 2*(6*(1 - 2*u + 2*u^2 + v^2)*H[1, u]*H[0, 1, 0, v] + 3*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + 4*(-1 + u)*v*H[1, u])*H[0, 1, 0, v] + 5*(1 + 2*u*(-1 + v) - 2*v)*H[0, 1, 1 - v, u] + (5*(2*u^2 + v^2) - 9*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])*H[0, 1, 1 - v, u] - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u] + 20*(-1 + u)*v*H[0, 1 - v, 0, u] + 2*(5*(1 - 2*u + 2*u^2 + v^2) + (-3 - 6*u*(-1 + v) + 6*v)*H[0, v])*H[0, 1 - v, 0, u] - 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u] - 3*H[0, v]*(2*(2*u^2 + v^2)*H[0, 1 - v, 0, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u]) - 20*(-1 + u)*v*H[0, 1 - v, 1 - v, u] - 2*(5*(1 - 2*u + 2*u^2 + v^2) + (-3 - 6*u*(-1 + v) + 6*v)*H[0, v])*H[0, 1 - v, 1 - v, u]))) - 36*(-3*H[0, v]*(2*(2*u^2 + v^2)*H[0, 1 - v, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u]) - (5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 12*(-1 + u)*v*H[0, v])*H[0, v, 0, u] + 3*((2*u^2 + v^2)*H[1, v]*H[0, v, 0, u] + (2*(1 - 2*u + 2*u^2 + v^2)*H[0, v] + (1 + 2*u*(-1 + v) - 2*v)*H[1, v])*H[0, v, 0, u] - (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u]) - 6*(2*u^2 + v^2)*H[1, u]*H[1, 0, 0, v] - (38*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + 2*(3 + 6*u*(-1 + v) - 6*v)*H[1, u])*H[1, 0, 0, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-5 + 3*H[0, u])*H[1, 0, 1, v] - 10*(-1 + u)*v*H[1, 0, 1 - v, u] + (-5*(1 - 2*u + 2*u^2 + v^2) + 9*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])*H[1, 0, 1 - v, u] + 12*((2*u^2 + v^2)*H[0, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])*H[1, 1, 1 - v, u] + 2*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-5 + 3*H[0, u])*H[1, 1, 0, v] + 6*(1 + 2*u*(-1 + v) - 2*v)*H[0, v]*H[1, 1, 1 - v, u]) - (5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 18*(-1 + u)*v*H[0, v])*H[1, 1 - v, 0, u] + 3*(3*(1 - 2*u + 2*u^2 + v^2)*H[0, v] + 2*(1 + 2*u*(-1 + v) - 2*v)*H[1, v])*H[1, 1 - v, 0, u] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u] + 6*((2*u^2 + v^2)*H[1, v]*H[1, 1 - v, 0, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u]) + 20*(-1 + u)*v*H[1, 1 - v, 1 - v, u] + 2*(5*(1 - 2*u + 2*u^2 + v^2) - 6*(1 + 2*u*(-1 + v) - 2*v)*H[0, v])*H[1, 1 - v, 1 - v, u] - 6*H[0, v]*(2*(2*u^2 + v^2)*H[1, 1 - v, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, u]) + 6*(1 - 2*u + 2*u^2 + v^2)*H[1, v]*H[1, v, 0, u] + 6*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] + 2*(-1 + u)*v*H[1, v])*H[1, v, 0, u] - 6*(1 + 2*u*(-1 + v) - 2*v)*H[0, v]*H[1, v, 1 - v, u] - 6*(2*u^2 + v^2)*H[0, v]*H[1, v, 1 - v, u] - 10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u] + 3*(2*u^2 + v^2)*H[1, v]*H[1 - v, 0, 1, u] + 3*((1 - 2*u + 2*u^2 + v^2)*H[0, v] + (1 + 2*u*(-1 + v) - 2*v)*H[1, v])*H[1 - v, 0, 1, u] + 6*H[0, v]*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u] + (-1 + u)*v*H[1 - v, 0, 1, u]) + 10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u] - 6*H[0, v]*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u] + (-1 + u)*v*H[1 - v, 0, v, u]) + 3*((2*u^2 + v^2)*H[0, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])*H[1 - v, 1, 0, u] - 3*H[0, v]*((1 - 2*u + 2*u^2 + v^2)*H[1 - v, 0, v, u] + (-1 - 2*u*(-1 + v) + 2*v)*H[1 - v, 1, 0, u]) - 6*(1 - 2*u + 2*u^2 + v^2)*H[0, v]*H[1 - v, 1, 1 - v, u] + (5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 12*(-1 + u)*v*H[0, v])*H[1 - v, 1, 1 - v, u] + 10*(1 + 2*u*(-1 + v) - 2*v)*H[1 - v, 1 - v, 0, u] - 2*(-5*(2*u^2 + v^2) + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])*H[1 - v, 1 - v, 0, u] + (5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 18*(-1 + u)*v*H[0, v])*H[1 - v, v, 0, u]) - 36*(-10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u] - 3*H[0, v]*(3*(1 - 2*u + 2*u^2 + v^2)*H[1 - v, v, 0, u] - 4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u]) + 6*(2*u^2 + v^2)*H[1, v]*H[v, 0, 1, u] + 6*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u] + 2*(-1 + u)*v*H[0, v]*H[v, 0, 1, u] + ((1 - 2*u + 2*u^2 + v^2)*H[0, v] + (1 + 2*u*(-1 + v) - 2*v)*H[1, v])*H[v, 0, 1, u]) + 5*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u] - 3*H[0, v]*(3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u] + 4*(-1 + u)*v*H[v, 0, v, u]) + 6*((2*u^2 + v^2)*H[0, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])*H[v, 1, 0, u] - 6*H[0, v]*((1 - 2*u + 2*u^2 + v^2)*H[v, 0, v, u] + (-1 - 2*u*(-1 + v) + 2*v)*H[v, 1, 0, u]) - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1, 1 - v, u] + 10*(-1 + u)*v*H[v, 1 - v, 0, u] + (5*(1 - 2*u + 2*u^2 + v^2) - 9*(1 + 2*u*(-1 + v) - 2*v)*H[0, v])*H[v, 1 - v, 0, u] - 3*H[0, v]*(3*(2*u^2 + v^2)*H[v, 1 - v, 0, u] + 4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u]) + 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v] + 12*(-1 + u)*v*H[0, 1, 1 - v, 1 - v, u] + 3*(2*(1 - 2*u + 2*u^2 + v^2)*H[0, 1, 1 - v, 1 - v, u] + (1 + 2*u*(-1 + v) - 2*v)*H[0, 1 - v, 1, 1 - v, u] + (2*u^2 + v^2)*H[0, 1 - v, 1, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u] - 2*(1 + 2*u*(-1 + v) - 2*v)*H[1, 0, 1, 0, v]) + 6*(-((2*u^2 + v^2)*H[1, 0, 1, 0, v]) + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u] - 2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v] + 4*(-1 + u)*v*H[1, 1, 1 - v, 1 - v, u] + 2*(1 - 2*u + 2*u^2 + v^2)*H[1, 1, 1 - v, 1 - v, u] + (1 + 2*u*(-1 + v) - 2*v)*H[1, 1 - v, 0, 1 - v, u] + (2*u^2 + v^2)*H[1, 1 - v, 0, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u]) + 6*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u] + 2*(-1 + u)*v*H[1, 1 - v, v, 0, u] + (1 - 2*u + 2*u^2 + v^2)*H[1, 1 - v, v, 0, u] + (1 + 2*u*(-1 + v) - 2*v)*H[1, v, 0, 1 - v, u]) + 6*((2*u^2 + v^2)*H[1, v, 0, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v, 1 - v, 0, u]) + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u] + 6*(-1 + u)*v*H[1 - v, 0, v, 0, u] + 3*((1 - 2*u + 2*u^2 + v^2)*H[1 - v, 0, v, 0, u] + (1 + 2*u*(-1 + v) - 2*v)*H[1 - v, 1, 0, 1 - v, u] + (2*u^2 + v^2)*H[1 - v, 1, 0, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u] + 2*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u] + 2*(-1 + u)*v*H[v, 0, 0, 1 - v, u] + (1 - 2*u + 2*u^2 + v^2)*H[v, 0, 0, 1 - v, u] + (1 + 2*u*(-1 + v) - 2*v)*H[v, 0, 1, 1 - v, u]) + 2*((2*u^2 + v^2)*H[v, 0, 1, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u] + 2*(-1 + u)*v*H[v, 1, 0, 1 - v, u]) + 2*((1 - 2*u + 2*u^2 + v^2)*H[v, 1, 0, 1 - v, u] + (1 + 2*u*(-1 + v) - 2*v)*H[v, 1, 1 - v, 0, u] + (2*u^2 + v^2)*H[v, 1, 1 - v, 0, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u]))) + 12*(-36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u] + 7*(-10*u^2 - 10*u*(-1 + v) + 7*(-1 + v)^2 + 6*(1 + 2*u*(-1 + v) - 2*v)*H[0, u])*zeta3 - 42*(1 - 2*u + 2*u^2 + v^2)*H[1 - v, u]*zeta3 + 42*((2*u^2 + v^2)*H[0, u] - 4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] - (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v] - 2*(-1 + u)*v*H[1 - v, u])*zeta3))/(216*v) + (Log[muSqOMH2]*(297 - 55*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 561*v + 264*v^2 + 66*zeta2 - 132*v*zeta2 + 66*v^2*zeta2 + 132*u^2*(4 + zeta2) - 448*v*zeta3 + 224*(1 - 2*u + 2*u^2 + v^2)*zeta3 + 4*u*(-33*(4 + zeta2) + v*(132 + 33*zeta2 + 112*zeta3)) - 66*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u] - 66*H[0, u]*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v] + (1 + 2*u*(-1 + v) - 2*v)*H[1, v]) + 66*(-((2*u^2 + v^2)*H[0, u]*H[1, v]) - (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[1, u]*H[1, v] - H[0, v]*(H[1 - v, u] + H[v, u])) + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v] - (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u] + H[1, 0, v] - 2*u*H[1, 0, v] + 2*u^2*H[1, 0, v] - 2*v*H[1, 0, v] + 2*u*v*H[1, 0, v] + v^2*H[1, 0, v] + 2*v*H[1, 1 - v, u] - 2*u*v*H[1, 1 - v, u]) - 2*(33*(1 - 2*u + 2*u^2 + v^2)*H[1, 1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(33*H[1 - v, 0, u] + 33*H[v, 0, u] + 112*zeta3))))/(24*v) + Nc*Nf*(-1/72*((398 - 12*Pi^2 - 760*u + 24*Pi^2*u + 760*u^2 - 24*Pi^2*u^2 - 778*v + 24*Pi^2*v + 760*u*v - 24*Pi^2*u*v + 380*v^2 - 12*Pi^2*v^2 + 108*zeta2 - 216*u*zeta2 + 216*u^2*zeta2 - 216*v*zeta2 + 216*u*v*zeta2 + 108*v^2*zeta2 + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(-31 + 12*H[0, v]) + 93*H[1, v] - 186*u*H[1, v] + 186*u^2*H[1, v] - 186*v*H[1, v] + 186*u*v*H[1, v] + 93*v^2*H[1, v] + 36*H[1, u]*H[1, v] - 72*u*H[1, u]*H[1, v] + 72*u^2*H[1, u]*H[1, v] - 72*v*H[1, u]*H[1, v] + 72*u*v*H[1, u]*H[1, v] + 36*v^2*H[1, u]*H[1, v] + 93*H[1 - v, u] - 186*u*H[1 - v, u] + 186*u^2*H[1 - v, u] - 186*v*H[1 - v, u] + 186*u*v*H[1 - v, u] + 93*v^2*H[1 - v, u] + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*(11 + H[1, u] - H[1 - v, u] - H[v, u]) - 36*H[0, 0, v] + 72*u*H[0, 0, v] - 72*u^2*H[0, 0, v] + 72*v*H[0, 0, v] - 72*u*v*H[0, 0, v] - 36*v^2*H[0, 0, v] + 36*H[1, 0, v] - 72*u*H[1, 0, v] + 72*u^2*H[1, 0, v] - 72*v*H[1, 0, v] + 72*u*v*H[1, 0, v] + 36*v^2*H[1, 0, v] + 36*H[1, 1 - v, u] - 72*u*H[1, 1 - v, u] + 72*u^2*H[1, 1 - v, u] - 72*v*H[1, 1 - v, u] + 72*u*v*H[1, 1 - v, u] + 36*v^2*H[1, 1 - v, u] + 36*H[v, 0, u] - 72*u*H[v, 0, u] + 72*u^2*H[v, 0, u] - 72*v*H[v, 0, u] + 72*u*v*H[v, 0, u] + 36*v^2*H[v, 0, u])*Log[muSqOMH2])/v - (11*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(4*v) - (4*(87*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(200 + 135*zeta2 + 252*zeta3) + 4*u*(-1 + v)*(200 + 135*zeta2 + 252*zeta3) + (-1 + v)*(-445 - 270*zeta2 - 504*zeta3 + v*(400 + 270*zeta2 + 504*zeta3))) + 3*(6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(140 + 27*zeta2) - 4*u*(-1 + v)*(140 + 27*zeta2) - (-1 + v)*(-289 + 280*v - 54*zeta2 + 54*v*zeta2))*H[0, u] + 18*(199 + (-389 + 380*u)*v + 6*Pi^2*(1 + 2*(-1 + u)*v))*H[0, v] - 3*(72*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u] - 3*H[0, v]*(-53*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u] + 4*(95*v^2 + 3*Pi^2*v^2 + 27*zeta2 - 54*v*zeta2 + 27*v^2*zeta2 + 2*u^2*(95 + 3*Pi^2 + 27*zeta2) - 2*u*(95 + 3*Pi^2 - 27*(-1 + v)*zeta2) + 10*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])) + (6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 4*u^2*(140 + 27*zeta2) - 4*u*(-1 + v)*(140 + 27*zeta2) - (-1 + v)*(-289 + 280*v - 54*zeta2 + 54*v*zeta2))*H[1, v]) + 3*(-60*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v] + 120*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v] + 289*H[1 - v, u] - 6*Pi^2*H[1 - v, u] - 560*u*H[1 - v, u] + 12*Pi^2*u*H[1 - v, u] + 560*u^2*H[1 - v, u] - 12*Pi^2*u^2*H[1 - v, u] - 569*v*H[1 - v, u] + 12*Pi^2*v*H[1 - v, u] + 560*u*v*H[1 - v, u] - 12*Pi^2*u*v*H[1 - v, u] + 280*v^2*H[1 - v, u] - 6*Pi^2*v^2*H[1 - v, u] + 54*zeta2*H[1 - v, u] - 108*u*zeta2*H[1 - v, u] + 108*u^2*zeta2*H[1 - v, u] - 108*v*zeta2*H[1 - v, u] + 108*u*v*zeta2*H[1 - v, u] + 54*v^2*zeta2*H[1 - v, u] + 159*H[0, v]*H[1 - v, u] - 318*u*H[0, v]*H[1 - v, u] + 318*u^2*H[0, v]*H[1 - v, u] - 318*v*H[0, v]*H[1 - v, u] + 318*u*v*H[0, v]*H[1 - v, u] + 159*v^2*H[0, v]*H[1 - v, u] + 60*H[1, v]*H[1 - v, u] - 120*u*H[1, v]*H[1 - v, u] + 120*u^2*H[1, v]*H[1 - v, u] - 120*v*H[1, v]*H[1 - v, u] + 120*u*v*H[1, v]*H[1 - v, u] + 60*v^2*H[1, v]*H[1 - v, u] + 72*Pi^2*H[v, u] - 144*Pi^2*u*H[v, u] + 144*Pi^2*u^2*H[v, u] - 144*Pi^2*v*H[v, u] + 144*Pi^2*u*v*H[v, u] + 72*Pi^2*v^2*H[v, u] - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-10*H[0, 0, u] + H[0, v]*(20*H[v, u] + 6*H[0, 0, u]) + (-178 - 39*H[0, u] - 36*H[1, u] + 39*H[1 - v, u] + 36*H[v, u])*H[0, 0, v])) + 9*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(93*H[0, 1, v] + 6*H[0, u]*H[0, 1, v] + 42*H[1, u]*H[0, 1, v] - 6*H[1 - v, u]*H[0, 1, v] - 6*H[v, u]*H[0, 1, v] - 20*H[0, 1 - v, u] + 133*H[1, 0, v] + 42*H[1, u]*H[1, 0, v] - 6*H[v, u]*H[1, 0, v] + 20*H[1, 1, v] + 12*H[1, u]*H[1, 1, v] + 40*H[1, 1 - v, u] - 20*H[1 - v, 0, u] + 20*H[1 - v, 1 - v, u] - 6*H[1, v]*(H[0, 1, u] + H[1, 0, u] - 2*H[1, 1 - v, u] - H[1 - v, 1, u] - H[v, 0, u]) + 40*H[v, 0, u] - 6*H[0, v]*(H[0, 1, u] - 2*H[0, 1 - v, u] - H[0, v, u] + H[1, 0, u] - 7*H[1, 1 - v, u] - 2*H[1 - v, 0, u] - H[1 - v, 1, u] + 2*H[1 - v, 1 - v, u] + H[1 - v, v, u] - 7*H[v, 0, u] + H[v, 1 - v, u]) - 108*H[0, 0, 0, v]) - 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(3*H[0, 0, 1, v] - 15*H[0, 1, 0, v] + 3*H[0, 1, 1 - v, u] + 3*H[0, v, 0, u] - 33*H[1, 0, 0, v] - 3*H[1, 0, 1, v] + 3*H[1, 0, 1 - v, u] - 6*H[1, 1, 0, v] + 3*H[1, 1 - v, 0, u] - 6*H[1, 1 - v, 1 - v, u] - 3*H[1 - v, 1, 1 - v, u] - 3*H[1 - v, v, 0, u] + 6*H[v, 0, 0, u] - 3*H[v, 0, 1 - v, u] - 3*H[v, 1 - v, 0, u] + 112*zeta3))/(648*v)) + Nc^2*((121*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(16*v) + (Log[muSqOMH2]*(979 - 66*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 1859*v + 880*v^2 + 594*zeta2 - 1188*v*zeta2 + 594*v^2*zeta2 + 44*u^2*(40 + 27*zeta2) + 4*u*(-1 + v)*(440 + 297*zeta2 - 336*zeta3) - 672*zeta3 + 1344*v*zeta3 - 672*(2*u^2 + v^2)*zeta3 + 66*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*(-5 + 3*H[0, v]) + 99*H[0, v]*(11*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*(-1 + u)*v*H[1, u]) + 66*(3*(1 - 2*u + 2*u^2 + v^2)*H[0, v]*H[1, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*((5 + 3*H[1, u])*H[1, v] + 5*H[1 - v, u]) - 3*((2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*(H[1 - v, u] + H[v, u]) + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v] + (-1 - 2*u*(-1 + v) + 2*v)*H[1, 0, v])) + 6*(33*(2*u^2 + v^2)*H[1, 0, v] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(33*H[1, 1 - v, u] + 33*H[v, 0, u] + 112*zeta3))))/(72*v) + (8002 + 1764*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 9612*zeta2 + 34020*zeta2^2 - 3*Pi^2*(2*u*(-1 + v)*(-187 + 4536*zeta2) + u^2*(-374 + 9072*zeta2) + (-1 + v)*(151 - 4536*zeta2 + v*(-187 + 4536*zeta2))) + 19152*zeta3 - 4*v*(3560 + 4563*zeta2 + 17010*zeta2^2 + 9576*zeta3 - 19440*zeta4) + 8*u^2*(1600 + 2160*zeta2 + 8505*zeta2^2 + 3276*zeta3 - 9720*zeta4) + 8*u*(-1 + v)*(1600 + 2160*zeta2 + 8505*zeta2^2 + 3276*zeta3 - 9720*zeta4) + 4*v^2*(1600 + 2160*zeta2 + 8505*zeta2^2 + 4788*zeta3 - 9720*zeta4) - 38880*zeta4 + 6*(2*(5*(-89 - 160*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 160*u*(-1 + v) + 169*v - 80*v^2) - 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(15*zeta2 - 28*zeta3))*H[0, u] + 3*(12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 11*(89 + 160*u^2 + 160*u*(-1 + v) - 169*v + 80*v^2) + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(99*zeta2 - 112*zeta3))*H[0, v]) + 12*(-3*(76 + 170*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 170*u*(-1 + v) - 161*v + 85*v^2)*H[0, u]*H[0, v] + 3*(89 + 160*u^2 - 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[0, v]*H[1, u] + 162*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2*H[0, v]*H[1, u] + 9*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(18*zeta2*H[0, u]*H[0, v] - 13*Pi^2*H[1, u]) + 5*(89 + (-169 + 160*u)*v - 6*Pi^2*(1 + 2*(-1 + u)*v))*H[1, v] + 2*(-5*(u^2*(-80 + 6*Pi^2 - 54*zeta2) + v^2*(-40 + 3*Pi^2 - 27*zeta2) - 27*zeta2 + 54*v*zeta2 + u*(80 - 6*Pi^2 - 54*(-1 + v)*zeta2)) - 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(84*zeta3 + 25*H[0, u]))*H[1, v] + 3*(89 + 160*u^2 - 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*u*(-1 + v) - 169*v + 80*v^2)*H[1, u]*H[1, v] + 162*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta2*H[1, u]*H[1, v] + 5*(89 + (-169 + 160*u)*v - 6*Pi^2*(1 + 2*(-1 + u)*v))*H[1 - v, u]) + 6*(2*(-10*(u^2*(-80 + 6*Pi^2 - 54*zeta2) + v^2*(-40 + 3*Pi^2 - 27*zeta2) - 27*zeta2 + 54*v*zeta2 + u*(80 - 6*Pi^2 - 54*(-1 + v)*zeta2)) - 504*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3 + 3*(76 + (-161 + 170*u)*v + 6*Pi^2*(1 + 2*(-1 + u)*v))*H[0, v])*H[1 - v, u] + 6*(-89 - 160*u^2 + 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 160*u*(-1 + v) + 169*v - 80*v^2)*H[0, v]*H[v, u] + 6*((2*u^2*(85 + 6*Pi^2 - 54*zeta2) + v^2*(85 + 6*Pi^2 - 54*zeta2) - 54*zeta2 + 108*v*zeta2 - 2*u*(85 + 6*Pi^2 + 54*(-1 + v)*zeta2))*H[0, v]*H[1 - v, u] + (2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(50*H[1, v]*H[1 - v, u] + 39*Pi^2*H[v, u])) - 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(27*zeta2*H[0, v]*H[v, u] - 25*H[0, 0, u]) - 360*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u] + 3*(48*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(1858 - 216*zeta2) - 2*u*(-1 + v)*(-929 + 108*zeta2) - (-1 + v)*(911 - 929*v - 108*zeta2 + 108*v*zeta2))*H[0, 0, v] + 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(6*((38*H[0, u] + 33*H[1, u] - 38*H[1 - v, u] - 33*H[v, u])*H[0, 0, v] + 6*H[0, 0, u]*H[0, 0, v] + (-5*H[0, v] - 5*H[1, v] + 6*H[0, 0, v])*H[0, 1, u]) + 3*(55 + 10*H[0, u] + 43*H[1, u] - 10*H[1 - v, u] - 10*H[v, u] + 6*H[0, 1, u])*H[0, 1, v] + 10*(-5 + 6*H[0, v])*H[0, 1 - v, u])) + 36*(-6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(5*H[1, v] - 6*H[0, 0, v])*H[1, 0, u] + 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u] - 6*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(6*H[0, 0, v]*(H[0, 1 - v, u] + H[0, v, u]) + 5*H[0, v]*(-H[0, v, u] + H[1, 0, u])) + (254 + (-499 + 490*u)*v - 6*Pi^2*(1 + 2*(-1 + u)*v))*H[1, 0, v] + (54*zeta2 - 108*v*zeta2 + v^2*(245 - 6*Pi^2 + 54*zeta2) + u^2*(490 - 12*Pi^2 + 108*zeta2) + 2*u*(-245 + 6*Pi^2 + 54*(-1 + v)*zeta2) + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(43*H[1, u] - 10*H[v, u]))*H[1, 0, v] + 18*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*((H[0, 1, u] + H[1, 0, u])*H[1, 0, v] + (Pi^2 + 2*H[0, 0, v])*H[1, 1, u]) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v] + 2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(18*H[0, 1, v]*H[1, 1, u] + 18*H[1, 0, v]*H[1, 1, u] + 5*(5 + 6*H[1, u])*H[1, 1, v]) + (89 + (-169 + 160*u)*v - 6*Pi^2*(1 + 2*(-1 + u)*v))*H[1, 1 - v, u] + 2*(27*zeta2 - 54*v*zeta2 + v^2*(40 - 3*Pi^2 + 27*zeta2) + u^2*(80 - 6*Pi^2 + 54*zeta2) + u*(-80 + 6*Pi^2 + 54*(-1 + v)*zeta2))*H[1, 1 - v, u] + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*((43*H[0, v] + 20*H[1, v] - 6*(3*H[0, 0, v] + H[0, 1, v]))*H[1, 1 - v, u] - 6*(Pi^2 + 2*H[0, 0, v] + H[0, 1, v] + H[1, 0, v])*H[1, v, u]) + 2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*((-25 + 30*H[0, v] - 18*H[0, 0, v])*H[1 - v, 0, u] + 3*(5*H[0, v] + 5*H[1, v] - 3*(2*H[0, 0, v] + H[0, 1, v] + H[1, 0, v]))*H[1 - v, 1, u]) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u] - 2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*((-25 + 30*H[0, v] - 18*H[0, 0, v])*H[1 - v, 1 - v, u] + 15*H[0, v]*H[1 - v, v, u]) + (-6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 4*u^2*(40 + 27*zeta2) + 4*u*(-1 + v)*(40 + 27*zeta2) + (-1 + v)*(-89 + 80*v - 54*zeta2 + 54*v*zeta2))*H[v, 0, u] + 3*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(43*H[0, v]*H[v, 0, u] + 10*H[1, v]*H[v, 0, u] - 6*((Pi^2 + H[0, 1, v])*H[v, 1, u] + H[1, 0, v]*(-H[v, 0, u] + H[v, 1, u]) + H[0, 0, v]*(3*H[v, 0, u] + 2*H[v, 1, u])) - 10*H[0, v]*H[v, 1 - v, u] + 6*Pi^2*H[v, v, u] + 12*H[0, 0, v]*(H[v, 1 - v, u] + H[v, v, u]) - 9*(11 + 2*H[0, u] + 2*H[1, u] - 2*H[1 - v, u])*H[0, 0, 0, v])) + 108*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-2*(5 + 3*H[1, u])*H[0, 0, 1, v] + 23*H[0, 1, 0, v] + 6*H[0, u]*H[0, 1, 0, v] - 6*H[1 - v, u]*H[0, 1, 0, v] - 10*H[0, 1, 1 - v, u] + 6*H[0, v]*H[0, 1, 1 - v, u] - 10*H[0, v, 0, u] + 6*H[0, v]*H[0, v, 0, u] + 6*H[v, u]*(3*H[0, 0, 0, v] - H[0, 1, 0, v] - 2*H[1, 0, 0, v]) + 56*H[1, 0, 0, v] + 12*H[0, u]*H[1, 0, 0, v] + 6*H[1, u]*H[1, 0, 0, v] - 12*H[1 - v, u]*H[1, 0, 0, v] + 2*((5 + 3*H[1, u])*H[1, 0, 1, v] + (-5 + 3*H[0, v])*H[1, 0, 1 - v, u] + 10*H[1, 1, 0, v] + 6*H[1, u]*H[1, 1, 0, v] + 6*H[0, v]*H[1, 1, 1 - v, u] + 6*H[1, v]*H[1, 1, 1 - v, u] + (-5 + 3*H[0, v])*H[1, 1 - v, 0, u] + 3*(H[0, v] + H[1, v])*H[1, 1 - v, 1, u] - 2*(-5 + 3*H[0, v])*H[1, 1 - v, 1 - v, u] - 3*H[0, v]*(H[1, 1 - v, v, u] - H[1, v, 0, u])) + 2*(5*H[1 - v, 1, 1 - v, u] + 5*H[1 - v, v, 0, u] - 10*H[v, 0, 0, u] + 5*H[v, 0, 1 - v, u] + 3*H[1, v]*(H[1, v, 0, u] + H[v, 0, 1, u] + H[v, 1, 0, u]) + 5*H[v, 1 - v, 0, u] - 3*H[0, v]*(H[1, v, 1 - v, u] + H[1 - v, 1, 1 - v, u] + H[1 - v, v, 0, u] - 2*H[v, 0, 0, u] - H[v, 0, 1, u] + H[v, 0, 1 - v, u] + H[v, 0, v, u] - H[v, 1, 0, u] + H[v, 1, 1 - v, u] + H[v, 1 - v, 0, u] + 2*H[v, v, 0, u]) + 9*H[0, 0, 0, 0, v] - 3*H[0, 0, 1, 0, v] - 6*H[0, 1, 0, 0, v] - 9*H[1, 0, 0, 0, v] + 3*H[1, 0, 1, 0, v] + 6*H[1, 1, 0, 0, v] + 6*H[1, 1, 1 - v, 1 - v, u] + 3*H[1, 1 - v, 1, 1 - v, u] + 3*H[1, 1 - v, v, 0, u] + 3*H[1, v, 0, 1 - v, u] + 3*H[1, v, 1 - v, 0, u] + 3*H[v, 0, 1, 1 - v, u] + 3*H[v, 0, v, 0, u])) + 72*(9*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(H[v, 1, 0, 1 - v, u] + H[v, 1, 1 - v, 0, u]) + 84*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-H[0, u] + 2*H[0, v] + H[1, v] + H[1 - v, u])*zeta3 + 2*(9*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u] - 7*(26*u^2 + 26*u*(-1 + v) + 19*(-1 + v)^2)*zeta3)))/(1296*v)));

M0M2 = -1/144*(MH2*(2*(240 + 71*Pi^2)*u^6 + (-1 + v)^2*v*(Pi^2*(-53 + 71*v) + 3*(-99 + 80*v)) + 2*u^5*(-879 + 693*v + Pi^2*(-281 + 225*v)) + u^4*(6*(431 - 807*v + 262*v^2) + Pi^2*(887 - 1616*v + 563*v^2)) - u*(-1 + v)*(3*(-67 + 579*v - 660*v^2 + 160*v^3) + Pi^2*(-53 + 419*v - 568*v^2 + 166*v^3)) + u^3*(-2019 + 6870*v - 5193*v^2 + 906*v^3 + Pi^2*(-709 + 2248*v - 1777*v^2 + 344*v^3)) + u^2*(3*(304 - 1685*v + 2168*v^2 - 863*v^3 + 80*v^4) + Pi^2*(295 - 1501*v + 2024*v^2 - 889*v^3 + 89*v^4)))*H[0, u])/((-1 + u)^2*v*(-1 + u + v)*(u + v)) - (MH2*(126*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(604 + 54*v) + 2*u^4*(-1235 + 798*v + 81*v^2) - (-1 + v)^2*(320 - 586*v + 329*v^2) + u^3*(4097 - 5788*v + 1655*v^2 + 162*v^3) + u^2*(-3511 + 7780*v - 5351*v^2 + 938*v^3 + 54*v^4) + u*(1600 - 4868*v + 5355*v^2 - 2362*v^3 + 275*v^4))*H[0, u]*H[0, v])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MH2*(9*(-1 + v)^2*v + u^5*(604 + 216*Pi^2 + 54*v) + u^2*v*(239 + 108*Pi^2*(-1 + v)^2 - 478*v + 329*v^2) + 9*u*(1 - 2*v - 3*v^2 + 4*v^3) + 2*u^4*(-275 + 586*v + 54*v^2 + 108*Pi^2*(-1 + 2*v)) + u^3*(257 - 1082*v + 897*v^2 + 54*v^3 + 108*Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1, u])/(144*u^2*v*(u + v)) - (MH2*(455 + 138*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 928*v + 473*v^2 + u^2*(892 + 54*v) + u*(-892 + 838*v + 54*v^2))*H[0, u]*H[1, v])/(144*v) - (MH2*(9*(-1 + v)^2*v + 2*u^5*(302 + 96*Pi^2 + 27*v) + u^2*v*(239 + 96*Pi^2*(-1 + v)^2 - 478*v + 329*v^2) + 9*u*(1 - 2*v - 3*v^2 + 4*v^3) + 2*u^4*(-275 + 586*v + 54*v^2 + 96*Pi^2*(-1 + 2*v)) + u^3*(257 - 1082*v + 897*v^2 + 54*v^3 + 96*Pi^2*(1 - 4*v + 3*v^2)))*H[1, u]*H[1, v])/(144*u^2*v*(u + v)) + (MH2*(9*(-1 + v)^2*v + u^5*(604 + 288*Pi^2 + 54*v) + u^2*v*(239 + 144*Pi^2*(-1 + v)^2 - 478*v + 329*v^2) + 9*u*(1 - 2*v - 3*v^2 + 4*v^3) + 2*u^4*(-275 + 577*v + 54*v^2 + 144*Pi^2*(-1 + 2*v)) + u^3*(257 - 1064*v + 879*v^2 + 54*v^3 + 144*Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1 - v, u])/(144*u^2*v*(u + v)) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(3*v) + (MH2*Pi^2*(79 + 212*u^2 - 176*v + 97*v^2 + 2*u*(-88 + 97*v))*H[v, u])/(72*v) + (MH2*(162*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(604 + 54*v) + 2*u^4*(-1235 + 789*v + 81*v^2) - (-1 + v)^2*(320 - 586*v + 329*v^2) + u^3*(4097 - 5734*v + 1601*v^2 + 162*v^3) + u^2*(-3511 + 7726*v - 5243*v^2 + 884*v^3 + 54*v^4) + u*(1600 - 4850*v + 5301*v^2 - 2308*v^3 + 257*v^4))*H[0, v]*H[v, u])/(144*(-1 + u)*v*(-1 + u + v)^2) + (5*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(8*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(2*v) + (MH2*(7 + 11*u^2 - 11*v + 4*v^2 + u*(-11 + 8*v))*H[0, v]*H[0, 0, u])/(4*v) + (MH2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MH2*(162*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(604 + 54*v) + 2*u^4*(-1235 + 789*v + 81*v^2) - (-1 + v)^2*(320 - 586*v + 329*v^2) + u^3*(4097 - 5734*v + 1601*v^2 + 162*v^3) + u^2*(-3511 + 7726*v - 5243*v^2 + 884*v^3 + 54*v^4) + u*(1600 - 4850*v + 5301*v^2 - 2308*v^3 + 257*v^4))*H[0, 0, v])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MH2*(116 + 196*u^4 + 202*u^3*(-3 + v) - 214*v + 98*v^2 + u*(-446 + 636*v - 208*v^2) + u^2*(740 - 624*v + 107*v^2))*H[0, u]*H[0, 0, v])/(24*(-1 + u)^2*v) - (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) + (MH2*(67 + 170*u^4 - 152*v + 85*v^2 + 4*u^3*(-126 + 47*v) - 2*u*(149 - 249*v + 91*v^2) + u^2*(565 - 534*v + 94*v^2))*H[1 - v, u]*H[0, 0, v])/(24*(-1 + u)^2*v) + (MH2*(40 + 53*u^2 - 71*v + 31*v^2 + u*(-71 + 62*v))*H[v, u]*H[0, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(4*v) + (MH2*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[0, v]*H[0, 1, u])/(24*v*(u + v)^2) + (MH2*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[1, v]*H[0, 1, u])/(24*v*(u + v)^2) + (MH2*(-(u*v*(-1 + u + v)) + 5*Pi^2*(2*u^3 + (-1 + v)^2*v + u^2*(-2 + 4*v) + u*(1 - 4*v + 3*v^2)))*H[0, 1, v])/(8*v*(u + v)) - (MH2*(112*u^2 + 130*u*(-1 + v) + 65*(-1 + v)^2)*H[0, u]*H[0, 1, v])/(24*v) - (MH2*(112*u^2 + 130*u*(-1 + v) + 65*(-1 + v)^2)*H[1, u]*H[0, 1, v])/(24*v) + (MH2*(2*u^4 + 7*(-1 + v)^2*v^2 + 10*u^3*(-2 + 3*v) + 2*u*v*(7 - 27*v + 20*v^2) + u^2*(10 - 60*v + 61*v^2))*H[1 - v, u]*H[0, 1, v])/(24*v*(u + v)^2) + (MH2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, u]*H[0, 1, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[0, 1, v])/(2*v) - (MH2*(455 + 138*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 928*v + 473*v^2 + u^2*(892 + 54*v) + u*(-892 + 838*v + 54*v^2))*H[0, 1 - v, u])/(144*v) - (MH2*(50*u^4 + 25*(-1 + v)^2*v^2 + 2*u^3*(-29 + 75*v) + 2*u*v*(25 - 78*v + 50*v^2) + u^2*(24 - 164*v + 175*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) - (MH2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(12*v) - (MH2*(50 + 64*u^4 + 70*u^3*(-3 + v) - 82*v + 32*v^2 - 2*u*(91 - 120*v + 38*v^2) + u^2*(278 - 228*v + 41*v^2))*H[0, v]*H[0, v, u])/(24*(-1 + u)^2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(4*v) + (7*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) + (MH2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[0, v]*H[1, 0, u])/(12*v) + (MH2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, v]*H[1, 0, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/(4*v) + (MH2*(2*u^6*(590 + 144*Pi^2 + 27*v) + 2*u^5*(-2333 + 576*Pi^2*(-1 + v) + 2252*v + 108*v^2) - (-1 + v)^2*v*(590 + 144*Pi^2*(-1 + v)^2 - 1270*v + 617*v^2) + u*(-1 + v)*(590 - 4792*v + 8575*v^2 - 4774*v^3 + 545*v^4 + 144*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(2914 - 15993*v + 26131*v^2 - 15615*v^3 + 2599*v^4 + 54*v^5 + 144*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^4*(7517 - 16160*v + 6977*v^2 + 324*v^3 + 144*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(-6355 + 22803*v - 22407*v^2 + 5707*v^3 + 216*v^4 + 144*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)))*H[1, 0, v])/(144*(-1 + u)*v*(-1 + u + v)^2*(u + v)) - (MH2*(19 + 50*u^4 - 44*v + 25*v^2 + 4*u^3*(-36 + 13*v) - 2*u*(41 - 71*v + 27*v^2) + u^2*(157 - 150*v + 28*v^2))*H[0, u]*H[1, 0, v])/(8*(-1 + u)^2*v) - (MH2*(86*u^2 + 43*(-1 + v)^2 + u*(-68 + 86*v))*H[1, u]*H[1, 0, v])/(24*v) + (MH2*(22*u^6 + 10*u^5*(-8 + 7*v) + 6*v^2*(4 - 7*v + 3*v^2) + u^4*(117 - 250*v + 89*v^2) - 2*u*v*(-24 + 83*v - 72*v^2 + 16*v^3) + u^3*(-82 + 340*v - 294*v^2 + 56*v^3) + u^2*(23 - 208*v + 348*v^2 - 156*v^3 + 15*v^4))*H[1 - v, u]*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MH2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, u]*H[1, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) - (MH2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[0, v]*H[1, 1, u])/(12*v) - (MH2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, v]*H[1, 1, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/v + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(3*v) - (MH2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) - (MH2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[1, u]*H[1, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 1, v])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/v - (MH2*(9*(-1 + v)^2*v + 2*u^5*(302 + 96*Pi^2 + 27*v) + u^2*v*(239 + 96*Pi^2*(-1 + v)^2 - 478*v + 329*v^2) + 9*u*(1 - 2*v - 3*v^2 + 4*v^3) + 2*u^4*(-275 + 586*v + 54*v^2 + 96*Pi^2*(-1 + 2*v)) + u^3*(257 - 1082*v + 897*v^2 + 54*v^3 + 96*Pi^2*(1 - 4*v + 3*v^2)))*H[1, 1 - v, u])/(144*u^2*v*(u + v)) - (MH2*(86*u^2 + 43*(-1 + v)^2 + u*(-68 + 86*v))*H[0, v]*H[1, 1 - v, u])/(24*v) - (MH2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[1, v]*H[1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(4*v) - (MH2*(455 + 138*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 928*v + 473*v^2 + u^2*(892 + 54*v) + u*(-892 + 838*v + 54*v^2))*H[1 - v, 0, u])/(144*v) - (MH2*(16 + 50*u^4 - 38*v + 22*v^2 + 2*u^3*(-71 + 25*v) + 5*u^2*(30 - 28*v + 5*v^2) - 2*u*(37 - 64*v + 24*v^2))*H[0, v]*H[1 - v, 0, u])/(8*(-1 + u)^2*v) - (MH2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(12*v) - (MH2*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[0, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MH2*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[1, v]*H[1 - v, 1, u])/(24*v*(u + v)^2) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(3*v) + (MH2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[0, v]*H[1 - v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(4*v) + (MH2*(1 + 38*u^4 - 20*v + 19*v^2 + 4*u^3*(-27 + 14*v) - 2*u*(17 - 51*v + 25*v^2) + u^2*(103 - 138*v + 28*v^2))*H[0, v]*H[1 - v, v, u])/(24*(-1 + u)^2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v) - (MH2*(126*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(604 + 54*v) + 2*u^4*(-1235 + 789*v + 81*v^2) - (-1 + v)^2*(320 - 586*v + 329*v^2) + u^3*(4097 - 5734*v + 1601*v^2 + 162*v^3) + u^2*(-3511 + 7726*v - 5243*v^2 + 884*v^3 + 54*v^4) + u*(1600 - 4850*v + 5301*v^2 - 2308*v^3 + 257*v^4))*H[v, 0, u])/(144*(-1 + u)*v*(-1 + u + v)^2) - (MH2*(61 + 86*u^2 - 104*v + 43*v^2 + 2*u*(-52 + 43*v))*H[0, v]*H[v, 0, u])/(24*v) - (MH2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[1, v]*H[v, 0, u])/(12*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(4*v) + (5*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(8*v) + (MH2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(3*v) - (MH2*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[0, v]*H[v, v, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/v + (MH2*(45 + 72*u^4 - 84*v + 39*v^2 + 4*u^3*(-57 + 20*v) + 3*u^2*(95 - 82*v + 14*v^2) - 2*u*(87 - 125*v + 41*v^2))*H[0, 0, 0, v])/(8*(-1 + u)^2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(2*v) + (MH2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[0, 0, 1, v])/(12*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/(2*v) + (MH2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(4*v) + (MH2*(112*u^4 + 65*(-1 + v)^2 + 2*u^3*(-177 + 62*v) + u^2*(437 - 372*v + 56*v^2) - 2*u*(130 - 189*v + 59*v^2))*H[0, 1, 0, v])/(24*(-1 + u)^2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(2*v) + (MH2*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[0, 1, 1 - v, u])/(24*v*(u + v)^2) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/v + (MH2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v) - (MH2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v) + (MH2*(50 + 64*u^4 + 70*u^3*(-3 + v) - 82*v + 32*v^2 - 2*u*(91 - 120*v + 38*v^2) + u^2*(278 - 228*v + 41*v^2))*H[0, v, 0, u])/(24*(-1 + u)^2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/v + (MH2*(67 + 170*u^4 - 152*v + 85*v^2 + 4*u^3*(-126 + 47*v) - 2*u*(149 - 249*v + 91*v^2) + u^2*(565 - 534*v + 94*v^2))*H[1, 0, 0, v])/(24*(-1 + u)^2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(2*v) + (MH2*(2*u^4 + 10*(-1 + v)^2*v^2 + 2*u^3*(-7 + 12*v) + 20*u*v*(1 - 3*v + 2*v^2) + u^2*(13 - 54*v + 52*v^2))*H[1, 0, 1, v])/(24*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(4*v) + (MH2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, 0, 1 - v, u])/(12*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, v, u])/(4*v) + (MH2*(22*u^6 + u^5*(-78 + 68*v) + v^2*(17 - 28*v + 11*v^2) + 2*u^4*(53 - 114*v + 39*v^2) - 2*u*v*(-17 + 61*v - 50*v^2 + 9*v^3) + u^3*(-66 + 288*v - 242*v^2 + 40*v^3) + 2*u^2*(8 - 81*v + 135*v^2 - 55*v^3 + 4*v^4))*H[1, 1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/v - (MH2*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, 1, 1 - v, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/v + (MH2*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, 1 - v, 0, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/v - (MH2*(11*u^2 + 7*(-1 + v)^2 + u*(-11 + 14*v))*H[1, 1 - v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(4*v) + (MH2*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(4*v) - (MH2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/v - (MH2*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[1 - v, 1, 1 - v, u])/(24*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(2*v) - (MH2*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(2*v) - (MH2*(1 + 38*u^4 - 20*v + 19*v^2 + 4*u^3*(-27 + 14*v) - 2*u*(17 - 51*v + 25*v^2) + u^2*(103 - 138*v + 28*v^2))*H[1 - v, v, 0, u])/(24*(-1 + u)^2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) + (MH2*(7 + 11*u^2 - 11*v + 4*v^2 + u*(-11 + 8*v))*H[v, 0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(4*v) - (MH2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, 0, 1 - v, u])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/v - (MH2*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, 1 - v, 0, u])/(12*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v) + (MH2*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[v, v, 0, u])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/v - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/v + Nf^2*(-1/1296*(MH2*(-400 + 141*Pi^2)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(54*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(9*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(54*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(144*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(54*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(144*v) + I*((10*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(27*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(36*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(18*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(36*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(36*v)) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(144*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(72*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(144*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(144*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(144*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(144*v) + ((5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(9*v) + (((5*I)/18)*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/v - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(72*v))*Log[muSqOMH2] + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(24*v)) - (MH2*H[1, u]*(Pi^2*(199*u^2 + 104*(-1 + v)^2 + u*(-217 + 208*v)) + 90*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(72*v) + (Nf*((MH2*(16*(3 + Pi^2)*u^3 + 16*(3 + Pi^2)*u^2*(-1 + 2*v) + (-1 + v)*v*(8*Pi^2*(-1 + v) + 3*(-9 + 8*v)) + u*(39 - 99*v + 72*v^2 + 8*Pi^2*(1 - 4*v + 3*v^2)))*H[0, u])/(144*v*(u + v)) + (MH2*(2*u^4*(-454 + 15*Pi^2*(-1 + v)^2 + 908*v - 562*v^2) + 4*u^3*(-1 + v)*(-454 + 15*Pi^2*(-1 + v)^2 + 908*v - 562*v^2) - (-1 + v)^2*v*(-508 + 15*Pi^2*(-1 + v)^2 + 962*v - 562*v^2) + u*(-1 + v)*(-544 + 2922*v - 4774*v^2 + 3174*v^3 - 562*v^4 + 15*Pi^2*(-1 + v)^2*(1 - 4*v + v^2)) + u^2*(15*Pi^2*(-1 + v)^2*(3 - 8*v + 3*v^2) - 2*(726 - 3277*v + 5219*v^2 - 3619*v^3 + 843*v^4)))*H[0, v])/(432*(-1 + u)*(-1 + v)^2*v*(u + v)) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(36*v) + (7*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(36*v) - (MH2*(-13 + 16*u^3 + 4*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 16*u^2*(-2 + v) + 21*v - 8*v^2 + u*(29 - 33*v + 8*v^2))*H[1, v])/(48*(-1 + u)*v) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(36*v) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(36*v) - (MH2*(-13 + 16*u^3 + 4*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 16*u^2*(-2 + v) + 21*v - 8*v^2 + u*(29 - 33*v + 8*v^2))*H[1 - v, u])/(48*(-1 + u)*v) - (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(36*v) - (2*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(9*v) - (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(36*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) - (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(36*v) + (17*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(24*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(24*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(24*v) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(36*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(24*v) - (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(36*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, u])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(4*v) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(36*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(4*v) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(36*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(24*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(24*v) + (29*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(36*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(6*v) + I*((MH2*Pi*(10*(-62 + 3*Pi^2)*u^4 + 20*(-62 + 3*Pi^2)*u^3*(-1 + v) - (346 + 15*Pi^2*(-1 + v) - 310*v)*(-1 + v)*v + u*(-1 + v)*(-310 + 1312*v - 310*v^2 + 15*Pi^2*(1 - 4*v + v^2)) + u^2*(-930 + 2552*v - 930*v^2 + 15*Pi^2*(3 - 8*v + 3*v^2))))/(432*(-1 + u)*v*(u + v)) - (29*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(36*v) + (29*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(36*v) - (7*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(24*v) - (29*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) + (29*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(36*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(12*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(8*v) + (29*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(36*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) + (29*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(36*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) + (11*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(12*v) - (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(12*v) - (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v)) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(24*v) - (13*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(6*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(6*v) + ((MH2*(-544 - 908*u^2 + 111*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 908*u*(-1 + v) + 998*v - 454*v^2))/(432*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) + I*((-5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(12*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) - (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(12*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(12*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v)) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(12*v))*Log[muSqOMH2] + (MH2*(1266*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + v) + u^2*(2050 - 754*v + 9432*zeta3 - 9432*v*zeta3) - (-1 + v)^2*(-2393 + 377*v - 4716*zeta3 + 4716*v*zeta3) - 2*u*(-1 + v)*(-1025 + 377*v - 4716*zeta3 + 4716*v*zeta3)))/(2592*(-1 + v)*v)))/Nc + (MH2*H[1 - v, u]*(3*(-1 + v)^2*v^2 + 8*u^7*(20 + 7*Pi^2 + 15*zeta3) + u*(-1 + v)*v*(-6 + v^2*(92 + 27*Pi^2 + 60*zeta3) - v*(106 + 33*Pi^2 + 60*zeta3)) + 2*u^3*(56 + Pi^2*(15 - 147*v + 264*v^2 - 119*v^3 + 12*v^4) + 30*zeta3 - 15*v^3*(33 + 20*zeta3) + v^4*(49 + 30*zeta3) + 15*v^2*(69 + 40*zeta3) - 3*v*(183 + 100*zeta3)) + u^2*(3 + 2*v*(109 + 33*Pi^2 + 60*zeta3) - 6*v^2*(142 + 39*Pi^2 + 80*zeta3) - v^4*(193 + 50*Pi^2 + 120*zeta3) + 4*v^3*(205 + 53*Pi^2 + 120*zeta3)) + 2*u^5*(353 + Pi^2*(97 - 232*v + 80*v^2) + 210*zeta3 - 4*v*(209 + 135*zeta3) + v^2*(307 + 210*zeta3)) + u^4*(2*Pi^2*(-57 + 270*v - 243*v^2 + 44*v^3) + 16*v*(128 + 75*zeta3) - 15*v^2*(129 + 80*zeta3) - 3*(149 + 80*zeta3) + v^3*(374 + 240*zeta3)) + 2*u^6*(Pi^2*(-83 + 76*v) + 3*(-89 - 60*zeta3 + v*(83 + 60*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + (MH2*H[1, v]*(3*(-1 + v)^2*v^2 + 8*u^7*(20 + 7*Pi^2 + 15*zeta3) + u*(-1 + v)*v*(-6 + v^2*(92 + 19*Pi^2 + 60*zeta3) - v*(106 + 25*Pi^2 + 60*zeta3)) + 2*u^3*(56 + Pi^2*(11 - 123*v + 224*v^2 - 95*v^3 + 8*v^4) + 30*zeta3 - 15*v^3*(33 + 20*zeta3) + v^4*(49 + 30*zeta3) + 15*v^2*(69 + 40*zeta3) - 3*v*(183 + 100*zeta3)) + u^2*(3 + 2*v*(109 + 25*Pi^2 + 60*zeta3) - 6*v^2*(142 + 31*Pi^2 + 80*zeta3) - v^4*(193 + 34*Pi^2 + 120*zeta3) + 4*v^3*(205 + 41*Pi^2 + 120*zeta3)) + 2*u^5*(353 + Pi^2*(93 - 224*v + 76*v^2) + 210*zeta3 - 4*v*(209 + 135*zeta3) + v^2*(307 + 210*zeta3)) + u^4*(Pi^2*(-98 + 492*v - 438*v^2 + 72*v^3) + 16*v*(128 + 75*zeta3) - 15*v^2*(129 + 80*zeta3) - 3*(149 + 80*zeta3) + v^3*(374 + 240*zeta3)) + 2*u^6*(Pi^2*(-83 + 76*v) + 3*(-89 - 60*zeta3 + v*(83 + 60*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + Nc*Nf*((MH2*(4*(251 + 18*Pi^2)*u^4 + (-1 + v)^2*v*(-583 + 36*Pi^2*(-1 + v) + 502*v) + 4*u^3*(-583 + 753*v + 18*Pi^2*(-2 + 3*v)) + u*(-1 + v)*(547 - 2888*v + 2008*v^2 + 36*Pi^2*(1 - 5*v + 4*v^2)) + u^2*(1767 - 5641*v + 3514*v^2 + 36*Pi^2*(3 - 10*v + 7*v^2)))*H[0, u])/(432*v*(-1 + u + v)*(u + v)) + (MH2*(54*(-1 + v)^4*v^2 + 2*u^6*(-1649 + 36*Pi^2*(-1 + v)^2 + 3262*v - 1379*v^2) + 6*u^5*(-1 + v)*(-1649 + 36*Pi^2*(-1 + v)^2 + 3262*v - 1379*v^2) - u*(-1 + v)^3*v*(-1658 + 36*Pi^2*(-1 + v)^2 + 2893*v - 1325*v^2) + u^2*(-1 + v)^2*(-1694 + 11363*v - 18528*v^2 + 9860*v^3 - 1379*v^4 + 36*Pi^2*(-1 + v)^2*(1 - 5*v + v^2)) + 2*u^3*(-1 + v)*(-3343 + 16265*v - 25187*v^2 + 14555*v^3 - 2758*v^4 + 72*Pi^2*(-1 + v)^2*(1 - 3*v + v^2)) + u^4*(-11588 + 49065*v - 72947*v^2 + 44655*v^3 - 9653*v^4 + 36*Pi^2*(-1 + v)^2*(7 - 16*v + 7*v^2)))*H[0, v])/(216*(-1 + u)*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + (MH2*(50*u^4 + 2*u^3*(-49 + 75*v) + (-1 + v)^2*(13 - 30*v + 25*v^2) + u^2*(119 - 250*v + 175*v^2) + 4*u*(-18 + 51*v - 58*v^2 + 25*v^3))*H[0, u]*H[0, v])/(48*v*(-1 + u + v)^2) - (7*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(36*v) - (MH2*(40*u^4 - 9*(-1 + v)^2 + u^3*(-1 + 40*v) + 18*u*(3 - 4*v + v^2) + u^2*(-55 + 2*v + 20*v^2))*H[0, v]*H[1, u])/(36*u^2*v) + (MH2*(4*(-251 + 12*Pi^2)*u^4 + 4*u^3*(421 + 12*Pi^2*(-2 + v) - 251*v) - u*(7 + 24*Pi^2*(-1 + v) - 394*v)*(-1 + v) + 108*(-1 + v)^2 + u^2*(-795 + 1657*v - 502*v^2 + 24*Pi^2*(3 - 4*v + v^2)))*H[1, v])/(432*(-1 + u)*u*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(36*v) - (MH2*(40*u^4 - 9*(-1 + v)^2 + u^3*(-1 + 40*v) + 18*u*(3 - 4*v + v^2) + u^2*(-55 + 2*v + 20*v^2))*H[1, u]*H[1, v])/(36*u^2*v) + (MH2*(-1004*u^4 + 108*(-1 + v)^2 - 4*u^3*(-421 + 251*v) + u^2*(-795 + 1657*v - 502*v^2) + u*(7 - 401*v + 394*v^2))*H[1 - v, u])/(432*(-1 + u)*u*v) - (MH2*(50*u^4 + 12*(-1 + v)^2 + 2*u^3*(-51 + 25*v) - 24*u*(3 - 4*v + v^2) + u^2*(125 - 106*v + 25*v^2))*H[0, v]*H[1 - v, u])/(48*u^2*v) - (41*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, u])/(72*v) + (2*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(9*v) + (MH2*(40*u^4 + 3*u^3*(-53 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(182 - 355*v + 140*v^2) + u*(-101 + 312*v - 291*v^2 + 80*v^3))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)^2) - (41*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u])/(72*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/(4*v) - (MH2*(290*u^4 + u^3*(-831 + 870*v) + (-1 + v)^2*(136 - 275*v + 145*v^2) + u^2*(973 - 1955*v + 1015*v^2) + u*(-559 + 1668*v - 1689*v^2 + 580*v^3))*H[0, 0, v])/(36*v*(-1 + u + v)^2) - (17*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(3*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(24*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(24*v) - (155*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(144*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(24*v) - (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(24*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(36*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(24*v) - (MH2*(470*u^4 + 6*u^3*(-261 + 235*v) + (-1 + v)^2*(271 - 530*v + 235*v^2) + u^2*(1813 - 3590*v + 1645*v^2) + 4*u*(-256 + 777*v - 756*v^2 + 235*v^3))*H[1, 0, v])/(144*v*(-1 + u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(3*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, u])/(6*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(6*v) - (41*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, v])/(72*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/(4*v) - (MH2*(40*u^4 - 9*(-1 + v)^2 + u^3*(-1 + 40*v) + 18*u*(3 - 4*v + v^2) + u^2*(-55 + 2*v + 20*v^2))*H[1, 1 - v, u])/(36*u^2*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(36*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(24*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(24*v) - (41*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, u])/(72*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(24*v) - (MH2*(40*u^4 + 3*u^3*(-53 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(182 - 355*v + 140*v^2) + u*(-101 + 312*v - 291*v^2 + 80*v^3))*H[v, 0, u])/(36*v*(-1 + u + v)^2) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(6*v) + I*((MH2*Pi*((-2294 + 24*Pi^2)*u^6 + 6*(-1147 + 12*Pi^2)*u^5*(-1 + v) - 54*(-1 + v)^3*v - u*(-1 + v)^2*(-54 + (1507 - 12*Pi^2)*v + (-1201 + 12*Pi^2)*v^2) + 4*u^3*(-1 + v)*(-1282 + 3558*v - 1147*v^2 + 12*Pi^2*(1 - 3*v + v^2)) + u^4*(-8299 + 18586*v - 8029*v^2 + 12*Pi^2*(7 - 16*v + 7*v^2)) + u^2*(-1 + v)*(1471 - 7746*v + 7170*v^2 - 1147*v^3 + 12*Pi^2*(-1 + 6*v - 6*v^2 + v^3))))/(216*(-1 + u)*u*v*(-1 + u + v)*(u + v)) + (53*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(144*v) - (MH2*Pi*(430*u^4 + 6*u^3*(-228 + 215*v) + (-1 + v)^2*(233 - 460*v + 215*v^2) + u^2*(1589 - 3160*v + 1505*v^2) + u*(-902 + 2724*v - 2682*v^2 + 860*v^3))*H[0, v])/(72*v*(-1 + u + v)^2) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(8*v) + (MH2*Pi*(40*u^4 - 9*(-1 + v)^2 + u^3*(-1 + 40*v) + 18*u*(3 - 4*v + v^2) + u^2*(-55 + 2*v + 20*v^2))*H[1, u])/(36*u^2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) - (53*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(144*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(8*v) - (53*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(144*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(8*v) - (MH2*Pi*(40*u^4 + 3*u^3*(-53 + 40*v) + (-1 + v)^2*(29 - 55*v + 20*v^2) + u^2*(182 - 355*v + 140*v^2) + u*(-101 + 312*v - 291*v^2 + 80*v^3))*H[v, u])/(36*v*(-1 + u + v)^2) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(3*v) + (7*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(24*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(6*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(8*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(24*v) + (7*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v)) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(8*v) - (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(24*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(24*v) - (19*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(24*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(6*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(24*v) + (7*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(6*v) + (-1/216*(MH2*(1694 + 3298*u^2 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 3298*u*(-1 + v) - 3343*v + 1649*v^2))/v + (155*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(144*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) - (155*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(144*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(12*v) - (155*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(144*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(12*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(12*v) + I*((-175*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(72*v) - (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(12*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(12*v) - (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(12*v)) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(12*v))*Log[muSqOMH2] - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(24*v) + (MH2*((Pi^2*(1294*u^4 + 6*u^3*(-621 + 647*v) + (-1 + v)^2*(611 - 1234*v + 647*v^2) + u^2*(4361 - 8758*v + 4529*v^2) + 4*u*(-626 + 1869*v - 1890*v^2 + 647*v^3)))/(-1 + u + v)^2 - (-1 + v)*(-8737 - 1464*zeta3 + v*(8785 + 1464*zeta3)) - 2*u*(-7849 - 1464*zeta3 + v*(8785 + 1464*zeta3)) - (2*u^2*(-7849 - 1464*zeta3 + v*(8785 + 1464*zeta3)))/(-1 + v)))/(864*v)) - (MH2*H[0, v]*(-54*(-1 + v)^2*v^2 + 2*u^7*(-7592 + 57*Pi^2 + 216*zeta3) + u*(-1 + v)*v*(-9104 + 3*Pi^2*(127 - 182*v + 55*v^2) + 4*v*(4147 - 108*zeta3) + 216*zeta3 + 8*v^2*(-976 + 27*zeta3)) + 2*u^6*(3*Pi^2*(-148 + 99*v) + 8*(-4 + 3*v)*(-949 + 27*zeta3)) + u^5*(-99686 + 3*Pi^2*(787 - 1114*v + 355*v^2) + 2*v*(84583 - 2376*zeta3) + 2808*zeta3 + 4*v^2*(-13367 + 378*zeta3)) + u^4*(86482 + 3*Pi^2*(-965 + 2252*v - 1463*v^2 + 268*v^3) - 2376*zeta3 + 8*v^3*(-3877 + 108*zeta3) - 8*v^2*(-22484 + 621*zeta3) + v*(-251350 + 6912*zeta3)) + u^2*(-3*Pi^2*(127 - 872*v + 1353*v^2 - 742*v^3 + 134*v^4) + 2*(4291 + v^2*(61953 - 1620*zeta3) + v^4*(7889 - 216*zeta3) - 108*zeta3 + 2*v^3*(-20177 + 540*zeta3) + v*(-33941 + 864*zeta3))) + u^3*(3*Pi^2*(563 - 2081*v + 2152*v^2 - 779*v^3 + 73*v^4) + 2*(-20465 + v*(93257 - 2484*zeta3) + v^3*(43610 - 1188*zeta3) + 540*zeta3 + 2*v^4*(-1979 + 54*zeta3) + 2*v^2*(-56141 + 1512*zeta3)))))/(864*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)) + Log[muSqOMH2]*((-55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(24*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(24*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(24*v) + I*((55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(24*v) - (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) + (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(24*v) - (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(24*v) - (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(24*v) - (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(24*v)) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(24*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(24*v) - (MH2*(1329*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*(8*u^2*(-949 + 27*zeta3) + 8*u*(-1 + v)*(-949 + 27*zeta3) + (-1 + v)*(4291 - 108*zeta3 + 4*v*(-949 + 27*zeta3)))))/(864*v)) - (MH2*(2*u^7*(2601*Pi^4 + 30*Pi^2*(1805 + 108*v) - 10*(38435 + 1458*zeta4 - 11322*zeta3)) + 2*u^6*(1921750 + 2601*Pi^4*(-5 + 4*v) + 30*Pi^2*(-9052 + 6671*v + 432*v^2) + 72900*zeta4 - 40*v*(38435 + 1458*zeta4 - 11079*zeta3) - 559620*zeta3) + (-1 + v)^2*v*(2601*Pi^4*(-1 + v)^2 + 30*Pi^2*(1832 - 3664*v + 1895*v^2) + 10*(-1 + v)*(48443 - 324*zeta3 + 1458*zeta4 - 10998*zeta3 + v*(-38435 + 324*zeta3 - 1458*zeta4 + 10998*zeta3))) - u*(-1 + v)*(2601*Pi^4*(-1 + v)^2*(1 - 7*v + 2*v^2) + 30*Pi^2*(1832 - 16416*v + 30847*v^2 - 20017*v^3 + 3610*v^4) + 10*(-1 + v)*(48443 - 324*zeta3 + 1458*zeta4 - 10998*zeta3 - 27*v^2*(-13553 + 84*zeta3 - 486*zeta4 + 3594*zeta3) + 8*v*(-44690 + 243*zeta3 - 1458*zeta4 + 10917*zeta3) + v^3*(-76870 + 648*zeta3 - 2916*zeta4 + 20700*zeta3))) + u^2*(2601*Pi^4*(-1 + v)^2*(-6 + 24*v - 12*v^2 + v^3) + 30*Pi^2*(-10974 + 65313*v - 118518*v^2 + 86816*v^3 - 24046*v^4 + 1499*v^5) + 10*(-1 + v)*(v^3*(509663 - 2916*zeta3 + 18954*zeta4 - 134874*zeta3) + 108*v^2*(-13553 + 60*zeta3 - 486*zeta4 + 3564*zeta3) + v^4*(-38435 + 324*zeta3 - 1458*zeta4 + 10026*zeta3) + 6*(-45107 + 216*zeta3 - 1458*zeta4 + 10890*zeta3) - 6*v*(-212191 + 864*zeta3 - 7290*zeta4 + 54234*zeta3))) + u^5*(2601*Pi^4*(21 - 36*v + 13*v^2) + 30*Pi^2*(38139 - 62892*v + 19865*v^2 + 1296*v^3) + 10*(-817143 + 324*zeta3 - 30618*zeta4 + 232254*zeta3 - 36*v*(-38713 + 18*zeta3 - 1458*zeta4 + 10962*zeta3) + v^2*(-499655 + 324*zeta3 - 18954*zeta4 + 140058*zeta3))) + u^3*(2601*Pi^4*(16 - 66*v + 83*v^2 - 38*v^3 + 5*v^4) + 30*Pi^2*(29213 - 118770*v + 146152*v^2 - 63946*v^3 + 7009*v^4 + 216*v^5) + 10*(-1 + v)*(v^2*(1298379 - 4212*zeta3 + 48114*zeta4 - 347706*zeta3) - 8*(-84376 + 243*zeta3 - 2916*zeta4 + 21753*zeta3) + v^3*(-192175 + 972*zeta3 - 7290*zeta4 + 50778*zeta3) + v*(-2021830 + 5184*zeta3 - 72900*zeta4 + 540828*zeta3))) + u^4*(2601*Pi^4*(-24 + 67*v - 52*v^2 + 11*v^3) + 30*Pi^2*(-43716 + 119207*v - 88298*v^2 + 15643*v^3 + 864*v^4) + 10*(-24*(-40103 + 54*zeta3 - 1458*zeta4 + 10944*zeta3) + v^3*(-422785 + 972*zeta3 - 16038*zeta4 + 114822*zeta3) - 4*v^2*(-507161 + 810*zeta3 - 18954*zeta4 + 139248*zeta3) + v*(3564*zeta3 - 97686*zeta4 + 3679*(-719 + 198*zeta3))))))/(25920*(-1 + u)^2*v*(-1 + u + v)^2*(u + v)) + I*((MH2*Pi*(455 + 48*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 928*v + 473*v^2 + u^2*(892 + 54*v) + u*(-892 + 838*v + 54*v^2))*H[0, u])/(144*v) - (MH2*Pi*(2*u^6*(302 + 54*Pi^2 + 27*v) + u^5*(-2470 + 432*Pi^2*(-1 + v) + 2182*v + 216*v^2) - (-1 + v)^2*v*(320 + 54*Pi^2*(-1 + v)^2 - 586*v + 329*v^2) + u*(-1 + v)*(320 - 2488*v + 4147*v^2 - 2398*v^3 + 275*v^4 + 54*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(1600 - 8307*v + 12973*v^2 - 7605*v^3 + 1195*v^4 + 54*v^5 + 54*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + u^4*(4097 - 8186*v + 3197*v^2 + 324*v^3 + 54*Pi^2*(13 - 28*v + 13*v^2)) + u^3*(-3511 + 11769*v - 10977*v^2 + 2539*v^3 + 216*v^4 + 54*Pi^2*(-11 + 39*v - 39*v^2 + 11*v^3)))*H[0, v])/(144*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MH2*Pi*(26 + 34*u^2 - 43*v + 17*v^2 + u*(-43 + 34*v))*H[0, u]*H[0, v])/(12*v) + (MH2*Pi*(9*(-1 + v)^2*v + 2*u^5*(302 + 66*Pi^2 + 27*v) + u^2*v*(239 + 66*Pi^2*(-1 + v)^2 - 478*v + 329*v^2) + 9*u*(1 - 2*v - 3*v^2 + 4*v^3) + 2*u^4*(-275 + 586*v + 54*v^2 + 66*Pi^2*(-1 + 2*v)) + u^3*(257 - 1082*v + 897*v^2 + 54*v^3 + 66*Pi^2*(1 - 4*v + 3*v^2)))*H[1, u])/(144*u^2*v*(u + v)) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(12*v) - (MH2*Pi*(455 + 72*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 928*v + 473*v^2 + u^2*(892 + 54*v) + u*(-892 + 838*v + 54*v^2))*H[1, v])/(144*v) + (11*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(24*v) - (MH2*Pi*(14*u^2 + 7*(-1 + v)^2 + 2*u*(-10 + 7*v))*H[1, u]*H[1, v])/(8*v) - (MH2*Pi*(455 + 72*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 928*v + 473*v^2 + u^2*(892 + 54*v) + u*(-892 + 838*v + 54*v^2))*H[1 - v, u])/(144*v) - (MH2*Pi*(14*u^6 + 6*(-1 + v)*v^3 + 10*u^5*(-4 + 5*v) - 2*u*v^2*(13 - 24*v + 8*v^2) + u^4*(39 - 134*v + 67*v^2) + 2*u^3*(-7 + 58*v - 81*v^2 + 20*v^3) + u^2*(1 - 32*v + 120*v^2 - 84*v^3 + 9*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + u)^2*v*(u + v)^2) - (MH2*Pi*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, v]*H[1 - v, u])/(4*v) - (MH2*Pi*(54*Pi^2*(-1 + u)*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^5*(604 + 54*v) + 2*u^4*(-1235 + 789*v + 81*v^2) - (-1 + v)^2*(320 - 586*v + 329*v^2) + u^3*(4097 - 5734*v + 1601*v^2 + 162*v^3) + u^2*(-3511 + 7726*v - 5243*v^2 + 884*v^3 + 54*v^4) + u*(1600 - 4850*v + 5301*v^2 - 2308*v^3 + 257*v^4))*H[v, u])/(144*(-1 + u)*v*(-1 + u + v)^2) + (MH2*Pi*(-8 + 11*u^2 + 7*v + v^2 + u*(7 + 2*v))*H[0, v]*H[v, u])/(12*v) - (MH2*Pi*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[1, v]*H[v, u])/(12*v) - (MH2*Pi*(11*u^2 + 8*u*(-1 + v) + 4*(-1 + v)^2)*H[0, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/v - (MH2*Pi*(71 + 88*u^4 - 124*v + 53*v^2 + 4*u^3*(-75 + 28*v) - 2*u*(133 - 183*v + 59*v^2) + u^2*(407 - 354*v + 62*v^2))*H[0, 0, v])/(24*(-1 + u)^2*v) - (7*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/v + (2*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/v - (MH2*Pi*(38*u^4 + 10*(-1 + v)^2*v^2 + u^3*(-44 + 96*v) + 2*u*v*(10 - 39*v + 20*v^2) + u^2*(7 - 102*v + 88*v^2))*H[0, 1, u])/(24*v*(u + v)^2) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) - (MH2*Pi*(112*u^2 + 130*u*(-1 + v) + 65*(-1 + v)^2)*H[0, 1, v])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/v - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(2*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(4*v) + (11*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(24*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/v + (MH2*Pi*(50 + 64*u^4 + 70*u^3*(-3 + v) - 82*v + 32*v^2 - 2*u*(91 - 120*v + 38*v^2) + u^2*(278 - 228*v + 41*v^2))*H[0, v, u])/(24*(-1 + u)^2*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, u])/(4*v) - (MH2*Pi*(u^2 - 8*u*(-1 + v) - 4*(-1 + v)^2)*H[1, 0, u])/(12*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/v - (MH2*Pi*(14*u^6 + 10*u^5*(-4 + 5*v) + 2*v^2*(2 - 7*v + 5*v^2) + u^4*(43 - 142*v + 71*v^2) + 2*u*v*(4 - 25*v + 36*v^2 - 12*v^3) + 2*u^3*(-11 + 70*v - 93*v^2 + 24*v^3) + u^2*(5 - 56*v + 160*v^2 - 108*v^3 + 13*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, v])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/v + (MH2*Pi*(13*u^2 + 11*(-1 + v)^2 + u*(-31 + 22*v))*H[1, 1, u])/(12*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/v - (MH2*Pi*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1, 1, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, v])/v - (MH2*Pi*(14*u^2 + 7*(-1 + v)^2 + 2*u*(-10 + 7*v))*H[1, 1 - v, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, u])/v + (11*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(24*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/v + (MH2*Pi*(64*u^4 + 35*(-1 + v)^2*v^2 + 2*u^3*(-23 + 93*v) + 2*u*v*(35 - 90*v + 64*v^2) + u^2*(32 - 156*v + 215*v^2))*H[1 - v, 1, u])/(24*v*(u + v)^2) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(4*v) - (MH2*Pi*(11*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[1 - v, 1 - v, u])/(4*v) - (MH2*Pi*(1 + 38*u^4 - 20*v + 19*v^2 + 4*u^3*(-27 + 14*v) - 2*u*(17 - 51*v + 25*v^2) + u^2*(103 - 138*v + 28*v^2))*H[1 - v, v, u])/(24*(-1 + u)^2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(4*v) - (MH2*Pi*(1 + 14*u^2 - 8*v + 7*v^2 + 2*u*(-4 + 7*v))*H[v, 0, u])/(8*v) - (7*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/v - (MH2*Pi*(u^2 + 10*u*(-1 + v) + 5*(-1 + v)^2)*H[v, 1 - v, u])/(12*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/v + (MH2*Pi*(-7 + 13*u^2 + 5*v + 2*v^2 + u*(5 + 4*v))*H[v, v, u])/(12*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/v + (2*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(2*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, u])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/v + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1 - v, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(2*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 0, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/v + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/v - (MH2*Pi*(54*(-1 + v)^3*v + u^7*(-9424 + 978*Pi^2 + 864*zeta3) + u^6*(6*Pi^2*(-628 + 495*v) + 16*(-4 + 3*v)*(-589 + 54*zeta3)) + u*(-1 + v)^2*(-54 + v*(4892 - 327*Pi^2 - 432*zeta3) + v^2*(-4496 + 435*Pi^2 + 432*zeta3)) + u^5*(-61850 + 3*Pi^2*(1921 - 3478*v + 1183*v^2) + v*(102782 - 9504*zeta3) + 5616*zeta3 + 4*v^2*(-8165 + 756*zeta3)) - u^2*(-1 + v)*(5414 + 3*Pi^2*(-109 + 859*v - 1160*v^2 + 338*v^3) - 432*zeta3 - 4*v^2*(-9019 + 864*zeta3) + v^3*(-8830 + 864*zeta3) + v*(-33002 + 3024*zeta3)) + u^3*(3*Pi^2*(605 - 3107*v + 4168*v^2 - 1811*v^3 + 181*v^4) + 2*(-1 + v)*(12698 + v^2*(22498 - 2160*zeta3) - 1080*zeta3 + 27*v*(-1535 + 144*zeta3) + v^3*(-2194 + 216*zeta3))) + u^4*(3*Pi^2*(-1487 + 4736*v - 3695*v^2 + 700*v^3) + 2*(26807 + v^2*(52820 - 4968*zeta3) - 2376*zeta3 + v^3*(-9100 + 864*zeta3) + v*(-74663 + 6912*zeta3)))))/(864*(-1 + u)^2*u*v*(-1 + u + v)*(u + v))) + ((MH2*(-2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-34 + 6*v) + 2*u^4*(83 - 63*v + 9*v^2) + (-1 + v)^2*(29 - 42*v + 12*v^2) + 2*u^3*(-145 + 215*v - 84*v^2 + 9*v^3) + u*(-123 + 368*v - 371*v^2 + 144*v^3 - 18*v^4) + u^2*(252 - 578*v + 396*v^2 - 94*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, u]*H[0, v])/(48*v) + (MH2*(15*(-1 + v)^2*v + 2*u^5*(-51 + 2*Pi^2 + 9*v) - 3*u*(-5 + 48*v - 59*v^2 + 16*v^3) + 2*u^2*(-57 + (129 + Pi^2)*v - (27 + 2*Pi^2)*v^2 + (-18 + Pi^2)*v^3) + 2*u^3*(51 + 6*v - 78*v^2 + 9*v^3 + Pi^2*(1 - 4*v + 3*v^2)) + 2*u^4*(Pi^2*(-2 + 4*v) + 3*(2 - 37*v + 6*v^2)))*H[0, v]*H[1, u])/(48*u^2*v*(u + v)) - (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(17 - 3*v) + 6*(-1 + v)^2 + u*(-17 + 20*v - 3*v^2))*H[0, u]*H[1, v])/(8*v) + (MH2*(5*(-1 + v)^2*v + u^5*(-34 - 4*Pi^2 + 6*v) + u^4*(4 + Pi^2*(4 - 8*v) - 74*v + 12*v^2) + u*(5 - 48*v + 59*v^2 - 16*v^3) - 2*u^2*(19 + (-43 + Pi^2)*v + (9 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + u^3*(34 + 4*v - 52*v^2 + 6*v^3 + Pi^2*(-2 + 8*v - 6*v^2)))*H[1, u]*H[1, v])/(16*u^2*v*(u + v)) + (MH2*(u^5*(34 + 4*Pi^2 - 6*v) - 5*(-1 + v)^2*v + u*(-5 + 48*v - 59*v^2 + 16*v^3) + 2*u^2*(19 + (-43 + Pi^2)*v + (9 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + 2*u^4*(-2 + 37*v - 6*v^2 + Pi^2*(-2 + 4*v)) + 2*u^3*(-17 - v + 26*v^2 - 3*v^3 + Pi^2*(1 - 4*v + 3*v^2)))*H[0, v]*H[1 - v, u])/(16*u^2*v*(u + v)) + (MH2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1, v]*H[1 - v, u])/(24*v) + (MH2*(-10*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (3*(u^5*(-34 + 6*v) + 2*u^4*(83 - 63*v + 9*v^2) + (-1 + v)^2*(29 - 44*v + 14*v^2) + 2*u^3*(-145 + 216*v - 84*v^2 + 9*v^3) + u*(-123 + 374*v - 383*v^2 + 150*v^3 - 18*v^4) + u^2*(252 - 584*v + 402*v^2 - 94*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, v]*H[v, u])/(48*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(6*v) + (MH2*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 3*(-1 + u + v))*H[0, 0, u])/(24*v) + (MH2*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[0, v]*H[0, 0, u])/(8*v) - (3*MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, u])/(8*v) + (MH2*(-10*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (3*(u^5*(-34 + 6*v) + 2*u^4*(83 - 63*v + 9*v^2) + (-1 + v)^2*(29 - 44*v + 14*v^2) + 2*u^3*(-145 + 216*v - 84*v^2 + 9*v^3) + u*(-123 + 374*v - 383*v^2 + 150*v^3 - 18*v^4) + u^2*(252 - 584*v + 402*v^2 - 94*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[0, 0, v])/(48*v) + (MH2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, u]*H[0, 0, v])/(8*(-1 + u)^2*v) - (MH2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + u)^2*v) - (MH2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, u]*H[0, 0, v])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (5*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) - (MH2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, v]*H[0, 1, u])/(8*v*(u + v)^2) - (MH2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[1, v]*H[0, 1, u])/(8*v*(u + v)^2) + (MH2*(3*u*v + 4*Pi^2*(2*u^3 + (-1 + v)^2*v + u^2*(-2 + 4*v) + u*(1 - 4*v + 3*v^2)))*H[0, 1, v])/(24*v*(u + v)) - ((MH2 + 2*MH2*u)*H[1, u]*H[0, 1, v])/(8*v) + (MH2*u^2*(1 + 2*u + 2*v)*H[1 - v, u]*H[0, 1, v])/(8*v*(u + v)^2) - (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(17 - 3*v) + 6*(-1 + v)^2 + u*(-17 + 20*v - 3*v^2))*H[0, 1 - v, u])/(8*v) + (MH2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) + (3*MH2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(12*v) + (MH2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v]*H[0, v, u])/(8*(-1 + u)^2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(4*v) + (MH2*(u^6*(34 + 4*Pi^2 - 6*v) + 2*u^5*(-53 + 8*Pi^2*(-1 + v) + 80*v - 12*v^2) - (-1 + v)^2*v*(-3 + 2*Pi^2*(-1 + v)^2 - 10*v + 14*v^2) + u*(-1 + v)*(-3 - 32*v + 111*v^2 - 108*v^3 + 18*v^4 + 2*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^2*(23 - 212*v + 477*v^2 - 412*v^3 + 112*v^4 - 6*v^5 + 2*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2)) + 2*u^4*(Pi^2*(13 - 28*v + 13*v^2) + 3*(24 - 69*v + 49*v^2 - 6*v^3)) + u^3*(-98 + 440*v - 608*v^2 + 262*v^3 - 24*v^4 + Pi^2*(-22 + 78*v - 78*v^2 + 22*v^3)))*H[1, 0, v])/(16*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MH2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[0, u]*H[1, 0, v])/(8*(-1 + u)^2*v) + (3*MH2*u^2*H[1, u]*H[1, 0, v])/(8*v) - (MH2*(3*u^6 + 6*u^5*v + v^2*(-6 + 8*v - 3*v^2) + 4*u^3*(4 - 10*v + 3*v^2) + u^4*(-14 + 4*v + 3*v^2) + 2*u*v*(-6 + 16*v - 10*v^2 + v^3) + u^2*(-5 + 42*v - 42*v^2 + 10*v^3))*H[1 - v, u]*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(12*v) - (MH2*(1 + 2*u + 3*u^2)*H[0, v]*H[1, 1, u])/(8*v) - (MH2*(1 + 2*u + 3*u^2)*H[1, v]*H[1, 1, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/(2*v) + (MH2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1, 1, v])/(24*v) + (3*MH2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (MH2*(-1 - 2*u + 3*u^2)*H[1, u]*H[1, 1, v])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/(2*v) + (MH2*(5*(-1 + v)^2*v + u^5*(-34 - 4*Pi^2 + 6*v) + u^4*(4 + Pi^2*(4 - 8*v) - 74*v + 12*v^2) + u*(5 - 48*v + 59*v^2 - 16*v^3) - 2*u^2*(19 + (-43 + Pi^2)*v + (9 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + u^3*(34 + 4*v - 52*v^2 + 6*v^3 + Pi^2*(-2 + 8*v - 6*v^2)))*H[1, 1 - v, u])/(16*u^2*v*(u + v)) + (3*MH2*u^2*H[0, v]*H[1, 1 - v, u])/(8*v) + (MH2*(-1 - 2*u + 3*u^2)*H[1, v]*H[1, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(4*v) - (MH2*(3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(17 - 3*v) + 6*(-1 + v)^2 + u*(-17 + 20*v - 3*v^2))*H[1 - v, 0, u])/(8*v) + (MH2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[0, v]*H[1 - v, 0, u])/(8*(-1 + u)^2*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(6*v) + (MH2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[0, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MH2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1, v]*H[1 - v, 1, u])/(8*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(4*v) + (MH2*(3*u + 8*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))*H[1 - v, 1 - v, u])/(24*v) + (MH2*(1 + 2*u - 3*u^2)*H[0, v]*H[1 - v, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(6*v) - (MH2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + u)^2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(4*v) + (MH2*(-2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-34 + 6*v) + 2*u^4*(83 - 63*v + 9*v^2) + (-1 + v)^2*(29 - 44*v + 14*v^2) + 2*u^3*(-145 + 216*v - 84*v^2 + 9*v^3) + u*(-123 + 374*v - 383*v^2 + 150*v^3 - 18*v^4) + u^2*(252 - 584*v + 402*v^2 - 94*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[v, 0, u])/(48*v) + (3*MH2*(-1 + u + v)^2*H[0, v]*H[v, 0, u])/(8*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 0, u])/(4*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(6*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(2*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v) - (MH2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[0, v]*H[v, v, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/(2*v) - (MH2*(6 - 8*u + 3*u^2)*(-1 + u + v)^2*H[0, 0, 0, v])/(8*(-1 + u)^2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 1, v])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(4*v) - (MH2*(4 + 2*u^2 + 2*u*(-3 + v) - 3*v)*H[0, 1, 0, v])/(8*(-1 + u)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1, u])/(4*v) - (MH2*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, 1, 1 - v, u])/(8*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - v, 0, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v) + (3*MH2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v) - (MH2*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v, 0, u])/(8*(-1 + u)^2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/(2*v) - (MH2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1, 0, 0, v])/(8*(-1 + u)^2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1, u])/(4*v) + (MH2*u^2*(1 + 2*u + 2*v)*H[1, 0, 1, v])/(8*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, v, u])/(4*v) - (MH2*(3*u^6 + 6*u^5*v + v^2*(-6 + 8*v - 3*v^2) + 4*u^3*(4 - 10*v + 3*v^2) + u^4*(-14 + 4*v + 3*v^2) + 2*u*v*(-6 + 16*v - 10*v^2 + v^3) + u^2*(-5 + 42*v - 42*v^2 + 10*v^3))*H[1, 1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/(2*v) - (MH2*(1 + 2*u + 3*u^2)*H[1, 1, 1 - v, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (MH2*(-1 - 2*u + 3*u^2)*H[1, 1 - v, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[1 - v, 0, 0, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v) + (3*MH2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*(3*u^4 + 6*u^3*v - v^2 - 2*u*v*(1 + v) + u^2*v*(-2 + 3*v))*H[1 - v, 1, 1 - v, u])/(8*v*(u + v)^2) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) + (3*MH2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) + (MH2*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, v, 0, u])/(8*(-1 + u)^2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, v, u])/(4*v) + (MH2*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[v, 0, 0, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v) + (MH2*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, v, 0, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, 1 - v, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]*(-3 + 4*Pi^2 - 48*zeta3))/(32*v) + (MH2*H[v, u]*(Pi^2*(-3 + 3*u^2 - 2*v + 3*v^2 + u*(-2 + 6*v)) - 12*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(24*v) + (MH2*H[1, u]*(Pi^2*(5 + 10*u - 3*u^2) + 24*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(48*v) - (MH2*H[0, u]*(3*u^6*(5*Pi^2 - 8*zeta3) + 3*u^5*(-9 + 6*v + 3*Pi^2*(-7 + 6*v) + 32*zeta3 - 24*v*zeta3) + (-1 + v)*v*(Pi^2*(3 - 10*v + 6*v^2) - 3*(-1 + v)*(1 - 4*zeta3 + 4*v*zeta3)) + u^4*(Pi^2*(102 - 197*v + 75*v^2) - 6*(-25 + v*(21 - 44*zeta3) + 26*zeta3 + 2*v^2*(-3 + 7*zeta3))) + u*(Pi^2*(-3 + 40*v - 98*v^2 + 80*v^3 - 20*v^4) + 6*(-1 + v)*(9 + v^2*(4 - 16*zeta3) - 2*zeta3 + 4*v^3*zeta3 + v*(-9 + 14*zeta3))) + u^3*(Pi^2*(-78 + 266*v - 228*v^2 + 48*v^3) - 3*(91 + v^2*(46 - 92*zeta3) - 44*zeta3 + 2*v^3*(-3 + 8*zeta3) + 4*v*(-25 + 32*zeta3))) + u^2*(Pi^2*(27 - 160*v + 238*v^2 - 114*v^3 + 12*v^4) - 3*(-68 + v*(99 - 92*zeta3) + v^3*(13 - 44*zeta3) + 20*zeta3 + 4*v^4*zeta3 + 2*v^2*(-29 + 56*zeta3)))))/(48*(-1 + u)^2*v*(-1 + u + v)*(u + v)) + (MH2*H[1, v]*(-15*(-1 + v)^2*v^2 + u*v*(-30 - 2*v^2*(57 + 10*Pi^2 - 48*zeta3) + 3*v^3*(4 + 3*Pi^2 - 16*zeta3) + 12*v*(11 + Pi^2 - 4*zeta3)) + 6*u^7*(3*Pi^2 - 16*zeta3) + u^6*(27 + Pi^2*(-58 + 48*v) + 288*zeta3 - 9*v*(2 + 32*zeta3)) + u^5*(-12 + Pi^2*(71 - 152*v + 48*v^2) - 336*zeta3 - 6*v^2*(9 + 56*zeta3) + 9*v*(13 + 96*zeta3)) + u^4*(-72 + 2*Pi^2*(-20 + 93*v - 75*v^2 + 12*v^3) + 192*zeta3 - 6*v^3*(9 + 32*zeta3) - 15*v*(1 + 64*zeta3) + 6*v^2*(29 + 160*zeta3)) + u^2*(-15 + v^3*(33 + 68*Pi^2 - 384*zeta3) + 6*v*(29 + 4*Pi^2 - 16*zeta3) + v^4*(21 - 14*Pi^2 + 96*zeta3) + v^2*(-255 - 80*Pi^2 + 384*zeta3)) + u^3*(Pi^2*(9 - 106*v + 171*v^2 - 70*v^3 + 6*v^4) - 3*(v*(76 - 160*zeta3) + 8*(-3 + 2*zeta3) + 2*v^4*(3 + 8*zeta3) - 5*v^3*(7 + 32*zeta3) + v^2*(-6 + 320*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + (MH2*H[1 - v, u]*(-15*(-1 + v)^2*v^2 + u*v*(-30 - 2*v^2*(57 + 10*Pi^2 - 48*zeta3) + 3*v^3*(4 + 3*Pi^2 - 16*zeta3) + 12*v*(11 + Pi^2 - 4*zeta3)) + 6*u^7*(3*Pi^2 - 16*zeta3) + u^6*(27 + Pi^2*(-58 + 48*v) + 288*zeta3 - 9*v*(2 + 32*zeta3)) + u^5*(-12 + Pi^2*(71 - 152*v + 48*v^2) - 336*zeta3 - 6*v^2*(9 + 56*zeta3) + 9*v*(13 + 96*zeta3)) + u^4*(-72 + 2*Pi^2*(-20 + 93*v - 75*v^2 + 12*v^3) + 192*zeta3 - 6*v^3*(9 + 32*zeta3) - 15*v*(1 + 64*zeta3) + 6*v^2*(29 + 160*zeta3)) + u^2*(-15 + v^3*(33 + 68*Pi^2 - 384*zeta3) + 6*v*(29 + 4*Pi^2 - 16*zeta3) + v^4*(21 - 14*Pi^2 + 96*zeta3) + v^2*(-255 - 80*Pi^2 + 384*zeta3)) + u^3*(Pi^2*(9 - 106*v + 171*v^2 - 70*v^3 + 6*v^4) - 3*(v*(76 - 160*zeta3) + 8*(-3 + 2*zeta3) + 2*v^4*(3 + 8*zeta3) - 5*v^3*(7 + 32*zeta3) + v^2*(-6 + 320*zeta3)))))/(48*(-1 + u)^2*u*v*(u + v)^2) + (MH2*H[0, v]*(-30*(-1 + v)^2*v^2 + 6*u^7*(-3 + 6*Pi^2 - 64*zeta3) + 2*u^6*(10*Pi^2*(-7 + 6*v) - 3*(-4 + 3*v)*(3 + 64*zeta3)) + u*(-1 + v)*v*(-2*v*(57 + 20*Pi^2 - 192*zeta3) + 3*v^2*(5 + 10*Pi^2 - 64*zeta3) - 3*(27 + 64*zeta3)) + u^3*(Pi^2*(32 - 328*v + 562*v^2 - 260*v^3 + 24*v^4) - 15*(3 + 64*zeta3) - 3*v^4*(15 + 64*zeta3) + 3*v^3*(103 + 704*zeta3) - 6*v^2*(83 + 896*zeta3) + 3*v*(153 + 1472*zeta3)) + u^2*(9 + 4*v^3*(-33 + 59*Pi^2 - 480*zeta3) + 12*v*(-23 + 6*Pi^2 - 128*zeta3) + 192*zeta3 + v^4*(60 - 52*Pi^2 + 384*zeta3) + v^2*(159 - 266*Pi^2 + 2880*zeta3)) + u^4*(4*Pi^2*(-33 + 140*v - 123*v^2 + 24*v^3) + 33*(3 + 64*zeta3) - 12*v^3*(9 + 64*zeta3) - 12*v*(39 + 512*zeta3) + v^2*(435 + 4416*zeta3)) + u^5*(4*Pi^2*(51 - 106*v + 39*v^2) - 3*(39 + 832*zeta3 + v^2*(33 + 448*zeta3) - 2*v*(43 + 704*zeta3)))))/(96*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)) - (MH2*(2*u^7*(476*Pi^4 - 180*Pi^2*(-13 + 4*v) + 45*(-255 + 728*zeta4 + 216*zeta3)) + 2*u^6*(476*Pi^4*(-5 + 4*v) - 360*Pi^2*(35 - 36*v + 8*v^2) + 45*(1275 - 3640*zeta4 - 1152*zeta3 + 4*v*(-255 + 728*zeta4 + 222*zeta3))) + (-1 + v)^2*v*(476*Pi^4*(-1 + v)^2 + 60*Pi^2*(40 - 56*v + 15*v^2) + 45*(-335 + 96*zeta3 + 728*zeta4 + 288*zeta3 + v^2*(-255 + 96*zeta3 + 728*zeta4 + 192*zeta3) - 2*v*(-295 + 96*zeta3 + 728*zeta4 + 224*zeta3))) + u^5*(476*Pi^4*(21 - 36*v + 13*v^2) - 60*Pi^2*(-907 + 1692*v - 895*v^2 + 144*v^3) + 45*(-5435 + 96*zeta3 + 15288*zeta4 + 5184*zeta3 - 4*v*(-2315 + 48*zeta3 + 6552*zeta4 + 2096*zeta3) + v^2*(-3315 + 96*zeta3 + 9464*zeta4 + 2880*zeta3))) - u*(-1 + v)*(476*Pi^4*(-1 + v)^2*(1 - 7*v + 2*v^2) + 60*Pi^2*(40 - 330*v + 565*v^2 - 319*v^3 + 58*v^4) + 45*(-335 + 96*zeta3 + 728*zeta4 + 288*zeta3 + 2*v^4*(-255 + 96*zeta3 + 728*zeta4 + 160*zeta3) - v^3*(-2965 + 864*zeta3 + 8008*zeta4 + 2240*zeta3) - v*(-2775 + 672*zeta3 + 6552*zeta4 + 2464*zeta3) + v^2*(-4895 + 1248*zeta3 + 12376*zeta4 + 4032*zeta3))) + u^2*(476*Pi^4*(-1 + v)^2*(-6 + 24*v - 12*v^2 + v^3) + 60*Pi^2*(-240 + 1377*v - 2482*v^2 + 1854*v^3 - 594*v^4 + 67*v^5) + 45*(v^5*(-255 + 96*zeta3 + 728*zeta4 + 144*zeta3) - 2*(-925 + 192*zeta3 + 2184*zeta4 + 864*zeta3) - 2*v^4*(-1825 + 480*zeta3 + 5096*zeta4 + 1312*zeta3) + 4*v*(-2615 + 480*zeta3 + 6552*zeta4 + 2396*zeta3) - 2*v^2*(-9215 + 1728*zeta3 + 24024*zeta4 + 8000*zeta3) + v^3*(-13215 + 2784*zeta3 + 35672*zeta4 + 10656*zeta3))) + u^4*(476*Pi^4*(-24 + 67*v - 52*v^2 + 11*v^3) - 60*Pi^2*(1026 - 2941*v + 2602*v^2 - 873*v^3 + 96*v^4) + 45*(-8*(-805 + 48*zeta3 + 2184*zeta4 + 792*zeta3) + v^3*(-2805 + 288*zeta3 + 8008*zeta4 + 2304*zeta3) - 4*v^2*(-3375 + 240*zeta3 + 9464*zeta4 + 2960*zeta3) + v*(-17645 + 1056*zeta3 + 48776*zeta4 + 16384*zeta3))) + u^3*(476*Pi^4*(16 - 66*v + 83*v^2 - 38*v^3 + 5*v^4) - 60*Pi^2*(-661 + 2704*v - 3526*v^2 + 1866*v^3 - 399*v^4 + 24*v^5) + 45*(16*(-285 + 36*zeta3 + 728*zeta4 + 279*zeta3) + v^4*(-1275 + 288*zeta3 + 3640*zeta4 + 912*zeta3) - 2*v^3*(-4965 + 768*zeta3 + 13832*zeta4 + 4032*zeta3) - 2*v*(-9055 + 1056*zeta3 + 24024*zeta4 + 8448*zeta3) + v^2*(-22205 + 2784*zeta3 + 60424*zeta4 + 19488*zeta3)))))/(5760*(-1 + u)^2*v*(-1 + u + v)^2*(u + v)) + I*((MH2*Pi*(7*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(51 - 9*v) + u*(-54 + 60*v - 9*v^2) + 3*(7 - 13*v + 6*v^2))*H[0, u])/(24*v) + (MH2*Pi*(-2*u^6*(51 + 2*Pi^2 - 9*v) + (-1 + v)^2*v*(87 + 2*Pi^2*(-1 + v)^2 - 126*v + 36*v^2) - u*(-1 + v)*(87 - 576*v + 891*v^2 - 414*v^3 + 54*v^4 + 2*Pi^2*(-1 + v)^2*(1 - 6*v + v^2)) + u^5*(-16*Pi^2*(-1 + v) + 6*(83 - 80*v + 12*v^2)) - 2*u^4*(435 - 891*v + 441*v^2 - 54*v^3 + Pi^2*(13 - 28*v + 13*v^2)) + u^3*(Pi^2*(22 - 78*v + 78*v^2 - 22*v^3) + 6*(126 - 431*v + 411*v^2 - 131*v^3 + 12*v^4)) + u^2*(-2*Pi^2*(-1 + v)^2*(5 - 17*v + 5*v^2) + 3*(-123 + 614*v - 941*v^2 + 538*v^3 - 112*v^4 + 6*v^5)))*H[0, v])/(48*(-1 + u)*v*(-1 + u + v)^2*(u + v)) + (MH2*Pi*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[0, u]*H[0, v])/(8*v) + (MH2*Pi*(u^5*(34 + 4*Pi^2 - 6*v) - 5*(-1 + v)^2*v + u*(-5 + 48*v - 59*v^2 + 16*v^3) + 2*u^2*(19 + (-43 + Pi^2)*v + (9 - 2*Pi^2)*v^2 + (6 + Pi^2)*v^3) + 2*u^4*(-2 + 37*v - 6*v^2 + Pi^2*(-2 + 4*v)) + 2*u^3*(-17 - 2*v + 26*v^2 - 3*v^3 + Pi^2*(1 - 4*v + 3*v^2)))*H[1, u])/(16*u^2*v*(u + v)) + (MH2*Pi*(1 + 2*u)*H[0, v]*H[1, u])/(8*v) - (MH2*Pi*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(51 - 9*v) + 18*(-1 + v)^2 + u*(-48 + 60*v - 9*v^2))*H[1, v])/(24*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) + (MH2*Pi*(1 + 2*u - 3*u^2)*H[1, u]*H[1, v])/(8*v) - (MH2*Pi*(5*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + u^2*(51 - 9*v) + 18*(-1 + v)^2 + u*(-48 + 60*v - 9*v^2))*H[1 - v, u])/(24*v) + (MH2*Pi*(6*u^6 + 6*u^5*(-4 + 3*v) + v^2*(9 - 14*v + 6*v^2) + u^4*(38 - 70*v + 21*v^2) + 2*u*v*(9 - 28*v + 22*v^2 - 4*v^3) + 2*u^3*(-14 + 53*v - 39*v^2 + 6*v^3) + u^2*(8 - 72*v + 105*v^2 - 40*v^3 + 3*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + u)^2*v*(u + v)^2) + (3*MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(8*v) + (MH2*Pi*(-2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + (3*(u^5*(-34 + 6*v) + 2*u^4*(83 - 63*v + 9*v^2) + (-1 + v)^2*(29 - 44*v + 14*v^2) + 2*u^3*(-145 + 216*v - 84*v^2 + 9*v^3) + u*(-123 + 374*v - 383*v^2 + 150*v^3 - 18*v^4) + u^2*(252 - 584*v + 402*v^2 - 94*v^3 + 6*v^4)))/((-1 + u)*(-1 + u + v)^2))*H[v, u])/(48*v) + (3*MH2*Pi*(-1 + u + v)^2*H[0, v]*H[v, u])/(8*v) + (3*MH2*Pi*(-1 + u + v)^2*H[0, 0, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MH2*Pi*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, 0, v])/(8*(-1 + u)^2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(4*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(4*v) + (MH2*Pi*(6*u^4 + 2*u^3*(-1 + 9*v) + v^2*(4 - 6*v + 3*v^2) + 4*u*v*(2 - 4*v + 3*v^2) + u^2*(5 - 12*v + 21*v^2))*H[0, 1, u])/(8*v*(u + v)^2) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) - (MH2*Pi*(3 + 3*u^4 + 6*u^3*(-2 + v) - 10*v + 6*v^2 - 4*u*(3 - 6*v + 2*v^2) + u^2*(18 - 20*v + 3*v^2))*H[0, v, u])/(8*(-1 + u)^2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(4*v) + (MH2*Pi*(6*u^6 + 6*u^5*(-4 + 3*v) + v^2*(9 - 14*v + 6*v^2) + u^4*(38 - 70*v + 21*v^2) + 2*u*v*(9 - 28*v + 22*v^2 - 4*v^3) + 2*u^3*(-14 + 53*v - 39*v^2 + 6*v^3) + u^2*(8 - 72*v + 105*v^2 - 40*v^3 + 3*v^4))*H[1, 0, v])/(8*(-1 + u)^2*v*(u + v)^2) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(2*v) + (MH2*Pi*(1 + 2*u + 3*u^2)*H[1, 1, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(2*v) + (3*MH2*Pi*u^2*H[1, 1, v])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) + (MH2*Pi*(1 + 2*u - 3*u^2)*H[1, 1 - v, u])/(8*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) + (MH2*Pi*(-3*u^4 - 6*u^3*v + u^2*(2 - 3*v)*v + v^2 + 2*u*v*(1 + v))*H[1 - v, 1, u])/(8*v*(u + v)^2) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, u])/(4*v) + (3*MH2*Pi*u^2*H[1 - v, 1 - v, u])/(8*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) + (MH2*Pi*(9 + 6*u^4 - 14*v + 6*v^2 + u^3*(-22 + 6*v) - 4*u*(7 - 8*v + 2*v^2) + u^2*(35 - 24*v + 3*v^2))*H[1 - v, v, u])/(8*(-1 + u)^2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(4*v) + (MH2*Pi*(-3*u^2 + u*(4 - 6*v) + (4 - 3*v)*v)*H[v, 0, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(2*v) + (MH2*Pi*(6 + 3*u^2 - 8*v + 3*v^2 + u*(-8 + 6*v))*H[v, v, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(2*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, v])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v, u])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(2*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 1, u])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1, u])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/(2*v) + (MH2*Pi*(30*(-1 + v)^3*v + 6*u^7*(-3 + 4*Pi^2 - 80*zeta3) + 6*u^6*(6*Pi^2*(-3 + 2*v) - (-4 + 3*v)*(3 + 80*zeta3)) + u*(-1 + v)*(30 + 3*v^3*(-11 + 8*Pi^2 - 80*zeta3) + 3*v*(-83 + 10*Pi^2 - 80*zeta3) + v^2*(252 - 52*Pi^2 + 480*zeta3)) + u^5*(-339 + 14*Pi^2*(15 - 22*v + 6*v^2) - 3120*zeta3 + 60*v*(3 + 88*zeta3) - 3*v^2*(9 + 560*zeta3)) + u^4*(765 + Pi^2*(-222 + 548*v - 336*v^2 + 48*v^3) + v^3*(36 - 960*zeta3) + 2640*zeta3 - 6*v*(113 + 1280*zeta3) + v^2*(63 + 5520*zeta3)) + u^3*(2*Pi^2*(63 - 245*v + 257*v^2 - 84*v^3 + 6*v^4) - 3*(-1 + v)*(-247 + v^2*(14 - 800*zeta3) - 400*zeta3 + v^3*(-9 + 80*zeta3) + 10*v*(17 + 144*zeta3))) + u^2*(Pi^2*(-30 + 208*v - 344*v^2 + 200*v^3 - 32*v^4) + 3*(-1 + v)*(-97 - 80*zeta3 + 8*v^3*(-1 + 20*zeta3) - 2*v^2*(31 + 320*zeta3) + v*(219 + 560*zeta3)))))/(96*(-1 + u)^2*u*v*(-1 + u + v)*(u + v))))/Nc^2 + Nc^2*(-1/144*(MH2*(298*u^4 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(-51 + 149*v) + (-1 + v)^2*(-31 - 40*v + 167*v^2) + u^2*(263 - 940*v + 1061*v^2) + 2*u*(-67 + 255*v - 504*v^2 + 316*v^3))*H[0, u]*H[0, v])/(v*(-1 + u + v)^2) - (MH2*((-802 + 60*Pi^2)*u^4 + u^3*(214 + 60*Pi^2*(-1 + v) - 784*v) + 90*(-1 + v)^2 + u^2*(583 + 30*Pi^2*(-1 + v)^2 + 184*v - 383*v^2) - 18*u*(37 - 53*v + 16*v^2))*H[0, v]*H[1, u])/(144*u^2*v) - (MH2*(127 + 254*u^2 + 30*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 254*u*(-1 + v) - 272*v + 145*v^2)*H[0, u]*H[1, v])/(144*v) - (MH2*((-802 + 36*Pi^2)*u^4 + u^3*(214 + 36*Pi^2*(-1 + v) - 784*v) + 90*(-1 + v)^2 + u^2*(583 + 18*Pi^2*(-1 + v)^2 + 184*v - 383*v^2) - 18*u*(37 - 53*v + 16*v^2))*H[1, u]*H[1, v])/(144*u^2*v) + (MH2*((298 + 228*Pi^2)*u^4 + 90*(-1 + v)^2 + u^3*(-886 + 228*Pi^2*(-1 + v) + 298*v) - 18*u*(37 - 53*v + 16*v^2) + u^2*(1133 + 114*Pi^2*(-1 + v)^2 - 916*v + 167*v^2))*H[0, v]*H[1 - v, u])/(144*u^2*v) + (MH2*(320*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*(-1 + v)^2 + u*(-329 + 320*v))*H[1, v]*H[1 - v, u])/(72*v) + (MH2*(-802*u^4 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 - 6*u^3*(-499 + 404*v) + u^2*(-3587 + 6814*v - 2843*v^2) - (-1 + v)^2*(581 - 1078*v + 401*v^2) + u*(2066 - 6144*v + 5700*v^2 - 1622*v^3))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)^2) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(24*v) + (MH2*(151 + 320*u^2 + 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 311*v + 160*v^2 + u*(-311 + 320*v))*H[0, 0, u])/(72*v) - (MH2*(14 + 31*u^2 - 30*v + 17*v^2 + u*(-30 + 34*v))*H[0, v]*H[0, 0, u])/(8*v) - (3*MH2*(-1 + u + v)^2*H[1, v]*H[0, 0, u])/(8*v) + (MH2*(1414*u^4 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^3*(-3948 + 4233*v) + (-1 + v)^2*(617 - 1276*v + 707*v^2) + u^2*(4559 - 9298*v + 4931*v^2) + u*(-2597 + 7818*v - 8040*v^2 + 2819*v^3))*H[0, 0, v])/(72*v*(-1 + u + v)^2) + (MH2*(107 + 205*u^2 - 220*v + 116*v^2 + u*(-214 + 226*v))*H[0, u]*H[0, 0, v])/(24*v) + (11*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, v])/(4*v) - (MH2*(50 + 82*u^2 - 94*v + 41*v^2 + u*(-94 + 82*v))*H[1 - v, u]*H[0, 0, v])/(24*v) - (MH2*(62 + 97*u^2 - 118*v + 53*v^2 + 2*u*(-59 + 53*v))*H[v, u]*H[0, 0, v])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[0, 0, v])/(2*v) + (13*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u])/(24*v) + (MH2*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[0, v]*H[0, 1, u])/(24*v) + (MH2*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[1, v]*H[0, 1, u])/(24*v) + (MH2*(550*u^2 - 3*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 275*(-1 + v)^2 + u*(-550 + 541*v))*H[0, 1, v])/(72*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 1, v])/(12*v) + (MH2*(68 + 130*u^2 - 130*v + 65*v^2 + 2*u*(-71 + 65*v))*H[1, u]*H[0, 1, v])/(24*v) - (MH2*(20*u^2 + 32*u*(-1 + v) + 13*(-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(24*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(12*v) - (MH2*(127 + 254*u^2 + 30*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 254*u*(-1 + v) - 272*v + 145*v^2)*H[0, 1 - v, u])/(144*v) - (MH2*(6 + 10*u^2 - 10*v + 5*v^2 + 2*u*(-7 + 5*v))*H[0, v]*H[0, 1 - v, u])/(8*v) + (3*MH2*u^2*H[1, v]*H[0, 1 - v, u])/(8*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u])/(6*v) + (MH2*(41 + 73*u^2 - 88*v + 50*v^2 + u*(-82 + 94*v))*H[0, v]*H[0, v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[0, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[0, v, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(12*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 0, u])/(4*v) + (MH2*(670*u^4 + 18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^3*(-2206 + 2010*v) + (-1 + v)^2*(389 - 756*v + 335*v^2) + u^2*(2599 - 5072*v + 2345*v^2) + 2*u*(-741 + 2217*v - 2146*v^2 + 670*v^3))*H[1, 0, v])/(48*v*(-1 + u + v)^2) - (MH2*(17 + 70*u^2 - 40*v + 26*v^2 + u*(-46 + 58*v))*H[0, u]*H[1, 0, v])/(24*v) + (MH2*(95*u^2 + 86*u*(-1 + v) + 43*(-1 + v)^2)*H[1, u]*H[1, 0, v])/(24*v) - (MH2*(10 + 53*u^2 - 26*v + 19*v^2 + 4*u*(-5 + 8*v))*H[1 - v, u]*H[1, 0, v])/(24*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, v])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, u]*H[1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u]*H[1, 0, v])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u])/(12*v) + (MH2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[0, v]*H[1, 1, u])/(24*v) + (MH2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, v]*H[1, 1, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1, u])/(2*v) + (MH2*(320*u^2 - 18*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*(-1 + v)^2 + u*(-329 + 320*v))*H[1, 1, v])/(72*v) + (3*MH2*u^2*H[0, u]*H[1, 1, v])/(8*v) + (MH2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[1, u]*H[1, 1, v])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, u]*H[1, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, u]*H[1, 1, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, u]*H[1, 1, v])/(2*v) - (MH2*((-802 + 36*Pi^2)*u^4 + u^3*(214 + 36*Pi^2*(-1 + v) - 784*v) + 90*(-1 + v)^2 + u^2*(583 + 18*Pi^2*(-1 + v)^2 + 184*v - 383*v^2) - 18*u*(37 - 53*v + 16*v^2))*H[1, 1 - v, u])/(144*u^2*v) + (MH2*(95*u^2 + 86*u*(-1 + v) + 43*(-1 + v)^2)*H[0, v]*H[1, 1 - v, u])/(24*v) + (MH2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[1, v]*H[1, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1, 1 - v, u])/(4*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1, 1 - v, u])/(4*v) - (MH2*(127 + 254*u^2 + 30*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 254*u*(-1 + v) - 272*v + 145*v^2)*H[1 - v, 0, u])/(144*v) - (MH2*(2 + 10*u^2 - 6*v + 5*v^2 + 2*u*(-3 + 5*v))*H[0, v]*H[1 - v, 0, u])/(8*v) + (3*MH2*u^2*H[1, v]*H[1 - v, 0, u])/(8*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 0, u])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v) + (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, u])/(12*v) + (MH2*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[0, v]*H[1 - v, 1, u])/(24*v) + (MH2*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[1, v]*H[1 - v, 1, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, 1, u])/(4*v) + (MH2*(320*u^2 + 6*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 160*(-1 + v)^2 + u*(-329 + 320*v))*H[1 - v, 1 - v, u])/(72*v) - (MH2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[0, v]*H[1 - v, 1 - v, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(4*v) + (7*MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, u])/(12*v) + (MH2*(16 + 50*u^2 - 38*v + 25*v^2 + u*(-38 + 50*v))*H[0, v]*H[1 - v, v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v) + (MH2*(802*u^4 - 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(-499 + 404*v) + (-1 + v)^2*(581 - 1078*v + 401*v^2) + u^2*(3587 - 6814*v + 2843*v^2) + 2*u*(-1033 + 3072*v - 2850*v^2 + 811*v^3))*H[v, 0, u])/(144*v*(-1 + u + v)^2) + (MH2*(95*u^2 + 104*u*(-1 + v) + 52*(-1 + v)^2)*H[0, v]*H[v, 0, u])/(24*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, 0, u])/(12*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v]*H[v, 0, u])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(24*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v) - (MH2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, u])/(6*v) + (MH2*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[0, v]*H[v, v, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v]*H[v, v, u])/(2*v) - (MH2*(69*u^2 + 76*u*(-1 + v) + 39*(-1 + v)^2)*H[0, 0, 0, v])/(8*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1, u])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, 1, v])/(2*v) - (3*MH2*(-1 + u + v)^2*H[0, 0, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 0, u])/(2*v) + (MH2*(15 + 30*u^2 - 32*v + 18*v^2 + u*(-30 + 34*v))*H[0, 1, 0, v])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, 0, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1, u])/(4*v) + (MH2*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[0, 1, 1 - v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, 1 - v, u])/(4*v) - (3*MH2*(-1 + u + v)^2*H[0, 1 - v, 0, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 0, u])/v - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v) + (3*MH2*u^2*H[0, 1 - v, 1 - v, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v) - (MH2*(41 + 73*u^2 - 88*v + 50*v^2 + u*(-82 + 94*v))*H[0, v, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, v, u])/(2*v) + (MH2*(82 + 182*u^2 - 170*v + 91*v^2 + 2*u*(-85 + 91*v))*H[1, 0, 0, v])/(24*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 0, v])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 0, 1, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, 1, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 0, 1, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, 1, v])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1 - v, u])/(12*v) - (MH2*(19 + 101*u^2 - 44*v + 28*v^2 + u*(-56 + 68*v))*H[1, 1, 0, v])/(24*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, 1, 0, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[1, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1, u])/(2*v) + (MH2*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, 1, 1 - v, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, 1 - v, u])/(2*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 0, u])/(12*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1 - v, 1, u])/(4*v) + (MH2*(15 + 31*u^2 - 28*v + 14*v^2 + 4*u*(-8 + 7*v))*H[1, 1 - v, 1 - v, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(2*v) - (3*MH2*(-1 + u + v)^2*H[1 - v, 0, 0, u])/(8*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, 1, u])/(4*v) + (3*MH2*u^2*H[1 - v, 0, 1 - v, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/v + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, 1, u])/(2*v) + (MH2*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[1 - v, 1, 1 - v, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(4*v) + (3*MH2*u^2*H[1 - v, 1 - v, 0, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(4*v) - (MH2*(16 + 50*u^2 - 38*v + 25*v^2 + u*(-38 + 50*v))*H[1 - v, v, 0, u])/(24*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, v, u])/(4*v) - (MH2*(14 + 31*u^2 - 30*v + 17*v^2 + u*(-30 + 34*v))*H[v, 0, 0, u])/(8*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 0, u])/(2*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, 1 - v, u])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, v, u])/(4*v) + (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, 0, u])/(12*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v) - (MH2*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[v, v, 0, u])/(24*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, v, u])/(2*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, 1, v])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, 1 - v, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 0, v])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, 0, u])/(2*v) - (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 0, v])/(4*v) + (3*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, 1, v])/(4*v) - (5*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 0, v])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, 1 - v, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, 1 - v, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, 1 - v, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, 0, u])/(2*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, 0, u])/(4*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, 0, u])/(4*v) + (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, 0, u])/(2*v) - (MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, 0, u])/(2*v) + (605*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*Log[muSqOMH2]^2)/(96*v) + (MH2*H[v, u]*(-(Pi^2*(70 + 113*u^2 - 128*v + 52*v^2 + 8*u*(-16 + 13*v))) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(72*v) + (MH2*H[1, u]*(Pi^2*(191*u^2 + 20*u*(-7 + 10*v) + 5*(17 - 40*v + 20*v^2)) + 36*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*zeta3))/(144*v) + (MH2*H[0, v]*(-540*(-1 + v)^4*v^2 + u*(-1 + v)^3*v*(-16301 + 18*Pi^2*(32 - 54*v + 17*v^2) - 2160*zeta3 + 10*v*(2659 + 432*zeta3) - v^2*(12377 + 2160*zeta3)) + u^6*(31018 - 828*Pi^2*(-1 + v)^2 + 4320*zeta3 - 4*v*(14789 + 2160*zeta3) + v^2*(25834 + 4320*zeta3)) - 6*u^5*(-1 + v)*(-15509 + 12*Pi^2*(37 - 69*v + 32*v^2) - 2160*zeta3 - v^2*(12917 + 2160*zeta3) + v*(29578 + 4320*zeta3)) + u^4*(109553 - 18*Pi^2*(-1 + v)^2*(190 - 376*v + 135*v^2) + 15120*zeta3 + 7*v^4*(12917 + 2160*zeta3) - 24*v^3*(17173 + 2700*zeta3) - 12*v*(37967 + 5400*zeta3) + 8*v^2*(83761 + 12420*zeta3)) - u^2*(-1 + v)^2*(-16499 + 18*Pi^2*(32 - 206*v + 303*v^2 - 141*v^3 + 17*v^4) - 2160*zeta3 - v^4*(12917 + 2160*zeta3) + 7*v^3*(13151 + 2160*zeta3) - 6*v^2*(28531 + 4320*zeta3) + v*(108329 + 15120*zeta3)) - 4*u^3*(-1 + v)*(9*Pi^2*(60 - 271*v + 387*v^2 - 211*v^3 + 35*v^4) - 4*(4001 + 540*zeta3) + 8*v*(9539 + 1350*zeta3) - v^4*(12917 + 2160*zeta3) + 2*v^3*(33773 + 5400*zeta3) - v^2*(116089 + 17280*zeta3))))/(864*(-1 + u)*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + (MH2*(-36*Pi^4*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - (60*Pi^2*(1826*u^4 + 30*u^3*(-163 + 182*v) + (-1 + v)^2*(679 - 1586*v + 1003*v^2) + u^2*(5557 - 11618*v + 6445*v^2) + 2*u*(-1541 + 4794*v - 5160*v^2 + 1907*v^3)))/(-1 + u + v)^2 + 5*(260437 + 10368*zeta3 + 64800*zeta4 - 2*v*(247981 + 10368*zeta3 + 64800*zeta4 - 29088*zeta3) + v^2*(235525 + 10368*zeta3 + 64800*zeta4 - 23904*zeta3) - 31680*zeta3 + (2*u^2*(-221701 - 64800*zeta4 + v*(235525 + 64800*zeta4 - 11592*zeta3) + 11592*zeta3))/(-1 + v) + 2*u*(-221701 - 64800*zeta4 + v*(235525 + 64800*zeta4 - 13536*zeta3) + 18720*zeta3))))/(51840*v) + Log[muSqOMH2]*((-275*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u])/(72*v) + (605*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(48*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, v])/(24*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, u])/(24*v) + (275*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v])/(72*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[1, v])/(24*v) + (275*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u])/(72*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, u])/(24*v) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, u])/(24*v) + I*((715*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2))/(144*v) + (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v])/(24*v) - (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u])/(24*v) + (55*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u])/(24*v)) - (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, v])/(24*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, v])/(24*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, u])/(24*v) + (55*MH2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, u])/(24*v) + (MH2*(264*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) + 2*u*(-1 + v)*(15509 + 1728*zeta3) + u^2*(31018 + 3456*zeta3) + (-1 + v)*(-16499 + 15509*v - 1728*zeta3 + 1728*v*zeta3)))/(864*v)) + (MH2*H[1 - v, u]*(-60*(-1 + v)^2 + u^4*(592 + 30*Pi^2 + 96*zeta3) + 2*u^3*(-529 + Pi^2*(-36 + 17*v) - 96*zeta3 + 8*v*(37 + 6*zeta3)) + u^2*(586 + Pi^2*(61 - 68*v + 13*v^2) + 144*zeta3 + 8*v^2*(37 + 6*zeta3) - 2*v*(523 + 96*zeta3)) - u*(Pi^2*(19 - 34*v + 13*v^2) + 4*(-1 + v)*(-3*(5 + 4*zeta3) + v*(59 + 12*zeta3)))))/(96*(-1 + u)*u*v) - (MH2*H[0, u]*(16*u^4*(37 + 7*Pi^2 + 6*zeta3) + 2*u^3*(-655 + Pi^2*(-113 + 173*v) - 96*zeta3 + 24*v*(37 + 6*zeta3)) + u^2*(964 + Pi^2*(167 - 572*v + 415*v^2) + 144*zeta3 - 160*v*(20 + 3*zeta3) + 56*v^2*(37 + 6*zeta3)) + (-1 + v)*v*(Pi^2*(53 - 110*v + 59*v^2) + 8*(-1 + v)*(-43 - 6*zeta3 + v*(37 + 6*zeta3))) + u*(Pi^2*(-53 + 330*v - 515*v^2 + 240*v^3) + 2*(-1 + v)*(16*v^2*(37 + 6*zeta3) + 3*(51 + 8*zeta3) - v*(821 + 120*zeta3)))))/(96*v*(-1 + u + v)*(u + v)) - (MH2*H[1, v]*(180*(-1 + v)^2 + 2*u^4*(-888 + 43*Pi^2 - 720*zeta3) + u*(Pi^2*(-7 + 26*v - 25*v^2) + 12*(-1 + v)*(-15 + 59*v - 60*zeta3 + 60*v*zeta3)) + 2*u^3*(Pi^2*(-68 + 37*v) + 3*(529 + 480*zeta3 - 8*v*(37 + 30*zeta3))) + u^2*(Pi^2*(57 - 100*v + 25*v^2) - 6*(293 + 360*zeta3 + 4*v^2*(37 + 30*zeta3) - v*(523 + 480*zeta3)))))/(288*(-1 + u)*u*v) + I*(-1/144*(MH2*Pi*(121 + 206*u^2 + 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 206*v + 85*v^2 + u*(-224 + 206*v))*H[0, u])/v + (MH2*Pi*(372*u^4 - 2*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + u^3*(-1214 + 1119*v) + (-1 + v)^2*(216 - 415*v + 183*v^2) + u^2*(1432 - 2801*v + 1305*v^2) + u*(-821 + 2448*v - 2368*v^2 + 741*v^3))*H[0, v])/(24*v*(-1 + u + v)^2) - (MH2*Pi*(-1 + u^2 + 4*u*v + 2*v^2)*H[0, u]*H[0, v])/(8*v) + (MH2*Pi*((-802 + 24*Pi^2)*u^4 + u^3*(214 + 24*Pi^2*(-1 + v) - 784*v) + 90*(-1 + v)^2 + u^2*(583 + 12*Pi^2*(-1 + v)^2 + 184*v - 383*v^2) - 18*u*(37 - 53*v + 16*v^2))*H[1, u])/(144*u^2*v) - (MH2*Pi*(23 + 40*u^2 - 40*v + 20*v^2 + u*(-52 + 40*v))*H[0, v]*H[1, u])/(24*v) + (MH2*Pi*(103 + 206*u^2 - 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 188*v + 85*v^2 + 2*u*(-94 + 103*v))*H[1, v])/(144*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, v])/(8*v) + (MH2*Pi*(-u^2 + (-2 + v)*v + 2*u*(1 + v))*H[1, u]*H[1, v])/(8*v) + (MH2*Pi*(103 + 206*u^2 - 24*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2) - 188*v + 85*v^2 + 2*u*(-94 + 103*v))*H[1 - v, u])/(144*v) - (MH2*Pi*(16 + 40*u^2 - 34*v + 19*v^2 + 4*u*(-8 + 9*v))*H[0, v]*H[1 - v, u])/(8*v) + (3*MH2*Pi*u^2*H[1, v]*H[1 - v, u])/(8*v) + (MH2*Pi*(802*u^4 - 12*Pi^2*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*(-1 + u + v)^2 + 6*u^3*(-499 + 404*v) + (-1 + v)^2*(581 - 1078*v + 401*v^2) + u^2*(3587 - 6814*v + 2843*v^2) + 2*u*(-1033 + 3072*v - 2850*v^2 + 811*v^3))*H[v, u])/(144*v*(-1 + u + v)^2) + (MH2*Pi*(5*u^2 + 14*u*(-1 + v) + 7*(-1 + v)^2)*H[0, v]*H[v, u])/(24*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[v, u])/(12*v) + (3*MH2*Pi*(-1 + u + v)^2*H[0, 0, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 0, u])/(4*v) + (MH2*Pi*(62 + 115*u^2 - 130*v + 71*v^2 + 4*u*(-31 + 34*v))*H[0, 0, v])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[0, 0, v])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 0, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 0, v])/(4*v) - (MH2*Pi*(28 + 50*u^2 - 50*v + 25*v^2 + u*(-62 + 50*v))*H[0, 1, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1, u])/(2*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1, u])/(4*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, v])/(12*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, u]*H[0, 1, v])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[0, 1, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, u]*H[0, 1, v])/(4*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, 1 - v, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, 1 - v, u])/(4*v) - (MH2*Pi*(41 + 73*u^2 - 88*v + 50*v^2 + u*(-82 + 94*v))*H[0, v, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[0, v, u])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[0, v, u])/(4*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, u])/(12*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1, 0, u])/(4*v) + (MH2*Pi*(28 + 20*u^2 - 50*v + 19*v^2 + 4*u*(-11 + 8*v))*H[1, 0, v])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 0, v])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, u]*H[1, 0, v])/(4*v) - (MH2*Pi*(25 + 35*u^2 - 44*v + 22*v^2 + u*(-56 + 44*v))*H[1, 1, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1, 1, u])/(2*v) + (3*MH2*Pi*u^2*H[1, 1, v])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, u]*H[1, 1, v])/(4*v) + (MH2*Pi*(-u^2 + (-2 + v)*v + 2*u*(1 + v))*H[1, 1 - v, u])/(8*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, u])/(8*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 0, u])/v - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 0, u])/(4*v) - (MH2*Pi*(32 + 73*u^2 - 58*v + 29*v^2 + u*(-64 + 52*v))*H[1 - v, 1, u])/(24*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, 1, u])/(4*v) + (3*MH2*Pi*u^2*H[1 - v, 1 - v, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, 1 - v, u])/(4*v) - (MH2*Pi*(16 + 50*u^2 - 38*v + 25*v^2 + u*(-38 + 50*v))*H[1 - v, v, u])/(24*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[1 - v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, v]*H[1 - v, v, u])/(2*v) - (MH2*Pi*(-1 + u^2 + 4*u*v + 2*v^2)*H[v, 0, u])/(8*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, 0, u])/(4*v) + (5*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, u])/(12*v) - (MH2*Pi*(4 + 35*u^2 - 14*v + 13*v^2 + 2*u*(-7 + 13*v))*H[v, v, u])/(24*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v]*H[v, v, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 0, v])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 0, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 0, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1, u])/(4*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1, 1 - v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, 1 - v, v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, 1 - v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[0, v, v, u])/(2*v) + (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 0, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 0, 1, v])/(4*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 0, v])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1, 1 - v, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1, 1 - v, 1, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 0, v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 0, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1, u])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1, 1 - v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, 1 - v, v, u])/(4*v) - (3*MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 0, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, 1 - v, u])/(2*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[1 - v, v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 0, v, u])/(4*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, 1 - v, v, u])/(4*v) + (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, 0, u])/(2*v) - (MH2*Pi*(2*u^2 + 2*u*(-1 + v) + (-1 + v)^2)*H[v, v, v, u])/(2*v) + (MH2*Pi*(540*(-1 + v)^3*v + u*(-1 + v)*(540 + v*(-14483 + 102*Pi^2 - 1944*zeta3) + v^3*(-10721 + 156*Pi^2 - 1944*zeta3) - 8*v^2*(-3083 + 30*Pi^2 - 486*zeta3)) + u^6*(20362 - 420*Pi^2 + 3888*zeta3) - 6*u^5*(6*Pi^2*(-31 + 33*v) - (-1 + v)*(10181 + 1944*zeta3)) + u^4*(74291 - 6*Pi^2*(179 - 458*v + 212*v^2) + 13608*zeta3 + 7*v^2*(10181 + 1944*zeta3) - 4*v*(41309 + 7776*zeta3)) - 4*u^3*(3*Pi^2*(-40 + 190*v - 211*v^2 + 55*v^3) - (-1 + v)*(11693 + 1944*zeta3 + v^2*(10181 + 1944*zeta3) - 3*v*(10571 + 1944*zeta3))) + u^2*(-6*Pi^2*(17 - 137*v + 267*v^2 - 176*v^3 + 26*v^4) + (-1 + v)*(-13745 - 1944*zeta3 + 12*v*(5851 + 972*zeta3) + v^3*(10181 + 1944*zeta3) - 6*v^2*(10661 + 1944*zeta3)))))/(864*(-1 + u)*u*v*(-1 + u + v)*(u + v))));



==> AuxFiles/H/Hqqg_IR_R4.m <==
(* LO *)
M0M0 = TreeRegion4;

(* NLO *)
M0M1 = (MH2*(Nf + Nc*(-10 - (6*I)*Pi))*(1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) + (MH2*(-2*Nc*Nf + Nc^2*(11 + (2*I)*Pi) - (2*I)*Pi)*(1 + u^2)*H[0, v])/(4*Nc*v*(-1 + u + v)) + (MH2*(-1 + Nc^2)*(1 + u^2)*H[0, u]*H[0, v])/(2*Nc*v*(-1 + u + v)) - (I*MH2*Nc*Pi*(1 + u^2)*H[1, u])/(v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) + (MH2*(-4*Nf + Nc*(13 + (6*I)*Pi))*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) + (MH2*(-4*Nf + Nc*(13 + (6*I)*Pi))*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) - (MH2*Nc*(1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + ((I/2)*MH2*(-1 + Nc^2)*Pi*(1 + u^2)*H[v, u])/(Nc*v*(-1 + u + v)) - (MH2*(-1 + Nc^2)*(1 + u^2)*H[0, v]*H[v, u])/(2*Nc*v*(-1 + u + v)) - (MH2*(-1 + Nc^2)*(1 + u^2)*H[0, 0, v])/(2*Nc*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v])/(2*Nc*v*(-1 + u + v)) - (MH2*Nc*(1 + u^2)*(H[0, 1, v] + H[1, 0, v]))/(2*v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Nc*(1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(-1 + Nc^2)*(1 + u^2)*H[v, 0, u])/(2*Nc*v*(-1 + u + v)) + (MH2*(-3*Pi^2*(1 + u^2) - I*Nc*Nf*(-20*I + 3*Pi)*(1 + u^2) + Nc^2*(89 + 89*u^2 + (30*I)*Pi*(1 + u^2) + 12*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v) + 9*(9 + 9*u^2 + u*(-2 + v) - v) + 9*Nc*(11*Nc - 2*Nf)*(1 + u^2)*Log[muSqOMH2]))/(36*Nc*v*(-1 + u + v));

(* NNLO *)
M1M1 = MH2*(((1 + u^2)*(-8 + 141*Pi^2 - 828*zeta2)*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + ((1 + u^2 - 2*v + 2*v^2 + 2*u*(2 + v))*(Pi^2 - 6*zeta2)*H[1, u])/(4*v*(-1 + u + v)) + ((16*Pi^2*(1 + u^2) - 3*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[0, v]*H[1, u])/(6*v*(-1 + u + v)) + ((9 + 3*Pi^2*(1 + u^2) + u*(-2 + v) - v + u^2*(9 - 20*zeta2) - 20*zeta2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + ((10*Pi^2*(1 + u^2) - 3*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[1, u]*H[1, v])/(6*v*(-1 + u + v)) + ((-9 - 5*Pi^2*(1 + u^2) - u*(-2 + v) + v + 26*zeta2 + u^2*(-9 + 26*zeta2))*H[0, v]*H[1 - v, u])/(2*v*(-1 + u + v)) - (11*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[1 - v, u])/(6*v*(-1 + u + v)) + ((Pi^2*(1 + u^2 + 3*v - 3*v^2 - 3*u*(6 + v)) - 6*(11 + 11*u^2 + 3*v - 3*v^2 - 3*u*(6 + v))*zeta2)*H[v, u])/(12*v*(-1 + u + v)) - ((1 + u^2)*(-8 + 99*Pi^2 - 468*zeta2)*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (3*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) - (19*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 0, u])/(12*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, v]*H[0, 0, u])/(3*v*(-1 + u + v)) - ((1 + u^2)*(-8 + 309*Pi^2 - 1728*zeta2)*H[0, 0, v])/(36*v*(-1 + u + v)) - (19*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (13*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) + (11*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) - ((1 + u^2)*(25*Pi^2 - 114*zeta2)*H[0, 1, v])/(12*v*(-1 + u + v)) - (13*(1 + u^2)*H[0, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (13*(1 + u^2)*H[v, u]*H[0, 1, v])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + ((9 + 3*Pi^2*(1 + u^2) + u*(-2 + v) - v + u^2*(9 - 20*zeta2) - 20*zeta2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (13*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(12*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*(1 + u^2)*(Pi^2 - 4*zeta2)*H[0, v, u])/(2*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + ((-81*Pi^2*(1 + u^2) + 2*(-85 - 9*u*(-2 + v) + 9*v + 162*zeta2 + u^2*(-85 + 162*zeta2)))*H[1, 0, v])/(36*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (13*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (13*(1 + u^2)*H[v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[0, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) - (11*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, 1, v])/(6*v*(-1 + u + v)) + ((10*Pi^2*(1 + u^2) - 3*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[1, 1 - v, u])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + ((9 + 3*Pi^2*(1 + u^2) + u*(-2 + v) - v + u^2*(9 - 20*zeta2) - 20*zeta2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (13*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(12*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) - (11*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1 - v, u])/(6*v*(-1 + u + v)) - (Pi^2*(1 + u^2)*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (13*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + ((1 + u^2)*(-8 + 63*Pi^2 - 360*zeta2)*H[v, 0, u])/(36*v*(-1 + u + v)) - (43*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - (13*(1 + u^2)*H[1, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (3*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - (3*(1 + u^2)*(Pi^2 - 2*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (13*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(12*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) - (Pi^2*(1 + u^2)*H[v, v, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (33*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[0, 0, 1, v])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 1, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (53*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (13*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (13*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) - (13*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) + (3*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (5*(1 + u^2)*H[v, 0, 0, u])/(3*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) - (13*(1 + u^2)*H[v, 0, 1 - v, u])/(12*v*(-1 + u + v)) + (3*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) - (13*(1 + u^2)*H[v, 1 - v, 0, u])/(12*v*(-1 + u + v)) + (3*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[0, 0, 0, 0, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, 1, 0, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) - (13*(1 + u^2)*(Pi^2 - 6*zeta2)*Log[muSqOMH2]^2)/(6*v*(-1 + u + v)) + Nf^2*(((1 + u^2)*(400 + 153*Pi^2 - 864*zeta2))/(1296*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, u])/(54*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) + (10*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[1, v])/(18*v*(-1 + u + v)) + (10*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, u])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, u])/(72*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, v])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[0, 1 - v, u])/(18*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, v])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - ((1 + u^2)*H[1 - v, 0, u])/(18*v*(-1 + u + v)) + (2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((5*(1 + u^2))/(9*v*(-1 + u + v)) - ((1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, u])/(3*v*(-1 + u + v)))*Log[muSqOMH2] + ((1 + u^2)*Log[muSqOMH2]^2)/(4*v*(-1 + u + v))) + (Nf*(((7*Pi^2*(1 + u^2) - 3*(-9 - u*(-2 + v) + v + 16*zeta2 + u^2*(-9 + 16*zeta2)))*H[0, u])/(72*v*(-1 + u + v)) + ((-81 - 32*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 228*zeta2 + 3*u^2*(-27 + 76*zeta2))*H[0, v])/(36*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, u]*H[0, v])/(9*v*(-1 + u + v)) + ((-11*Pi^2*(1 + u^2) + 3*(-9 - u*(-2 + v) + v + 24*zeta2 + 3*u^2*(-3 + 8*zeta2)))*H[1, v])/(18*v*(-1 + u + v)) + ((-11*Pi^2*(1 + u^2) + 3*(-9 - u*(-2 + v) + v + 24*zeta2 + 3*u^2*(-3 + 8*zeta2)))*H[1 - v, u])/(18*v*(-1 + u + v)) - ((1 + u^2)*(Pi^2 - 12*zeta2)*H[v, u])/(12*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, 0, u])/(6*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 0, v])/(9*v*(-1 + u + v)) + (13*(1 + u^2)*H[0, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, v, u])/(12*v*(-1 + u + v)) + (5*(1 + u^2)*H[1, 0, v])/(9*v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (5*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) + (7*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, 0, v])/(6*v*(-1 + u + v)) - ((1 + u^2)*H[0, v, 0, u])/(12*v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + ((-81 - 29*Pi^2*(1 + u^2) - 9*u*(-2 + v) + 9*v + 192*zeta2 + 3*u^2*(-27 + 64*zeta2))/(36*v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, u])/(2*v*(-1 + u + v)))*Log[muSqOMH2] + (-2*Pi^2*(19 + 24*u + 19*u^2) + 3*(-45 + 5*v + 86*zeta2 + u*(10 - 5*v + 96*zeta2) + 28*zeta3 + u^2*(-45 + 86*zeta2 + 28*zeta3 - 28*zeta3) - 28*zeta3))/(54*v*(-1 + u + v))))/Nc + (H[1, v]*(Pi^2*(83 + 83*u^2 + 18*v - 18*v^2 - 6*u*(16 + 3*v)) + 3*(117 - 13*v - 192*zeta2 - 36*v*zeta2 + 36*v^2*zeta2 + u*(-26 + 13*v + 192*zeta2 + 36*v*zeta2) + 112*zeta3 + u^2*(117 - 192*zeta2 + 112*zeta3 - 112*zeta3) - 112*zeta3)))/(72*v*(-1 + u + v)) + (H[1 - v, u]*(Pi^2*(83 + 83*u^2 + 18*v - 18*v^2 - 6*u*(16 + 3*v)) + 3*(117 - 13*v - 192*zeta2 - 36*v*zeta2 + 36*v^2*zeta2 + u*(-26 + 13*v + 192*zeta2 + 36*v*zeta2) + 112*zeta3 + u^2*(117 - 192*zeta2 + 112*zeta3 - 112*zeta3) - 112*zeta3)))/(72*v*(-1 + u + v)) + (H[0, u]*(Pi^2*(-31 - 31*u^2 - 6*v + 6*v^2 + 6*u*(26 + v)) + 6*(-45 + 5*v + 41*zeta2 + 6*v*zeta2 - 6*v^2*zeta2 - u*(-10 + 5*v + 156*zeta2 + 6*v*zeta2) - 28*zeta3 + 28*zeta3 + u^2*(-45 + 41*zeta2 - 28*zeta3 + 28*zeta3))))/(72*v*(-1 + u + v)) + (H[0, v]*(Pi^2*(175 + 175*u^2 + 18*v - 18*v^2 - 6*u*(70 + 3*v)) - 3*(-297 + 33*v + 536*zeta2 + 36*v*zeta2 - 36*v^2*zeta2 - 3*u*(-22 + 11*v + 280*zeta2 + 12*v*zeta2) - 224*zeta3 + 224*zeta3 + u^2*(-297 + 536*zeta2 - 224*zeta3 + 224*zeta3))))/(72*v*(-1 + u + v)) + (u^3*(-6*Pi^4*(-1 + v) + Pi^2*(877 + 162*v^2 + 1512*zeta2 - 8*v*(92 + 189*zeta2)) - 6*(-1150 + 299*zeta2 + 1512*zeta2^2 + v^2*(-103 + 135*zeta2) + 868*zeta3 + 450*zeta4 - v*(-1262 + 131*zeta2 + 1512*zeta2^2 + 532*zeta3 + 450*zeta4 - 532*zeta3) - 868*zeta3)) + u^5*(3*Pi^4 + Pi^2*(500 + 756*zeta2) - 6*(-405 + 265*zeta2 + 756*zeta2^2 + 98*zeta3 + 225*zeta4 - 98*zeta3)) + v*(3*Pi^4 + Pi^2*(365 + 81*v + 108*v^2 + 756*zeta2) - 6*(-405 + 130*zeta2 + 756*zeta2^2 + 9*v^2*(-1 + 12*zeta2) + 2*v*(47 + 54*zeta2) + 98*zeta3 + 225*zeta4 - 98*zeta3)) + u*(Pi^4*(3 - 6*v) + Pi^2*(527 - 216*v^2 + 756*zeta2 - 14*v*(41 + 108*zeta2)) - 6*(-405 + 18*v^3 + 292*zeta2 + 756*zeta2^2 - 3*v^2*(97 + 99*zeta2) + 98*zeta3 + 225*zeta4 - v*(-1074 + 23*zeta2 + 1512*zeta2^2 + 532*zeta3 + 450*zeta4 - 532*zeta3) - 98*zeta3)) + u^2*(6*Pi^4*(-1 + v) + Pi^2*(-979 + 189*v^2 + 108*v^3 - 1512*zeta2 + v*(391 + 1512*zeta2)) - 6*(980 - 455*zeta2 - 1512*zeta2^2 + 30*v^2*(10 + 9*zeta2) + 9*v^3*(-1 + 12*zeta2) - 532*zeta3 - 450*zeta4 + 2*v*(-716 - 134*zeta2 + 756*zeta2^2 + 434*zeta3 + 225*zeta4 - 434*zeta3) + 532*zeta3)) + u^4*(3*Pi^4*(-2 + v) + Pi^2*(-925 - 1512*zeta2 + v*(554 + 756*zeta2)) - 6*(980 - 401*zeta2 - 1512*zeta2^2 - 532*zeta3 - 450*zeta4 + v*(-499 + 292*zeta2 + 756*zeta2^2 + 98*zeta3 + 225*zeta4 - 98*zeta3) + 532*zeta3)))/(216*(-1 + u)^2*v*(-1 + u + v)*(u + v)) + Log[muSqOMH2]*((13*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(6*v*(-1 + u + v)) - (35*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v])/(6*v*(-1 + u + v)) - (11*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(v*(-1 + u + v)) - (4*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v])/(3*v*(-1 + u + v)) - (4*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(3*v*(-1 + u + v)) - (3*(1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(2*v*(-1 + u + v)) + (11*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) + (11*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) - (11*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) - (11*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)) + (13*Pi^2*(13 - 24*u + 13*u^2) - 3*(-297 + 33*v + u*(66 - 33*v - 624*zeta2) + 404*zeta2 - 224*zeta3 + 224*zeta3 + u^2*(-297 + 404*zeta2 - 224*zeta3 + 224*zeta3)))/(72*v*(-1 + u + v))) + Nc*Nf*(((289 - 54*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 504*zeta2 + u^2*(289 + 504*zeta2))*H[0, u])/(216*v*(-1 + u + v)) - ((199 - 27*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 252*zeta2 + u^2*(199 + 252*zeta2))*H[0, v])/(36*v*(-1 + u + v)) + (53*(1 + u^2)*H[0, u]*H[0, v])/(72*v*(-1 + u + v)) - ((1 + u^2)*(Pi^2 - 12*zeta2)*H[1, u])/(6*v*(-1 + u + v)) - (10*(1 + u^2)*H[0, v]*H[1, u])/(9*v*(-1 + u + v)) + ((39*Pi^2*(1 + u^2) - 2*(154 + 9*u*(-2 + v) - 9*v + 216*zeta2 + 2*u^2*(77 + 108*zeta2)))*H[1, v])/(108*v*(-1 + u + v)) + (13*(1 + u^2)*H[0, u]*H[1, v])/(72*v*(-1 + u + v)) - (10*(1 + u^2)*H[1, u]*H[1, v])/(9*v*(-1 + u + v)) + ((39*Pi^2*(1 + u^2) - 2*(154 + 9*u*(-2 + v) - 9*v + 216*zeta2 + 2*u^2*(77 + 108*zeta2)))*H[1 - v, u])/(108*v*(-1 + u + v)) - (65*(1 + u^2)*H[0, v]*H[1 - v, u])/(36*v*(-1 + u + v)) - (13*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 12*zeta2)*H[v, u])/(12*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, v]*H[v, u])/(9*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 0, u])/(18*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, 0, u])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[0, 0, u])/(6*v*(-1 + u + v)) - (89*(1 + u^2)*H[0, 0, v])/(18*v*(-1 + u + v)) - (13*(1 + u^2)*H[0, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (7*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, 1, u])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[0, 1, u])/(6*v*(-1 + u + v)) - (35*(1 + u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, u]*H[0, 1, v])/(6*v*(-1 + u + v)) - (5*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[v, u]*H[0, 1, v])/(3*v*(-1 + u + v)) + (13*(1 + u^2)*H[0, 1 - v, u])/(72*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, v, u])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1, 0, u])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[1, 0, u])/(6*v*(-1 + u + v)) - (85*(1 + u^2)*H[1, 0, v])/(36*v*(-1 + u + v)) - (11*(1 + u^2)*H[0, u]*H[1, 0, v])/(12*v*(-1 + u + v)) - (5*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, u]*H[1, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (4*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) - (10*(1 + u^2)*H[1, 1 - v, u])/(9*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (4*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (13*(1 + u^2)*H[1 - v, 0, u])/(72*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(3*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(3*v*(-1 + u + v)) - (13*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + (4*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (5*(1 + u^2)*H[v, 0, u])/(9*v*(-1 + u + v)) - (7*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[1, v]*H[v, 0, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (3*(1 + u^2)*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, 1, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, 1 - v, u])/(6*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, 1, 0, v])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, 1 - v, u])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[0, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v, 0, u])/(12*v*(-1 + u + v)) + (4*(1 + u^2)*H[1, 0, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, 1, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, 1 - v, u])/(6*v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 1, 0, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (4*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 0, 0, u])/(6*v*(-1 + u + v)) - (2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - (2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(3*v*(-1 + u + v)) - (2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, 0, u])/(6*v*(-1 + u + v)) - ((1 + u^2)*H[v, 0, 1 - v, u])/(3*v*(-1 + u + v)) - ((1 + u^2)*H[v, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (-1/36*(199 - 24*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 216*zeta2 + u^2*(199 + 216*zeta2))/(v*(-1 + u + v)) + (31*(1 + u^2)*H[0, u])/(24*v*(-1 + u + v)) - (11*(1 + u^2)*H[0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1, u])/(v*(-1 + u + v)) - (35*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[1, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, u]*H[1, v])/(v*(-1 + u + v)) - (35*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[v, 0, u])/(2*v*(-1 + u + v)))*Log[muSqOMH2] - (11*(1 + u^2)*Log[muSqOMH2]^2)/(4*v*(-1 + u + v)) + (-3*Pi^2*(97 - 108*u + 97*u^2) + 2*(-445 + 45*v + 378*zeta2 - 9*u*(-10 + 5*v + 108*zeta2) - 504*zeta3 + 504*zeta3 + u^2*(-445 + 378*zeta2 - 504*zeta3 + 504*zeta3)))/(324*v*(-1 + u + v))) + Nc^2*(((-76 - 108*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 612*zeta2 + u^2*(-76 + 612*zeta2))*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + ((Pi^2*(5 + 5*u^2 + 12*v - 12*v^2 - 12*u*(2 + v)) + 6*(-25 - 25*u^2 - 12*v + 12*v^2 + 12*u*(2 + v))*zeta2)*H[1, u])/(12*v*(-1 + u + v)) + ((89 - 51*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 270*zeta2 + u^2*(89 + 270*zeta2))*H[0, v]*H[1, u])/(18*v*(-1 + u + v)) + ((1157 - 117*v - 12*Pi^2*(20 + 20*u^2 + 9*v - 9*v^2 - 9*u*(2 + v)) + 3456*zeta2 + 648*v*zeta2 - 648*v^2*zeta2 + u^2*(1157 + 3456*zeta2) - 9*u*(26 - 13*v + 144*zeta2 + 72*v*zeta2))*H[1, v])/(216*v*(-1 + u + v)) + ((8 - 16*Pi^2*(1 + u^2) + 3*u*(-2 + v) - 3*v + 84*zeta2 + u^2*(8 + 84*zeta2))*H[0, u]*H[1, v])/(12*v*(-1 + u + v)) + ((89 - 33*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 162*zeta2 + u^2*(89 + 162*zeta2))*H[1, u]*H[1, v])/(18*v*(-1 + u + v)) + ((1157 - 117*v - 12*Pi^2*(20 + 20*u^2 + 9*v - 9*v^2 - 9*u*(2 + v)) + 3456*zeta2 + 648*v*zeta2 - 648*v^2*zeta2 + u^2*(1157 + 3456*zeta2) - 9*u*(26 - 13*v + 144*zeta2 + 72*v*zeta2))*H[1 - v, u])/(216*v*(-1 + u + v)) + ((73 + 132*Pi^2*(1 + u^2) - 36*u*(-2 + v) + 36*v + u^2*(73 - 864*zeta2) - 864*zeta2)*H[0, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + ((1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, v]*H[1 - v, u])/(72*v*(-1 + u + v)) + ((Pi^2*(-5 - 5*u^2 - 12*v + 12*v^2 + 12*u*(2 + v)) + 6*(25 + 25*u^2 + 12*v - 12*v^2 - 12*u*(2 + v))*zeta2)*H[v, u])/(24*v*(-1 + u + v)) - ((89 - 51*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 270*zeta2 + u^2*(89 + 270*zeta2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) + (Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*(50 + 87*Pi^2 - 414*zeta2)*H[0, 0, u])/(36*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, v]*H[0, 0, u])/(3*v*(-1 + u + v)) - (5*(1 + u^2)*H[1, v]*H[0, 0, u])/(3*v*(-1 + u + v)) + ((911 + 318*Pi^2*(1 + u^2) - 18*u*(-2 + v) + 18*v + u^2*(911 - 1836*zeta2) - 1836*zeta2)*H[0, 0, v])/(72*v*(-1 + u + v)) + (19*(1 + u^2)*H[0, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (11*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (145*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (11*(1 + u^2)*H[v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (3*(1 + u^2)*(Pi^2 - 2*zeta2)*H[0, 1, u])/(2*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, v]*H[0, 1, u])/(3*v*(-1 + u + v)) - (5*(1 + u^2)*H[1, v]*H[0, 1, u])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 0, v]*H[0, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*(143 + 36*Pi^2 - 144*zeta2)*H[0, 1, v])/(24*v*(-1 + u + v)) + (23*(1 + u^2)*H[0, u]*H[0, 1, v])/(6*v*(-1 + u + v)) + (23*(1 + u^2)*H[1, u]*H[0, 1, v])/(3*v*(-1 + u + v)) - (13*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(6*v*(-1 + u + v)) - (13*(1 + u^2)*H[v, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, u]*H[0, 1, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(v*(-1 + u + v)) + ((8 - 16*Pi^2*(1 + u^2) + 3*u*(-2 + v) - 3*v + 84*zeta2 + u^2*(8 + 84*zeta2))*H[0, 1 - v, u])/(12*v*(-1 + u + v)) + (11*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (13*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(6*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*(5*Pi^2 - 18*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) + (5*(1 + u^2)*H[0, v]*H[0, v, u])/(6*v*(-1 + u + v)) - ((1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (3*(1 + u^2)*(Pi^2 - 2*zeta2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, v]*H[1, 0, u])/(3*v*(-1 + u + v)) - (5*(1 + u^2)*H[1, v]*H[1, 0, u])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 0, v]*H[1, 0, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(v*(-1 + u + v)) + ((251 + 138*Pi^2*(1 + u^2) - 18*u*(-2 + v) + 18*v + u^2*(251 - 756*zeta2) - 756*zeta2)*H[1, 0, v])/(72*v*(-1 + u + v)) + (14*(1 + u^2)*H[0, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (23*(1 + u^2)*H[1, u]*H[1, 0, v])/(3*v*(-1 + u + v)) - (13*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (13*(1 + u^2)*H[v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (2*Pi^2*(1 + u^2)*H[1, 1, u])/(v*(-1 + u + v)) + (4*(1 + u^2)*H[0, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*(1 + u^2)*H[0, 1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (4*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1, 1, v])/(72*v*(-1 + u + v)) + (13*(1 + u^2)*H[0, u]*H[1, 1, v])/(6*v*(-1 + u + v)) + (13*(1 + u^2)*H[1, u]*H[1, 1, v])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + ((89 - 33*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 162*zeta2 + u^2*(89 + 162*zeta2))*H[1, 1 - v, u])/(18*v*(-1 + u + v)) + (23*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) + (13*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(3*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (Pi^2*(1 + u^2)*H[1, v, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, v]*H[1, v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, v]*H[1, v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, 0, v]*H[1, v, u])/(v*(-1 + u + v)) + ((8 - 16*Pi^2*(1 + u^2) + 3*u*(-2 + v) - 3*v + 84*zeta2 + u^2*(8 + 84*zeta2))*H[1 - v, 0, u])/(12*v*(-1 + u + v)) + (11*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (13*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (2*(1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, 1, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (13*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(6*v*(-1 + u + v)) - (4*(1 + u^2)*H[0, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*(169 + 72*Pi^2 - 216*zeta2)*H[1 - v, 1 - v, u])/(72*v*(-1 + u + v)) - (13*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(3*v*(-1 + u + v)) + (4*(1 + u^2)*H[0, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 3*zeta2)*H[1 - v, v, u])/(v*(-1 + u + v)) - (13*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(v*(-1 + u + v)) + ((89 - 42*Pi^2*(1 + u^2) + 9*u*(-2 + v) - 9*v + 216*zeta2 + u^2*(89 + 216*zeta2))*H[v, 0, u])/(36*v*(-1 + u + v)) + (43*(1 + u^2)*H[0, v]*H[v, 0, u])/(12*v*(-1 + u + v)) + (13*(1 + u^2)*H[1, v]*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, 0, v]*H[v, 0, u])/(v*(-1 + u + v)) - (Pi^2*(1 + u^2)*H[v, 1, u])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[0, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, v]*H[v, 1, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[1, 0, v]*H[v, 1, u])/(v*(-1 + u + v)) + (Pi^2*(1 + u^2)*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (13*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(12*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(v*(-1 + u + v)) + (Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) - (33*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (3*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (13*(1 + u^2)*H[0, 0, 1, v])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 0, 1 - v, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(v*(-1 + u + v)) - (23*(1 + u^2)*H[0, 1, 0, v])/(6*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (5*(1 + u^2)*H[0, 1 - v, 0, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(6*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (5*(1 + u^2)*H[0, v, 0, u])/(6*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(2*v*(-1 + u + v)) - (79*(1 + u^2)*H[1, 0, 0, v])/(12*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1 - v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (13*(1 + u^2)*H[1, 0, 1, v])/(12*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[1, u]*H[1, 0, 1, v])/(v*(-1 + u + v)) - (5*(1 + u^2)*H[1, 0, 1 - v, u])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (13*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - ((1 + u^2)*H[0, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) - (2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (4*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (4*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (5*(1 + u^2)*H[1, 1 - v, 0, u])/(3*v*(-1 + u + v)) + (2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(3*v*(-1 + u + v)) - (4*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1, 1 - v, v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1, v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[1, v, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1, v, 1 - v, u])/(v*(-1 + u + v)) - (5*(1 + u^2)*H[1 - v, 0, 0, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(6*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(6*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(6*v*(-1 + u + v)) - (2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (5*(1 + u^2)*H[v, 0, 0, u])/(3*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[v, 0, 1, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[v, 0, 1 - v, u])/(12*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v]*H[v, 1, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, 1, 1 - v, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*H[v, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (3*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + (4*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, 1 - v, v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v, 0, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1, v, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[1 - v, v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, 0, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, 1, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[v, 1, 0, 1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, 1, 1 - v, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, 1 - v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + ((1 + u^2)*(121 + 16*Pi^2 - 96*zeta2)*Log[muSqOMH2]^2)/(16*v*(-1 + u + v)) + (H[0, v]*(979 - 99*v - 9*Pi^2*(21 + 21*u^2 + 4*v - 4*v^2 - 4*u*(6 + v)) + 2286*zeta2 + 216*v*zeta2 - 216*v^2*zeta2 - 9*u*(22 - 11*v + 144*zeta2 + 24*v*zeta2) - 672*zeta3 + 672*zeta3 + u^2*(979 + 2286*zeta2 - 672*zeta3 + 672*zeta3)))/(72*v*(-1 + u + v)) + (H[0, u]*(9*Pi^2*(19 + 19*u^2 + 4*v - 4*v^2 - 4*u*(11 + v)) - 2*(445 + 1413*zeta2 - 108*v^2*zeta2 + 9*v*(-5 + 12*zeta2) - 9*u*(10 - 5*v + 132*zeta2 + 12*v*zeta2) - 504*zeta3 + 504*zeta3 + u^2*(445 + 1413*zeta2 - 504*zeta3 + 504*zeta3))))/(216*v*(-1 + u + v)) + Log[muSqOMH2]*((-11*(1 + u^2)*(5 + 2*Pi^2 - 12*zeta2)*H[0, u])/(12*v*(-1 + u + v)) + ((1 + u^2)*(121 + 24*Pi^2 - 144*zeta2)*H[0, v])/(8*v*(-1 + u + v)) + (11*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) - (2*(1 + u^2)*(Pi^2 - 6*zeta2)*H[1, u])/(v*(-1 + u + v)) + (11*(1 + u^2)*H[0, v]*H[1, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*(143 + 24*Pi^2 - 144*zeta2)*H[1, v])/(24*v*(-1 + u + v)) + (11*(1 + u^2)*H[0, u]*H[1, v])/(4*v*(-1 + u + v)) + (11*(1 + u^2)*H[1, u]*H[1, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*(143 + 24*Pi^2 - 144*zeta2)*H[1 - v, u])/(24*v*(-1 + u + v)) - (11*(1 + u^2)*H[0, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(v*(-1 + u + v)) - (11*(1 + u^2)*H[0, v]*H[v, u])/(4*v*(-1 + u + v)) - (11*(1 + u^2)*H[0, 0, v])/(4*v*(-1 + u + v)) + (11*(1 + u^2)*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (11*(1 + u^2)*H[1, 0, v])/(4*v*(-1 + u + v)) + (11*(1 + u^2)*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (11*(1 + u^2)*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (11*(1 + u^2)*H[v, 0, u])/(4*v*(-1 + u + v)) + (979 - 6*Pi^2*(29 - 24*u + 29*u^2) - 99*v + 9*u*(-22 + 11*v - 96*zeta2) + 1836*zeta2 - 672*zeta3 + 672*zeta3 + u^2*(979 + 1836*zeta2 - 672*zeta3 + 672*zeta3))/(72*v*(-1 + u + v))) + (-2*u^3*(1719*Pi^4*(-1 + v) + 15*Pi^2*(-2005 + 477*v^2 + 1512*zeta2 - 8*v*(-137 + 189*zeta2)) - 5*(v^2*(963 + 9234*zeta2) + 2*(5603 - 7641*zeta2 + 11178*zeta2^2 + 15624*zeta3 - 2916*zeta4 - 15624*zeta3) - 2*v*(6125 + 864*zeta2 + 11178*zeta2^2 + 12600*zeta3 - 2916*zeta4 - 12600*zeta3))) + u^5*(1719*Pi^4 + Pi^2*(9285 - 22680*zeta2) + 10*(4001 + 3537*zeta2 + 11178*zeta2^2 + 9576*zeta3 - 2916*zeta4 - 9576*zeta3)) + v*(1719*Pi^4 - 15*Pi^2*(-943 - 198*v + 432*v^2 + 1512*zeta2) + 10*(4001 + 621*zeta2 + 11178*zeta2^2 + 81*v^2*(1 + 48*zeta2) - 18*v*(49 + 135*zeta2) + 9576*zeta3 - 2916*zeta4 - 9576*zeta3)) + u*(-1719*Pi^4*(-1 + 2*v) - 15*Pi^2*(-727 + 486*v^2 + 1512*zeta2 - 4*v*(-755 + 756*zeta2)) - 10*(-4001 + 162*v^3 - 2565*zeta2 - 11178*zeta2^2 - 27*v^2*(101 + 234*zeta2) - 9576*zeta3 + 2916*zeta4 + 2*v*(5243 - 3510*zeta2 + 11178*zeta2^2 + 12600*zeta3 - 2916*zeta4 - 12600*zeta3) + 9576*zeta3)) + u^4*(1719*Pi^4*(-2 + v) - 15*Pi^2*(2570 - 3024*zeta2 + v*(-97 + 1512*zeta2)) + 10*(-9604 + 3618*zeta2 - 22356*zeta2^2 - 25200*zeta3 + 5832*zeta4 + v*(4883 + 8883*zeta2 + 11178*zeta2^2 + 9576*zeta3 - 2916*zeta4 - 9576*zeta3) + 25200*zeta3)) + 2*u^2*(1719*Pi^4*(-1 + v) - 15*Pi^2*(1393 - 189*v^2 + 216*v^3 - 1512*zeta2 + 14*v*(-149 + 108*zeta2)) + 5*(-9604 + 5562*zeta2 - 22356*zeta2^2 + 81*v^3*(1 + 48*zeta2) - 54*v^2*(52 + 99*zeta2) - 25200*zeta3 + 5832*zeta4 + 4*v*(3463 - 3699*zeta2 + 5589*zeta2^2 + 7812*zeta3 - 1458*zeta4 - 7812*zeta3) + 25200*zeta3)))/(6480*(-1 + u)^2*v*(-1 + u + v)*(u + v))) + (-1/12*((1 + 4*u + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(v*(-1 + u + v)) + ((-11*Pi^2*(1 + u^2) + 3*(-9 - u*(-2 + v) + v + 24*zeta2 + 3*u^2*(-3 + 8*zeta2)))*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v]*H[1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) + ((1 + 4*u + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(8*v*(-1 + u + v)) + ((16*Pi^2*(1 + u^2) - 3*(-9 - u*(-2 + v) + v + 22*zeta2 + u^2*(-9 + 22*zeta2)))*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v]*H[v, u])/(4*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 0, u])/(6*v*(-1 + u + v)) + ((9 + 14*Pi^2*(1 + u^2) + u*(-2 + v) - v + u^2*(9 - 74*zeta2) - 74*zeta2)*H[0, 0, v])/(4*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (5*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, 1, v])/(4*v*(-1 + u + v)) - ((1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v, u])/(4*v*(-1 + u + v)) - ((1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + ((8*Pi^2*(1 + u^2) - 3*(9 + u*(-2 + v) - v + 14*zeta2 + u^2*(9 + 14*zeta2)))*H[1, 0, v])/(12*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1, 1, v])/(v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + ((-7*Pi^2*(1 + u^2) + 3*(-9 - u*(-2 + v) + v + 16*zeta2 + u^2*(-9 + 16*zeta2)))*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (Pi^2*(1 + u^2)*H[v, v, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + (3*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - ((1 + u^2)*H[v, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, 0, v, u])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) + (3*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - ((1 + u^2)*H[0, 1, 0, 0, v])/(v*(-1 + u + v)) - (3*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 0, 1, 0, v])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[1, 1, 0, 0, v])/(v*(-1 + u + v)) + ((1 + u^2)*H[v, 0, v, 0, u])/(2*v*(-1 + u + v)) + ((1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + (5*(1 + u^2)*(Pi^2 - 6*zeta2)*Log[muSqOMH2]^2)/(6*v*(-1 + u + v)) + Log[muSqOMH2]*(-1/3*((1 + u^2)*(Pi^2 - 6*zeta2)*H[0, u])/(v*(-1 + u + v)) + (13*(1 + u^2)*(Pi^2 - 6*zeta2)*H[0, v])/(6*v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1, v])/(v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[1 - v, u])/(v*(-1 + u + v)) + ((1 + u^2)*(Pi^2 - 6*zeta2)*H[v, u])/(2*v*(-1 + u + v)) + (Pi^2*(7 + 10*u + 7*u^2) - 6*(7 + 10*u + 7*u^2)*zeta2 - 14*(1 + u^2)*(zeta3 - zeta3))/(6*v*(-1 + u + v))) + (H[0, v]*(Pi^2*(31 + 52*u + 31*u^2) - 6*(31 + 52*u + 31*u^2)*zeta2 - 56*(1 + u^2)*(zeta3 - zeta3)))/(24*v*(-1 + u + v)) + (H[1, v]*(3*Pi^2*(1 + u + u^2) - 18*(1 + u + u^2)*zeta2 - 7*(1 + u^2)*(zeta3 - zeta3)))/(3*v*(-1 + u + v)) + (H[1 - v, u]*(3*Pi^2*(1 + u + u^2) - 18*(1 + u + u^2)*zeta2 - 7*(1 + u^2)*(zeta3 - zeta3)))/(3*v*(-1 + u + v)) + (u*(-34*Pi^4 + 15*Pi^2*(99 + 46*v + 22*v^2 - 72*zeta2) - 30*(-123 + 351*zeta2 - 222*zeta2^2 + v^2*(-33 + 72*zeta2) + 56*zeta3 - 102*zeta4 + 4*v*(21 + 30*zeta2 + 14*zeta3 - 14*zeta3) - 56*zeta3)) + u^3*(-34*Pi^4 - 45*Pi^2*(-35 + 24*zeta2) + 30*(123 - 369*zeta2 + 222*zeta2^2 - 56*zeta3 + 102*zeta4 + 56*zeta3)) + v*(-34*Pi^4 - 15*Pi^2*(-111 + 28*v + 72*zeta2) + 30*(123 - 30*v + 3*v^2 - 387*zeta2 + 90*v*zeta2 + 222*zeta2^2 - 56*zeta3 + 102*zeta4 + 56*zeta3)) + u^2*(-34*Pi^4*v - 15*Pi^2*(-74 + v*(-127 + 72*zeta2)) + 30*(-54 - 210*zeta2 - 56*zeta3 + 56*zeta3 + v*(153 - 441*zeta2 + 222*zeta2^2 - 56*zeta3 + 102*zeta4 + 56*zeta3))))/(720*v*(-1 + u + v)*(u + v)))/Nc^2);

M0M2 = (MH2*(9*u^4*(-1 + v)^2 - (-1 + v)^2*v*(297 - 57*v + Pi^2*(-91 + 72*v)) + u^3*(3*(-1 + v)^2*(-127 + 6*v) + Pi^2*(31 - 68*v + 34*v^2)) - u*(-1 + v)*(Pi^2*(91 - 247*v + 168*v^2) + 3*(-67 + 117*v - 76*v^2 + 26*v^3)) + u^2*(3*(-1 + v)^2*(31 - 153*v + 3*v^2) + Pi^2*(-84 + 211*v - 164*v^2 + 34*v^3)))*H[0, u])/(144*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + (MH2*(-9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) - 9*u^4*(5 - 8*v + 3*v^2) - (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(347 - 437*v + 99*v^2 - 27*v^3) + u*(320 - 338*v + 81*v^2 - 45*v^3 - 18*v^4) + u^2*(-311 + 676*v - 374*v^2 + 18*v^3 - 9*v^4))*H[0, u]*H[0, v])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi^2*(-1 - 4*u + 5*u^2)*H[1, u])/(24*v*(-1 + u + v)) - (MH2*(u^7*(-1 + v) + (-1 + v)^3*v + u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + u^6*(4 - 7*v + 3*v^2) + u^5*(31 - 23*v - 9*v^2 + 3*v^3) + u^4*(-4 + 21*v - 17*v^2 - v^3 + v^4) + u^3*(31 - 21*v - 38*v^2 + 24*v^3 + 2*v^4) + u^2*(4 + 23*v - 17*v^2 - 24*v^3 + 14*v^4))*H[0, v]*H[1, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MH2*(2*Pi^2*(1 + u^2)*(-1 + v) + 3*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3)))*H[0, u]*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) - (MH2*(u^7*(-1 + v) + (-1 + v)^3*v + u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + u^6*(4 - 7*v + 3*v^2) + u^5*(31 - 23*v - 9*v^2 + 3*v^3) + u^4*(-4 + 21*v - 17*v^2 - v^3 + v^4) + u^3*(31 - 21*v - 38*v^2 + 24*v^3 + 2*v^4) + u^2*(4 + 23*v - 17*v^2 - 24*v^3 + 14*v^4))*H[1, u]*H[1, v])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(u^7*(-1 + v) + (-1 + v)^3*v + u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + u^6*(4 - 7*v + 3*v^2) + u^5*(31 - 23*v - 9*v^2 + 3*v^3) + u^4*(-4 + 23*v - 17*v^2 - v^3 + v^4) + u^3*(31 - 23*v - 34*v^2 + 24*v^3 + 2*v^4) + u^2*(4 + 23*v - 17*v^2 - 24*v^3 + 14*v^4))*H[0, v]*H[1 - v, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*Pi^2*(41 + 9*u + 32*u^2 + 9*v)*H[v, u])/(36*v*(-1 + u + v)) + (MH2*(9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 9*u^4*(5 - 8*v + 3*v^2) + (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(-347 + 437*v - 99*v^2 + 27*v^3) + u^2*(311 - 658*v + 374*v^2 - 18*v^3 + 9*v^4) + u*(-320 + 320*v - 63*v^2 + 45*v^3 + 18*v^4))*H[0, v]*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MH2*(7 - 3*u + 7*u^2 - 3*v)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*H[1, v]*H[0, 0, u])/(4*v) + (MH2*(9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 9*u^4*(5 - 8*v + 3*v^2) + (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(-347 + 437*v - 99*v^2 + 27*v^3) + u^2*(311 - 658*v + 374*v^2 - 18*v^3 + 9*v^4) + u*(-320 + 320*v - 63*v^2 + 45*v^3 + 18*v^4))*H[0, 0, v])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*(2*(-1 + v)^2*(-58 + 9*v) + u^2*(-98 + 202*v - 101*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, u]*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(40 - 9*u + 22*u^2 - 9*v)*H[v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(Pi^2*(1 + u^2)*(-1 + v)*(u + v) + u*v*(-1 + u + 2*v))*H[0, 1, v])/(8*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MH2*(3*(-1 + v)^2 - 4*u*(-1 + v)*v + u^2*(3 - 8*v + 4*v^2))*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(-1 + u)^2*H[1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1 - v, u]*H[0, 1, v])/(8*(-1 + v)^2*v*(u + v)^2) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) - (MH2*(2*Pi^2*(1 + u^2)*(-1 + v) + 3*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3)))*H[0, 1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MH2*(6*u^4 + 3*v^2*(-3 + 2*v) + 2*u^3*(-2 + 9*v) + 6*u*v*(-3 + 2*v + v^2) + 2*u^2*(-4 + v + 9*v^2))*H[0, v]*H[0, 1 - v, u])/(8*v*(-1 + u + v)*(u + v)^2) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MH2*(2*(-1 + v)^2*(-25 + 9*v) + u^2*(-32 + 70*v - 35*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, v]*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[0, v]*H[1, 0, u])/(8*v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[1, v]*H[1, 0, u])/(8*v*(-1 + u + v)) + (MH2*(9*u^6*(-1 + v) + 9*u^5*(5 - 9*v + 4*v^2) + (-1 + v)^2*v*(-590 + 54*Pi^2 - 90*v + 63*v^2) + u^4*(563 + 54*Pi^2*(-1 + v) - 428*v - 171*v^2 + 54*v^3) + u*(-1 + v)*(590 - 1108*v - 333*v^2 + 162*v^3 + 18*v^4 + 54*Pi^2*(-1 + 2*v)) + u^2*(-1 + v)*(-626 + 455*v - 410*v^2 + 9*v^3 + 9*v^4 + 54*Pi^2*(1 - v + v^2)) + u^3*(-635 + 1707*v - 973*v^2 - 117*v^3 + 36*v^4 + 54*Pi^2*(1 - 3*v + 2*v^2)))*H[1, 0, v])/(144*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (MH2*(-17 + 18*u + 19*u^2 + 18*v)*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (MH2*(-1 + u)^2*H[1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(-6*u^4 + 3*v^2 - 2*u^3*(-5 + 9*v) + u^2*(2 + 16*v - 18*v^2) + 6*u*v*(1 + v - v^2))*H[1 - v, u]*H[1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (3*MH2*(1 + u^2)*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(-1 + u)^2*H[0, v]*H[1, 1, u])/(v*(-1 + u + v)) - (MH2*(-1 + u)^2*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[1, 1, v])/(8*v*(-1 + u + v)) - (MH2*(u^7*(-1 + v) + (-1 + v)^3*v + u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + u^6*(4 - 7*v + 3*v^2) + u^5*(31 - 23*v - 9*v^2 + 3*v^3) + u^4*(-4 + 21*v - 17*v^2 - v^3 + v^4) + u^3*(31 - 21*v - 38*v^2 + 24*v^3 + 2*v^4) + u^2*(4 + 23*v - 17*v^2 - 24*v^3 + 14*v^4))*H[1, 1 - v, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(-1 + u)^2*H[0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3))*H[1 - v, 0, u])/(16*(-1 + v)*v*(-1 + u + v)) + (3*MH2*(-1 + 2*u + u^2 + 2*v)*H[0, v]*H[1 - v, 0, u])/(8*v*(-1 + u + v)) + (MH2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MH2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MH2*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(-9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) - 9*u^4*(5 - 8*v + 3*v^2) - (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(347 - 437*v + 99*v^2 - 27*v^3) + u*(320 - 320*v + 63*v^2 - 45*v^3 - 18*v^4) + u^2*(-311 + 658*v - 374*v^2 + 18*v^3 - 9*v^4))*H[v, 0, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*(-61 + 18*u - 43*u^2 + 18*v)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(3*v*(-1 + u + v)) - (MH2*(-7 + 9*u + 11*u^2 + 9*v)*H[0, v]*H[v, v, u])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(v*(-1 + u + v)) + (MH2*(-3*(-1 + v)^2*(-15 + 2*v) - 2*u*(3 - 8*v + 5*v^2) + u^2*(33 - 68*v + 34*v^2))*H[0, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 1, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*H[0, 0, 1 - v, u])/(4*v) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MH2*(46*(-1 + v)^2 + 12*u*(-1 + v)*v + u^2*(46 - 86*v + 43*v^2))*H[0, 1, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (3*MH2*H[0, 1 - v, 0, u])/(4*v) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(-2*(-1 + v)^2*(-25 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(32 - 70*v + 35*v^2))*H[0, v, 0, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(v*(-1 + u + v)) - (MH2*(2*(-1 + v)^2*(8 + 3*v) + 2*u*(5 - 8*v + 3*v^2) + u^2*(24 - 50*v + 25*v^2))*H[1, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*u*(u^3 + 4*(-1 + v)*v^2 - 2*u^2*(4 - 7*v + 2*v^2) + u*(1 - 14*v + 18*v^2 - 4*v^3))*H[1, 0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[1, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*(13*u^4 + 44*u*v + 22*v^2 + 2*u^3*(-6 + 13*v) + u^2*(25 - 12*v + 13*v^2))*H[1, 1, 0, v])/(24*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(-1 + u)^2*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(3 - 4*u + u^2)*H[1, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (3*MH2*H[1 - v, 0, 0, u])/(4*v) + (MH2*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MH2*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(7 - 3*u + 7*u^2 - 3*v)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, 0, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, v, 0, u])/(v*(-1 + u + v)) + Nf^2*(-1/2592*(MH2*(-800 + 39*Pi^2)*(1 + u^2))/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u])/(54*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v])/(9*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[0, v])/(72*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[1, v])/(27*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, v])/(36*v*(-1 + u + v)) + (10*MH2*(1 + u^2)*H[1 - v, u])/(27*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(18*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(9*v*(-1 + u + v)) + I*((5*MH2*Pi*(1 + u^2))/(54*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, u])/(144*v*(-1 + u + v)) + (5*MH2*Pi*(1 + u^2)*H[0, v])/(72*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v])/(36*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, u])/(36*v*(-1 + u + v))) + (5*MH2*(1 + u^2)*H[0, 0, u])/(144*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 1, v])/(18*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, u])/(36*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1, 0, v])/(18*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, v])/(9*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, u])/(36*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(9*v*(-1 + u + v)) + ((5*MH2*(1 + u^2))/(9*v*(-1 + u + v)) + (((5*I)/72)*MH2*Pi*(1 + u^2))/(v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u])/(72*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1, v])/(18*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1 - v, u])/(18*v*(-1 + u + v)))*Log[muSqOMH2] + (5*MH2*(1 + u^2)*Log[muSqOMH2]^2)/(24*v*(-1 + u + v))) + Log[muSqOMH2]*((-55*MH2*(1 + u^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) + I*((-55*MH2*Pi*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (55*MH2*Pi*(1 + u^2)*H[v, u])/(24*v*(-1 + u + v))) + (55*MH2*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (55*MH2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) - (55*MH2*(1 + u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) - (MH2*(-8582 + 339*Pi^2*(1 + u^2) - 990*u*(-2 + v) + 990*v + 216*zeta3 + u^2*(-8582 + 216*zeta3)))/(864*v*(-1 + u + v))) + (MH2*H[1 - v, u]*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 - 2*u^4*(9*Pi^2*(-34 + 97*v - 92*v^2 + 31*v^3) - (-1 + v)^2*(-432 + 162*v^2 + v*(5387 - 216*zeta3))) + u*(-1 + v)^2*v*(108 + 54*(-9 + 4*Pi^2)*v^2 + 216*v^3 + v*(4874 - 225*Pi^2 - 216*zeta3)) + u^5*(-9*Pi^2*(27 - 50*v + 25*v^2) + 2*(-1 + v)^2*(2545 + 108*v - 108*zeta3)) + u^3*(-9*Pi^2*(31 - 198*v + 338*v^2 - 218*v^3 + 49*v^4) + 2*(-1 + v)^2*(2545 - 1161*v + 108*v^3 + v^2*(3247 - 108*zeta3) - 108*zeta3)) + 2*u^2*(-1 + v)*(-27 + 216*(-7 + 2*Pi^2)*v^3 - 54*(-9 + Pi^2)*v^4 + 27*v^5 + v^2*(6035 - 639*Pi^2 - 216*zeta3) + v*(-5009 + 225*Pi^2 + 216*zeta3))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*H[1, v]*(54*u^6*(-1 + v)^2 + 54*(-1 + v)^4*v^2 - 2*u^4*(3*Pi^2*(-84 + 209*v - 166*v^2 + 47*v^3) - (-1 + v)^2*(-432 + 162*v^2 + v*(5387 - 1296*zeta3))) + u*(-1 + v)^2*v*(108 + 54*(-9 + 4*Pi^2)*v^2 + 216*v^3 + v*(4874 - 357*Pi^2 - 1296*zeta3)) + u^5*(-3*Pi^2*(53 - 94*v + 47*v^2) + 2*(-1 + v)^2*(2545 + 108*v - 648*zeta3)) + u^3*(-3*Pi^2*(137 - 610*v + 814*v^2 - 382*v^3 + 47*v^4) + 2*(-1 + v)^2*(2545 - 1161*v + 108*v^3 + v^2*(3247 - 648*zeta3) - 648*zeta3)) + 2*u^2*(-1 + v)*(-27 + 108*(-14 + 3*Pi^2)*v^3 + 486*v^4 + 27*v^5 + v^2*(6035 - 717*Pi^2 - 1296*zeta3) + v*(-5009 + 357*Pi^2 + 1296*zeta3))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + Nc*Nf*(-1/432*(MH2*(108*u^4 + v*(-583 + 9*Pi^2 + 81*v) + u^3*(-439 + 9*Pi^2 + 216*v) + u^2*(-126 + (-268 + 9*Pi^2)*v + 108*v^2) + u*(-547 + 9*Pi^2 - 45*v + 171*v^2))*H[0, u])/(v*(-1 + u + v)*(u + v)) + (MH2*(-54*(-1 + v)^2*v^2 - 2*u^6*(-847 + 829*v + 27*v^2) - u^5*(3478 - 5361*v + 1757*v^2 + 108*v^3) + u*v*(1658 - 1757*v - 27*v^2 + 126*v^3) + u^4*(3568 - 7721*v + 4198*v^2 + 27*v^3 - 54*v^4) + u^3*(-3478 + 7721*v - 5242*v^2 + 855*v^3 + 126*v^4) + u^2*(1694 - 5361*v + 4198*v^2 - 855*v^3 + 324*v^4))*H[0, v])/(216*(-1 + u)^2*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(13 + 12*u^4 + 4*v + 8*v^2 + 24*u^3*(1 + v) + 4*u*(5 - 6*v + 6*v^2) + u^2*(-19 + 48*v + 12*v^2))*H[0, u]*H[0, v])/(48*v*(-1 + u + v)) - (13*MH2*Pi^2*(1 + u^2)*H[1, u])/(36*v*(-1 + u + v)) + (MH2*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[0, v]*H[1, u])/(36*u^2*v*(-1 + u + v)) - (MH2*(54*u^6 + 54*(-1 + v)^2 + u^5*(1093 + 3*Pi^2 + 108*v) + u*(1093 + 3*Pi^2 - 90*v - 126*v^2) + 2*u^3*(1417 + 3*Pi^2 - 369*v - 63*v^2) + u^4*(-2564 - 6*Pi^2 + 90*v + 54*v^2) - 2*u^2*(1282 + 3*Pi^2 - 369*v + 162*v^2))*H[1, v])/(216*(-1 + u)^2*u*v*(-1 + u + v)) + (MH2*(-21 + 12*u^4 + 4*v + 8*v^2 + 24*u^3*(1 + v) + 4*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 48*v + 12*v^2))*H[0, u]*H[1, v])/(48*v*(-1 + u + v)) + (MH2*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[1, u]*H[1, v])/(36*u^2*v*(-1 + u + v)) - (MH2*(54*u^6 + 54*(-1 + v)^2 + u^5*(1093 - 3*Pi^2 + 108*v) + u^2*(-2564 + 6*Pi^2 + 738*v - 324*v^2) + u^4*(-2564 + 6*Pi^2 + 90*v + 54*v^2) - 2*u^3*(-1417 + 3*Pi^2 + 369*v + 63*v^2) - u*(-1093 + 3*Pi^2 + 90*v + 126*v^2))*H[1 - v, u])/(216*(-1 + u)^2*u*v*(-1 + u + v)) - (MH2*(18*u^6 + 18*(-1 + v)^2 + 36*u*(-1 + v)^2 + 36*u^5*(1 + v) + 6*u^3*(10 - 7*v + 6*v^2) + u^4*(11 + 72*v + 18*v^2) + u^2*(11 + 42*v + 24*v^2))*H[0, v]*H[1 - v, u])/(72*u^2*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1, v]*H[1 - v, u])/(36*v*(-1 + u + v)) + (19*MH2*Pi^2*(1 + u^2)*H[v, u])/(72*v*(-1 + u + v)) - (MH2*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (41*MH2*(1 + u^2)*H[0, 0, u])/(72*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (MH2*(136 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(112 + 36*v + 9*v^2))*H[0, 0, v])/(36*v*(-1 + u + v)) - (17*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1, u])/(12*v*(-1 + u + v)) - (175*MH2*(1 + u^2)*H[0, 1, v])/(72*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[0, 1, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, u]*H[0, 1, v])/(6*v*(-1 + u + v)) + (MH2*(-21 + 12*u^4 + 4*v + 8*v^2 + 24*u^3*(1 + v) + 4*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 48*v + 12*v^2))*H[0, 1 - v, u])/(48*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 0, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 0, u])/(12*v*(-1 + u + v)) - (MH2*(39 + 6*u^4 + 2*v + 4*v^2 + 12*u^3*(1 + v) + 2*u*(5 - 6*v + 6*v^2) + u^2*(23 + 24*v + 6*v^2))*H[1, 0, v])/(24*v*(-1 + u + v)) - (19*MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[1, u]*H[1, 0, v])/(6*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1, 1, v])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[1, 1 - v, u])/(36*u^2*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(-21 + 12*u^4 + 4*v + 8*v^2 + 24*u^3*(1 + v) + 4*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 48*v + 12*v^2))*H[1 - v, 0, u])/(48*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (61*MH2*(1 + u^2)*H[1 - v, 1 - v, u])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MH2*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[v, 0, u])/(36*v*(-1 + u + v)) - (7*MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*(-1/432*(MH2*Pi*(u^6*(547 + 45*Pi^2 - 108*v) - 108*(-1 + v)^2*v + u^5*(-968 + 45*Pi^2*(-2 + v) + 412*v - 216*v^2) + u^4*(734 - 90*Pi^2*(-1 + v) + 85*v + 117*v^2 - 108*v^3) + u*(-108 + 5*(167 + 9*Pi^2)*v + 63*v^2 + 252*v^3) + u^3*(-860 + 90*Pi^2*(-1 + v) - 499*v + 1701*v^2 + 252*v^3) + u^2*(655 + Pi^2*(45 - 90*v) - 617*v - 945*v^2 + 648*v^3)))/((-1 + u)^2*u*v*(-1 + u + v)*(u + v)) - (MH2*Pi*(-34 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-58 + 36*v + 9*v^2))*H[0, u])/(36*v*(-1 + u + v)) + (MH2*Pi*(-271 + 36*u^4 + 12*v + 24*v^2 + 72*u^3*(1 + v) + 12*u*(5 - 6*v + 6*v^2) + u^2*(-367 + 144*v + 36*v^2))*H[0, v])/(144*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(9*u^6 + 9*(-1 + v)^2 + 18*u*(-1 + v)^2 + 18*u^5*(1 + v) + 3*u^3*(10 - 7*v + 6*v^2) + u^4*(-82 + 36*v + 9*v^2) + u^2*(-82 + 21*v + 12*v^2))*H[1, u])/(36*u^2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(-169 + 36*u^4 + 12*v + 24*v^2 + 72*u^3*(1 + v) + 12*u*(5 - 6*v + 6*v^2) + u^2*(-265 + 144*v + 36*v^2))*H[1, v])/(144*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[1, v])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[1, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(-169 + 36*u^4 + 12*v + 24*v^2 + 72*u^3*(1 + v) + 12*u*(5 - 6*v + 6*v^2) + u^2*(-265 + 144*v + 36*v^2))*H[1 - v, u])/(144*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-29 + 9*u^4 + 3*v + 6*v^2 + 18*u^3*(1 + v) + 3*u*(5 - 6*v + 6*v^2) + u^2*(-53 + 36*v + 9*v^2))*H[v, u])/(36*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, u])/(4*v*(-1 + u + v)) - (7*MH2*Pi*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, u])/(12*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[0, 1, v])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1 - v, u])/(3*v*(-1 + u + v)) + (5*MH2*Pi*(1 + u^2)*H[0, v, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, u])/(12*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 0, u])/(3*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) + (3*MH2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 1, 0, v])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1 - v, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1, 0, 0, v])/(6*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1 - v, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 0, u])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, 0, u])/(3*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + (-1/216*(MH2*(1694 + 1694*u^2 + 57*Pi^2*(1 + u^2) + 45*u*(-2 + v) - 45*v))/(v*(-1 + u + v)) + (155*MH2*(1 + u^2)*H[0, u])/(144*v*(-1 + u + v)) - (55*MH2*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v]*H[1, u])/(6*v*(-1 + u + v)) - (175*MH2*(1 + u^2)*H[1, v])/(72*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, u]*H[1, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, u]*H[1, v])/(6*v*(-1 + u + v)) - (175*MH2*(1 + u^2)*H[1 - v, u])/(72*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(6*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + I*((-155*MH2*Pi*(1 + u^2))/(144*v*(-1 + u + v)) + (5*MH2*Pi*(1 + u^2)*H[0, u])/(12*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) + (5*MH2*Pi*(1 + u^2)*H[1, u])/(6*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[1, v])/(12*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[1 - v, u])/(12*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[v, u])/(12*v*(-1 + u + v))) + (5*MH2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, 1 - v, u])/(12*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1, 0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1, 1 - v, u])/(6*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[1 - v, 0, u])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)))*Log[muSqOMH2] - (55*MH2*(1 + u^2)*Log[muSqOMH2]^2)/(24*v*(-1 + u + v)) + (MH2*(8737 + 48*v + Pi^2*(-1 + u)*(-223 + 144*u^4 + 48*v + 96*v^2 + 288*u^3*(1 + v) + 48*u*(5 - 6*v + 6*v^2) + u^2*(-607 + 576*v + 144*v^2)) + u*(-10513 + 1776*v - 1464*zeta3) + 1464*zeta3 - u^3*(8737 + 1464*zeta3) + u^2*(10513 + 48*v + 1464*zeta3)))/(864*(-1 + u)*v*(-1 + u + v))) + (Nf*(-1/144*(MH2*((-39 + Pi^2)*u^3 + (Pi^2 + 3*(-9 + v))*v + u^2*(30 + (-54 + Pi^2)*v) + u*(-39 + Pi^2 + 33*v - 15*v^2))*H[0, u])/(v*(-1 + u + v)*(u + v)) - (MH2*(u^5*(-544 + 93*Pi^2*(-1 + v) + 508*v) + (-1 + v)*v*(508 + 93*Pi^2 - 54*v + 108*v^2) - 2*u^3*(724 + 93*Pi^2*(-1 + v)^2 - 1421*v + 760*v^2 - 81*v^3) + 2*u^2*(634 + 93*Pi^2*(-1 + v)^2 - 1421*v + 850*v^2 - 135*v^3 + 54*v^4) + u*(-1 + v)*(544 - 1250*v + 270*v^2 - 93*Pi^2*(-1 + 2*v)) + u^4*(93*Pi^2*(2 - 3*v + v^2) + 2*(634 - 897*v + 281*v^2)))*H[0, v])/(432*(-1 + u)^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (29*MH2*(1 + u^2)*H[0, u]*H[0, v])/(36*v*(-1 + u + v)) + (MH2*(1 + u^2)*(3*Pi^2*(-1 + u)^2 - 2*(155 - 310*u + 155*u^2 + 54*v^2))*H[1, v])/(432*(-1 + u)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*(310 + 9*Pi^2*(-1 + u)^2 - 620*u + 310*u^2 + 108*v^2)*H[1 - v, u])/(432*(-1 + u)^2*v*(-1 + u + v)) - (19*MH2*Pi^2*(1 + u^2)*H[v, u])/(72*v*(-1 + u + v)) - (29*MH2*(1 + u^2)*H[0, v]*H[v, u])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 0, u])/(4*v*(-1 + u + v)) - (29*MH2*(1 + u^2)*H[0, 0, v])/(36*v*(-1 + u + v)) + (17*MH2*(1 + u^2)*H[0, u]*H[0, 0, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[0, 0, v])/(3*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) + (29*MH2*(1 + u^2)*H[1, 0, v])/(36*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (29*MH2*(1 + u^2)*H[v, 0, u])/(36*v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, u])/(6*v*(-1 + u + v)) + I*((MH2*Pi*((-13 + 3*Pi^2)*u^5 + 3*(-6 + Pi^2)*u^4*(-2 + v) + u*(-13 + Pi^2*(3 - 6*v) + 53*v - 11*v^2) + u^3*(-46 - 6*Pi^2*(-1 + v) + 55*v + 7*v^2) + v*(-17 + 3*Pi^2 + 9*v + 12*v^2) + u^2*(36 + 6*Pi^2*(-1 + v) - 73*v + 19*v^2 + 12*v^3)))/(48*(-1 + u)^2*v*(-1 + u + v)*(u + v)) + (29*MH2*Pi*(1 + u^2)*H[0, v])/(36*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, v])/(6*v*(-1 + u + v)) + (29*MH2*Pi*(1 + u^2)*H[v, u])/(36*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (7*MH2*Pi*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[0, v, u])/(24*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, u])/(6*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v))) - (3*MH2*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, 1, 0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, v])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, 0, u])/(6*v*(-1 + u + v)) + ((MH2*(-544 - 544*u^2 + 21*Pi^2*(1 + u^2) - 90*u*(-2 + v) + 90*v))/(432*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[0, u]*H[0, v])/(12*v*(-1 + u + v)) - (5*MH2*(1 + u^2)*H[0, v]*H[v, u])/(12*v*(-1 + u + v)) + I*((5*MH2*Pi*(1 + u^2)*H[0, v])/(12*v*(-1 + u + v)) + (5*MH2*Pi*(1 + u^2)*H[v, u])/(12*v*(-1 + u + v))) - (5*MH2*(1 + u^2)*H[0, 0, v])/(12*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1, 0, v])/(12*v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[v, 0, u])/(12*v*(-1 + u + v)))*Log[muSqOMH2] + (MH2*(2393 + 222*Pi^2*(-1 + u - u^2 + u^3) - 2016*v + u*(-5129 + 2736*v - 4716*zeta3) + 4716*zeta3 - u^3*(2393 + 4716*zeta3) + u^2*(5129 - 2016*v + 4716*zeta3)))/(2592*(-1 + u)*v*(-1 + u + v))))/Nc + I*((MH2*Pi*(-4*Pi^2*(1 + u^2)*(-1 + v) + 3*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3)))*H[0, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(-9*u^6*(-1 + v) + (-1 + v)^2*v*(-320 + 18*Pi^2 + 54*v - 63*v^2) - 9*u^5*(5 - 9*v + 4*v^2) + u^4*(347 + 18*Pi^2*(-1 + v) - 482*v + 171*v^2 - 54*v^3) + u*(-1 + v)*(320 - 676*v + 99*v^2 - 126*v^3 - 18*v^4 + 18*Pi^2*(-1 + 2*v)) + u^3*(-311 + 1005*v - 811*v^2 + 117*v^3 - 36*v^4 + 18*Pi^2*(1 - 3*v + 2*v^2)) + u^2*(320 - 613*v + 703*v^2 - 419*v^3 - 9*v^5 + 18*Pi^2*(-1 + 2*v - 2*v^2 + v^3)))*H[0, v])/(144*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MH2*Pi*(2*(-1 + v)^2*(2 + 9*v) + u^2*(4 - 2*v + v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, u]*H[0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(u^7*(-1 + v) + (-1 + v)^3*v + u*(-1 + v)^2*(-1 + 5*v + 2*v^2) + u^6*(4 - 7*v + 3*v^2) + u^5*(31 - 23*v - 9*v^2 + 3*v^3) + u^4*(-4 + 21*v - 17*v^2 - v^3 + v^4) + u^3*(31 - 21*v - 38*v^2 + 24*v^3 + 2*v^4) + u^2*(4 + 23*v - 17*v^2 - 24*v^3 + 14*v^4))*H[1, u])/(16*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*Pi*(1 - 4*u + 3*u^2)*H[0, v]*H[1, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(4*Pi^2*(1 + u^2)*(-1 + v) + 3*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3)))*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) - (3*MH2*Pi*H[0, u]*H[1, v])/(4*v) - (MH2*Pi*(3 - 4*u + u^2)*H[1, u]*H[1, v])/(8*v*(-1 + u + v)) - (MH2*Pi*(15 + u^4*(-1 + v) - 7*v - 15*v^2 + 7*v^3 + 2*u*(-1 + v)*(1 + v)^2 + 2*u^3*(2 - 3*v + v^2) + u^2*(16 - 12*v - 3*v^2 + v^3))*H[1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) - (MH2*Pi*(u^4 - 6*(-1 + v)^3*v^2 - 2*u^3*(7 - 13*v + 5*v^2) + u^2*(7 - 44*v + 60*v^2 - 22*v^3) - 2*u*v*(-6 + 23*v - 26*v^2 + 9*v^3))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*Pi*(-9*u^5*(-1 + v) + 18*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) - 9*u^4*(5 - 8*v + 3*v^2) - (-1 + v)^2*(320 - 54*v + 63*v^2) + u^3*(347 - 437*v + 99*v^2 - 27*v^3) + u*(320 - 320*v + 63*v^2 - 45*v^3 - 18*v^4) + u^2*(-311 + 658*v - 374*v^2 + 18*v^3 - 9*v^4))*H[v, u])/(144*(-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi*(-5 + 6*u + u^2 + 6*v)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (3*MH2*Pi*H[0, 0, u])/(4*v) + (MH2*Pi*(2*(-1 + v)^2*(-35 + 9*v) + u^2*(-52 + 110*v - 55*v^2) + 6*u*(3 - 8*v + 5*v^2))*H[0, 0, v])/(24*(-1 + v)^2*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*Pi*(6*(-1 + v)^3*v^2 + u^4*(9 - 20*v + 10*v^2) + u^3*(-4 + 36*v - 60*v^2 + 26*v^3) + 2*u*v*(-6 + 18*v - 13*v^2 - 2*v^3 + 3*v^4) + u^2*(-5 + 12*v + 20*v^2 - 50*v^3 + 22*v^4))*H[0, 1, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(3*(-1 + v)^2 - 4*u*(-1 + v)*v + u^2*(3 - 8*v + 4*v^2))*H[0, 1, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) - (3*MH2*Pi*H[0, 1 - v, u])/(4*v) + (MH2*Pi*(-2*(-1 + v)^2*(-25 + 9*v) - 6*u*(3 - 8*v + 5*v^2) + u^2*(32 - 70*v + 35*v^2))*H[0, v, u])/(24*(-1 + v)^2*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(3 - 4*u + u^2)*H[1, 0, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(-6*(-4 + v)*(-1 + v)^2*v^2 + u^4*(13 - 24*v + 12*v^2) - 2*u*v*(-24 + 59*v - 44*v^2 + 9*v^3) + 2*u^3*(-7 + 25*v - 29*v^2 + 12*v^3) + u^2*(25 - 80*v + 90*v^2 - 46*v^3 + 12*v^4))*H[1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(-1 + u)^2*H[1, 1, u])/(v*(-1 + u + v)) - (MH2*Pi*(3 - 4*u + u^2)*H[1, 1 - v, u])/(8*v*(-1 + u + v)) - (3*MH2*Pi*H[1 - v, 0, u])/(4*v) - (MH2*Pi*(3*(-1 + v)*v^2 + u*v*(-6 + 7*v) + u^3*(4 - 6*v + 3*v^2) + u^2*(-4 + 10*v - 7*v^2 + 3*v^3))*H[1 - v, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MH2*Pi*(6*(-1 + v)^3 + 2*u*(5 - 8*v + 3*v^2) + u^2*(2 - 6*v + 3*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*Pi*(2 + 9*u + 2*u^2 + 9*v)*H[v, 0, u])/(12*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*Pi*(-7 + 9*u + 11*u^2 + 9*v)*H[v, v, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, 0, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 0, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, 0, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, v, u])/(v*(-1 + u + v)) - (MH2*Pi*(3*(-1 + v)^4*v + u*(-1 + v)^2*(3 + 6*v^2 + 12*v^3 + v*(-101 + 12*Pi^2 - 12*zeta3)) + u^4*(Pi^2*(6 - 8*v + 4*v^2) + (-1 + v)^2*(-67 + 3*v - 12*zeta3)) + u^2*(-1 + v)*(4*Pi^2*(-3 + 3*v + 2*v^2) + (-1 + v)*(-127 + 34*v + 16*v^2 + 3*v^3 - 12*zeta3)) + u^3*(31 + 6*v^4 + v^3*(-75 + 4*Pi^2 - 12*zeta3) - v*(125 + 2*Pi^2 + 12*zeta3) + v^2*(163 + 24*zeta3))))/(48*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MH2*H[0, v]*(54*(-1 + v)^3*v^2 + u^2*(-1 + v)*(3*Pi^2*(-215 + 71*v + 240*v^2) + 2*(-1 + v)*(4291 - 1692*v + 810*v^2 + 27*v^3 - 108*zeta3)) + u*(-1 + v)^2*v*(9104 - 1350*v + 216*v^2 + 3*Pi^2*(215 + 72*v) - 216*zeta3) + u^4*(Pi^2*(429 - 714*v + 357*v^2) + 2*(-1 + v)*(-4291 + 4552*v + 27*v^2 + 108*zeta3 - 108*v*zeta3)) + u^3*(3*Pi^2*(72 - 97*v - 70*v^2 + 119*v^3) + 2*(-1 + v)*(990 + 54*v^3 + v^2*(5227 - 108*zeta3) + v*(-5983 + 108*zeta3)))))/(864*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MH2*(1080*Pi^2*u^6*(-1 + v)^2 + 1080*Pi^2*u^5*(-1 + v)^2*(-5 + 4*v) + (-1 + v)^3*v*(-1881*Pi^4 + 60*Pi^2*(31 - 135*v + 126*v^2) + 10*(-48443 + 10008*v + 324*zeta3 + 10998*zeta3)) + u*(-1 + v)^2*(-1881*Pi^4*(-1 + 2*v) + 60*Pi^2*(-31 + 125*v - 351*v^2 + 279*v^3 + 36*v^4) - 10*(-48443 + 10008*v^3 + 324*zeta3 + 72*v^2*(-695 + 9*zeta3 - 9*zeta3) + 10998*zeta3 - 2*v*(-63455 + 648*zeta3 + 11322*zeta3))) + u^4*(-1881*Pi^4*(-1 + v)^2 + 60*Pi^2*(85 - 440*v + 697*v^2 - 450*v^3 + 108*v^4) + 10*(-48443 + 324*zeta3 + v*(96886 - 648*zeta3 - 23940*zeta3) + 12294*zeta3 + v^2*(-48443 + 324*zeta3 + 11970*zeta3))) + u^2*(-1 + v)*(-1881*Pi^4*(-1 + 2*v - 2*v^2 + v^3) + 60*Pi^2*(14 + 44*v - 350*v^2 + 283*v^3 + 18*v^5) + 10*(68459 - 972*zeta3 - 11646*zeta3 - 2*v^2*(-88475 + 972*zeta3 + 11322*zeta3) + v^3*(-68459 + 324*zeta3 + 11970*zeta3) + 2*v*(-88475 + 1296*zeta3 + 11970*zeta3))) + u^3*(-1881*Pi^4*(-1 + v)^2*(-1 + 2*v) + 60*Pi^2*(32 + 160*v - 623*v^2 + 665*v^3 - 306*v^4 + 72*v^5) + 10*(68459 - 972*zeta3 + v^2*(282247 - 2268*zeta3 - 59202*zeta3) - 12942*zeta3 + 2*v^3*(-53447 + 324*zeta3 + 11970*zeta3) + 4*v*(-60953 + 648*zeta3 + 12132*zeta3)))))/(25920*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)) + Nc^2*(-1/144*(MH2*(-31 + 90*u^4 - 78*Pi^2*(1 + u^2) + 102*v + 96*v^2 + 18*u^3*(17 + 10*v) + 6*u*(43 - 33*v + 33*v^2) + u^2*(-325 + 504*v + 90*v^2))*H[0, u]*H[0, v])/(v*(-1 + u + v)) - (MH2*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 42*Pi^2 + 252*v + 45*v^2) + u^2*(-746 - 42*Pi^2 + 132*v + 96*v^2))*H[0, v]*H[1, u])/(72*u^2*v*(-1 + u + v)) - (MH2*(-230 + 45*u^4 - 30*Pi^2*(1 + u^2) + 33*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(40 - 30*v + 33*v^2) + u^2*(-386 + 252*v + 45*v^2))*H[0, u]*H[1, v])/(72*v*(-1 + u + v)) - (MH2*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 30*Pi^2 + 252*v + 45*v^2) + u^2*(-746 - 30*Pi^2 + 132*v + 96*v^2))*H[1, u]*H[1, v])/(72*u^2*v*(-1 + u + v)) + (MH2*(30*u^6 + 30*(-1 + v)^2 + 6*u^5*(17 + 10*v) + 6*u*(17 - 28*v + 11*v^2) + u^4*(-259 - 20*Pi^2 + 168*v + 30*v^2) + 2*u^3*(80 - 41*v + 33*v^2) + u^2*(-259 - 20*Pi^2 + 82*v + 64*v^2))*H[0, v]*H[1 - v, u])/(48*u^2*v*(-1 + u + v)) + (MH2*(455 + 18*Pi^2)*(1 + u^2)*H[1, v]*H[1 - v, u])/(144*v*(-1 + u + v)) + (MH2*(-581 + 90*u^4 - 114*Pi^2*(1 + u^2) + 84*v + 96*v^2 + 18*u^3*(17 + 10*v) + 6*u*(43 - 33*v + 33*v^2) + u^2*(-875 + 504*v + 90*v^2))*H[0, v]*H[v, u])/(144*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(3*v*(-1 + u + v)) + (MH2*(151 + 9*u + 160*u^2 - 15*Pi^2*(1 + u^2) + 9*v)*H[0, 0, u])/(72*v*(-1 + u + v)) - (MH2*(14 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) - (MH2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[1, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MH2*(617 + 45*u^4 - 57*Pi^2*(1 + u^2) + 42*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(43 - 33*v + 33*v^2) + u^2*(470 + 252*v + 45*v^2))*H[0, 0, v])/(72*v*(-1 + u + v)) + (MH2*(107 + 98*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, u]*H[0, 0, v])/(24*v*(-1 + u + v)) + (11*MH2*(1 + u^2)*H[1, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (79*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(12*v*(-1 + u + v)) + (MH2*(-62 - 41*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, u]*H[0, 0, v])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[0, v]*H[0, 1, u])/(24*v*(-1 + u + v)) - (MH2*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[1, v]*H[0, 1, u])/(24*v*(-1 + u + v)) + (MH2*(715 + 715*u^2 - 48*Pi^2*(1 + u^2) - 18*v + 18*u*v)*H[0, 1, v])/(144*v*(-1 + u + v)) + (MH2*(55 - 6*u + 43*u^2)*H[0, u]*H[0, 1, v])/(24*v*(-1 + u + v)) + (MH2*(49 - 6*u + 49*u^2)*H[1, u]*H[0, 1, v])/(12*v*(-1 + u + v)) + (MH2*(2 + 2*u + 2*u^2 + v^2)*H[1 - v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[0, 1, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(-230 + 45*u^4 - 27*Pi^2*(1 + u^2) + 33*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(40 - 30*v + 33*v^2) + u^2*(-386 + 252*v + 45*v^2))*H[0, 1 - v, u])/(72*v*(-1 + u + v)) + (MH2*(9 + 13*u^2 + 2*v + 2*u*v)*H[0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[0, v, u])/(12*v*(-1 + u + v)) + (MH2*(41 + 32*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v]*H[0, v, u])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, 0, u])/(2*v*(-1 + u + v)) - (MH2*(11 + 6*u + 23*u^2)*H[0, v]*H[1, 0, u])/(24*v*(-1 + u + v)) - (MH2*(11 + 6*u + 23*u^2)*H[1, v]*H[1, 0, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1, 0, u])/(2*v*(-1 + u + v)) + (MH2*(49 + 45*u^4 - 45*Pi^2*(1 + u^2) + 24*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(37 - 27*v + 33*v^2) + u^2*(-98 + 252*v + 45*v^2))*H[1, 0, v])/(72*v*(-1 + u + v)) + (MH2*(82 + 94*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, 0, v])/(24*v*(-1 + u + v)) + (MH2*(65 + 6*u + 65*u^2)*H[1, u]*H[1, 0, v])/(12*v*(-1 + u + v)) - (35*MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(12*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, u]*H[1, 0, v])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (MH2*(4 + 3*u + 4*u^2)*H[0, v]*H[1, 1, u])/(3*v*(-1 + u + v)) - (MH2*(4 + 3*u + 4*u^2)*H[1, v]*H[1, 1, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1, u])/(v*(-1 + u + v)) + (MH2*(455 + 6*Pi^2)*(1 + u^2)*H[1, 1, v])/(144*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, u]*H[1, 1, v])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, u]*H[1, 1, v])/(v*(-1 + u + v)) - (MH2*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 30*Pi^2 + 252*v + 45*v^2) + u^2*(-746 - 30*Pi^2 + 132*v + 96*v^2))*H[1, 1 - v, u])/(72*u^2*v*(-1 + u + v)) + (MH2*(65 + 6*u + 65*u^2)*H[0, v]*H[1, 1 - v, u])/(12*v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 0, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(-230 + 45*u^4 - 30*Pi^2*(1 + u^2) + 33*v + 48*v^2 + 9*u^3*(17 + 10*v) + 3*u*(40 - 30*v + 33*v^2) + u^2*(-386 + 252*v + 45*v^2))*H[1 - v, 0, u])/(72*v*(-1 + u + v)) + (MH2*(92 + 104*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1 - v, 1, u])/(6*v*(-1 + u + v)) + (MH2*(18 + 2*u + 18*u^2 + v^2)*H[0, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(18 + 2*u + 18*u^2 + v^2)*H[1, v]*H[1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*(455 + 12*Pi^2)*(1 + u^2)*H[1 - v, 1 - v, u])/(144*v*(-1 + u + v)) - (4*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(6*v*(-1 + u + v)) - (13*MH2*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(-581 + 90*u^4 - 78*Pi^2*(1 + u^2) + 84*v + 96*v^2 + 18*u^3*(17 + 10*v) + 6*u*(43 - 33*v + 33*v^2) + u^2*(-875 + 504*v + 90*v^2))*H[v, 0, u])/(144*v*(-1 + u + v)) + (MH2*(52 + 43*u^2)*H[0, v]*H[v, 0, u])/(24*v*(-1 + u + v)) - (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, 0, u])/(8*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(3*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[0, v]*H[v, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) + (MH2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, v]*H[v, v, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (MH2*(39 - 2*u + 32*u^2)*H[0, 0, 0, v])/(8*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[0, 0, 0, v])/(v*(-1 + u + v)) + (5*MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[0, 0, 1, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[0, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, 0, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, v]*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MH2*(55 - 6*u + 43*u^2)*H[0, 1, 0, v])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[0, 1, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[0, 1, 1 - v, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, 1 - v, 0, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(41 + 32*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, 0, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) - (23*MH2*(1 + u^2)*H[1, 0, 0, v])/(6*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, u]*H[1, 0, 0, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, 0, 1, v])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(11 + 6*u + 23*u^2)*H[1, 0, 1 - v, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(19 + 22*u^2)*H[1, 1, 0, v])/(8*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, u]*H[1, 1, 0, v])/(v*(-1 + u + v)) + (7*MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, v]*H[1, 1, 1, u])/(v*(-1 + u + v)) - (MH2*(4 + 3*u + 4*u^2)*H[1, 1, 1 - v, u])/(3*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(11 + 6*u + 23*u^2)*H[1, 1 - v, 0, u])/(24*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (4*MH2*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[0, v]*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[1 - v, 0, 0, u])/(8*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, v]*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MH2*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (13*MH2*(1 + u^2)*H[1 - v, v, 0, u])/(12*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MH2*(14 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[v, 0, 0, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(4*v*(-1 + u + v)) - (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 0, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) - (MH2*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, 0, u])/(24*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 1, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 1, 0, v])/(v*(-1 + u + v)) - (2*MH2*(1 + u^2)*H[1, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 0, 1 - v, u])/(v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1 - v, 1 - v, 0, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (2*MH2*(1 + u^2)*H[1 - v, 1, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, 1 - v, 1, 1 - v, u])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, 1 - v, v, 0, u])/(v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + (605*MH2*(1 + u^2)*Log[muSqOMH2]^2)/(96*v*(-1 + u + v)) + (MH2*H[1, u]*(Pi^2*(185 + 6*u + 149*u^2) + 144*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (H[v, u]*(-(MH2*Pi^2*(100 + 121*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))) + 36*MH2*(1 + u^2)*zeta3))/(72*v*(-1 + u + v)) + (MH2*H[1 - v, u]*(540*u^6 + 540*(-1 + v)^2 + u^5*(9965 - 300*Pi^2 + 1080*v - 648*zeta3) - 2*u^2*(12179 - 4716*v + 1620*v^2 + 6*Pi^2*(-89 + 9*v + 3*v^2) - 648*zeta3) + u*(9965 - 2304*v - 72*v^2 + 6*Pi^2*(-86 + 18*v + 3*v^2) - 648*zeta3) + 2*u^3*(13853 - 4716*v - 36*v^2 + Pi^2*(-444 - 54*v + 9*v^2) - 648*zeta3) + 2*u^4*(-12179 + 1152*v + 270*v^2 + 6*Pi^2*(53 + 9*v) + 648*zeta3)))/(864*(-1 + u)^2*u*v*(-1 + u + v)) + (MH2*H[1, v]*(540*u^6 + 540*(-1 + v)^2 + u^3*(27706 - 9432*v - 72*v^2 + 6*Pi^2*(-131 - 12*v + 6*v^2) - 864*zeta3) + u^5*(9965 - 276*Pi^2 + 1080*v - 432*zeta3) + u*(9965 - 2304*v - 72*v^2 + 6*Pi^2*(-61 + 12*v + 6*v^2) - 432*zeta3) + u^4*(-24358 + 2304*v + 540*v^2 + 24*Pi^2*(26 + 3*v) + 864*zeta3) + u^2*(-24358 + 9432*v - 3240*v^2 - 12*Pi^2*(-67 + 6*v + 6*v^2) + 864*zeta3)))/(864*(-1 + u)^2*u*v*(-1 + u + v)) - (MH2*H[0, u]*(-60*u^4 + u^3*(300 - 13*Pi^2 - 120*v + 48*zeta3) + u*(306 - 2*v - 56*v^2 + Pi^2*(-29 + 24*v + 24*v^2) + 48*zeta3) + u^2*(46 + 244*v - 60*v^2 + Pi^2*(8 + 3*v) + 48*v*zeta3) + v*(Pi^2*(-29 + 16*v + 8*v^2) + 8*(43 - 6*v + 6*zeta3))))/(96*v*(-1 + u + v)*(u + v)) + Log[muSqOMH2]*((-275*MH2*(1 + u^2)*H[0, u])/(72*v*(-1 + u + v)) + (605*MH2*(1 + u^2)*H[0, v])/(48*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[0, u]*H[0, v])/(24*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[0, v]*H[1, u])/(12*v*(-1 + u + v)) + (715*MH2*(1 + u^2)*H[1, v])/(144*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[1, u]*H[1, v])/(12*v*(-1 + u + v)) + (715*MH2*(1 + u^2)*H[1 - v, u])/(144*v*(-1 + u + v)) - (55*MH2*(1 + u^2)*H[0, v]*H[1 - v, u])/(12*v*(-1 + u + v)) - (55*MH2*(1 + u^2)*H[0, v]*H[v, u])/(24*v*(-1 + u + v)) + I*((275*MH2*Pi*(1 + u^2))/(72*v*(-1 + u + v)) - (55*MH2*Pi*(1 + u^2)*H[0, u])/(24*v*(-1 + u + v)) + (55*MH2*Pi*(1 + u^2)*H[0, v])/(24*v*(-1 + u + v)) - (55*MH2*Pi*(1 + u^2)*H[1, u])/(12*v*(-1 + u + v)) + (55*MH2*Pi*(1 + u^2)*H[1, v])/(24*v*(-1 + u + v)) + (55*MH2*Pi*(1 + u^2)*H[1 - v, u])/(24*v*(-1 + u + v)) + (55*MH2*Pi*(1 + u^2)*H[v, u])/(24*v*(-1 + u + v))) - (55*MH2*(1 + u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[0, 1 - v, u])/(24*v*(-1 + u + v)) - (55*MH2*(1 + u^2)*H[1, 0, v])/(24*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[1, 1 - v, u])/(12*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (55*MH2*(1 + u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) + (MH2*(16499 + 1254*Pi^2*(1 + u^2) + 990*u*(-2 + v) - 990*v + 1728*zeta3 + u^2*(16499 + 1728*zeta3)))/(864*v*(-1 + u + v))) + (MH2*H[0, v]*(540*(-1 + v)^2*v^2 + u*(-1 + v)*v*(16301 - 2772*v - 72*v^2 + 18*Pi^2*(3 + 4*v + 2*v^2) + 2160*zeta3) + u^6*(-16499 - 198*Pi^2*(-1 + v) + 540*v^2 - 2160*zeta3 + v*(16301 + 2160*zeta3)) + u^5*(34978 + 1080*v^3 - 18*Pi^2*(18 - 25*v + 7*v^2) + 4320*zeta3 - 3*v*(18491 + 2160*zeta3) + v^2*(19073 + 2160*zeta3)) - u^2*(-1 + v)*(-16499 - 9684*v^2 + 3240*v^3 + 18*Pi^2*(-3 + 6*v + 2*v^2 + 4*v^3) - 2160*zeta3 + v*(38974 + 4320*zeta3)) + 2*u^3*(17489 - 6462*v^3 - 36*v^4 + 18*Pi^2*(5 - 3*v + 2*v^2 - 5*v^3 + v^4) + 2160*zeta3 + v^2*(30197 + 2160*zeta3) - v*(41017 + 4320*zeta3)) + 2*u^4*(-18479 + 54*(25 + Pi^2)*v^3 + 270*v^4 + v^2*(-24329 + 72*Pi^2 - 2160*zeta3) - 2160*zeta3 + v*(41017 - 126*Pi^2 + 4320*zeta3))))/(864*(-1 + u)^2*u*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(1944*Pi^4*(-1 + u - u^2 + u^3) - 60*Pi^2*(-1 + u)*(-1577 + 360*u^4 + 318*v + 384*v^2 + 72*u^3*(17 + 10*v) + 6*u*(181 - 120*v + 132*v^2) + u^2*(-2807 + 2016*v + 360*v^2)) + 5*(-260437 + 24912*v - 10368*zeta3 + u^3*(260437 + 10368*zeta3 - 17424*zeta3) + 31680*zeta3 - 5184*v*zeta3 - 2592*v^2*zeta3 + u*(337909 - 77472*v + 31104*zeta3 - 57600*zeta3 + 2592*v^2*zeta3) + u^2*(-337909 - 31104*zeta3 + 43344*zeta3 + 144*v*(173 + 36*zeta3)))))/(51840*(-1 + u)*v*(-1 + u + v)) + I*((MH2*Pi*(15*u^4 - Pi^2*(1 + u^2) + u^3*(51 + 30*v) + 2*(-59 + 7*v + 8*v^2) + u^2*(-167 + 84*v + 15*v^2) + u*(43 - 30*v + 33*v^2))*H[0, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(377 - 30*u^4 + 14*Pi^2*(1 + u^2) - 28*v - 32*v^2 - 6*u^3*(17 + 10*v) + u*(-86 + 60*v - 66*v^2) + u^2*(475 - 168*v - 30*v^2))*H[0, v])/(48*v*(-1 + u + v)) - (MH2*Pi*(14 + 11*u^2 + 2*v + 2*u*v + v^2)*H[0, u]*H[0, v])/(8*v*(-1 + u + v)) + (MH2*Pi*(45*u^6 + 45*(-1 + v)^2 + 9*u^5*(17 + 10*v) - 2*u^2*(373 + 9*Pi^2 - 66*v - 48*v^2) + 9*u*(17 - 28*v + 11*v^2) + 3*u^3*(80 - 44*v + 33*v^2) + u^4*(-746 - 18*Pi^2 + 252*v + 45*v^2))*H[1, u])/(72*u^2*v*(-1 + u + v)) + (MH2*Pi*(1 + 6*u - 11*u^2)*H[0, v]*H[1, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(120 - 15*u^4 + 7*Pi^2*(1 + u^2) - 11*v - 16*v^2 - 3*u^3*(17 + 10*v) + u*(-40 + 30*v - 33*v^2) + u^2*(172 - 84*v - 15*v^2))*H[1, v])/(24*v*(-1 + u + v)) - (MH2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, u]*H[1, v])/(24*v*(-1 + u + v)) - (MH2*Pi*(-1 + 2*u + 3*u^2)*H[1, u]*H[1, v])/(8*v*(-1 + u + v)) + (MH2*Pi*(120 - 15*u^4 + 6*Pi^2*(1 + u^2) - 11*v - 16*v^2 - 3*u^3*(17 + 10*v) + u*(-40 + 30*v - 33*v^2) + u^2*(172 - 84*v - 15*v^2))*H[1 - v, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(10 + 6*u^2 - 2*u*(-1 + v) - 2*v + v^2)*H[0, v]*H[1 - v, u])/(8*v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi*(581 - 90*u^4 + 42*Pi^2*(1 + u^2) - 84*v - 96*v^2 - 18*u^3*(17 + 10*v) + u^2*(875 - 504*v - 90*v^2) - 6*u*(43 - 33*v + 33*v^2))*H[v, u])/(144*v*(-1 + u + v)) - (MH2*Pi*(8*u^2 + 2*u*(1 + v) + (1 + v)^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[1, v]*H[v, u])/(8*v*(-1 + u + v)) + (MH2*Pi*(11 + 15*u^2 + 2*v + v^2 + 2*u*(1 + v))*H[0, 0, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(52 - 6*u + 31*u^2)*H[0, 0, v])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[0, 0, v])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(-1 + 35*u^2 + 12*v + 6*u*(1 + 2*v))*H[0, 1, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(55 - 6*u + 43*u^2)*H[0, 1, v])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[0, 1 - v, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(41 + 32*u^2 + 6*v + 6*u*v + 3*v^2)*H[0, v, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(11 + 6*u + 23*u^2)*H[1, 0, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, v]*H[1, 0, u])/(v*(-1 + u + v)) + (9*MH2*Pi*(1 + u^2)*H[1, 0, v])/(8*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[1, 0, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(4 + 3*u + 4*u^2)*H[1, 1, u])/(3*v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1, v]*H[1, 1, u])/(v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1, 1, v])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, u]*H[1, 1, v])/(v*(-1 + u + v)) - (MH2*Pi*(-1 + 2*u + 3*u^2)*H[1, 1 - v, u])/(8*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*Pi*(26 + 38*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[1 - v, 0, u])/(24*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(18 + 2*u + 18*u^2 + v^2)*H[1 - v, 1, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, 1, u])/(2*v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 1 - v, u])/(v*(-1 + u + v)) + (13*MH2*Pi*(1 + u^2)*H[1 - v, v, u])/(12*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(13 + 22*u^2)*H[v, 0, u])/(24*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(4*u^2 + 2*u*(1 + v) + v*(2 + v))*H[v, 1 - v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(4 + 25*u^2 + 6*v + 3*v^2 + 6*u*(1 + v))*H[v, v, u])/(24*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (5*MH2*Pi*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, 1, 0, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, 0, v])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 0, 1 - v, u])/(v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (2*MH2*Pi*(1 + u^2)*H[1, 1, 1, u])/(v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1, 1, 1 - v, u])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1, 1 - v, 0, u])/(v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1, 1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, 1 - v, 1 - v, u])/(v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 0, v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, 1, 0, u])/(2*v*(-1 + u + v)) - (2*MH2*Pi*(1 + u^2)*H[1 - v, 1, 1, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, 1, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, 1 - v, v, u])/(v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-60*(-1 + v)^2*v + u*(-60 + (134 - 8*Pi^2)*v^2 - 4*(-2 + Pi^2)*v^3 + v*(502 + 55*Pi^2 - 120*zeta3)) + u^6*(306 + 55*Pi^2 - 60*v - 120*zeta3) + u^5*(-566 - 120*v^2 + Pi^2*(-110 + 47*v) + 240*zeta3 - 24*v*(-4 + 5*zeta3)) + u^2*(-750*v^2 + 360*v^3 + Pi^2*(55 - 118*v + 4*v^2 + 8*v^3) + 60*(7 - 2*zeta3) + 8*v*(-43 + 30*zeta3)) - 2*u^3*(307 - 537*v^2 - 4*v^3 + Pi^2*(55 - 59*v - 8*v^2 + 2*v^3) - 120*zeta3 + 3*v*(47 + 40*zeta3)) - 2*u^4*(-257 + 101*v^2 + 30*v^3 + Pi^2*(-55 + 51*v + 6*v^2) + 120*zeta3 - 2*v*(37 + 60*zeta3))))/(96*(-1 + u)^2*u*v*(-1 + u + v)*(u + v)))) + ((MH2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 16*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + 3*u*(17 - 41*v + 37*v^2 - 17*v^3 + 4*v^4) + u^2*(-72 + 182*v - 147*v^2 + 32*v^3 + 5*v^4)))*H[0, u]*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MH2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[0, v]*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MH2*(-4*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3)))*H[0, u]*H[1, v])/(48*(-1 + v)*v*(-1 + u + v)) + (MH2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[1, u]*H[1, v])/(16*u^2*(-1 + v)*v*(u + v)) - (MH2*(15*u^7*(-1 + v) + 15*(-1 + v)^3*v + 9*u^6*(-6 + v + 5*v^2) + 3*u*(-1 + v)^2*(-5 - 13*v + 12*v^2) + u^2*(-1 + v)*(54 - (255 + 16*Pi^2)*v + 162*v^2 + 6*v^3) + u^3*(-1 + v)*(-159 - 16*Pi^2 + 306*v - 120*v^2 + 36*v^3) + u^5*(159 - 16*Pi^2*(-1 + v) - 309*v + 99*v^2 + 45*v^3) + u^4*(-180 + (465 + 16*Pi^2)*v - (417 + 16*Pi^2)*v^2 + 111*v^3 + 15*v^4))*H[0, v]*H[1 - v, u])/(48*u^2*(-1 + v)*v*(-1 + u + v)*(u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, v]*H[1 - v, u])/(24*v*(-1 + u + v)) - (MH2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 14*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + u^2*(-72 + 180*v - 147*v^2 + 32*v^3 + 5*v^4) + u*(51 - 119*v + 107*v^2 - 51*v^3 + 12*v^4)))*H[0, v]*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MH2*Pi^2*(1 + u^2)*H[1, v]*H[v, u])/(24*v*(-1 + u + v)) - (MH2*(Pi^2*(1 + u^2) + 3*(-1 + u + v))*H[0, 0, u])/(24*v*(-1 + u + v)) + (MH2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[0, v]*H[0, 0, u])/(8*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[1, v]*H[0, 0, u])/(8*v) - (MH2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 14*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + u^2*(-72 + 180*v - 147*v^2 + 32*v^3 + 5*v^4) + u*(51 - 119*v + 107*v^2 - 51*v^3 + 12*v^4)))*H[0, 0, v])/(48*(-1 + v)*v*(-1 + u + v)^2) - (MH2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1 - v, u]*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, u]*H[0, 0, v])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MH2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[1, v]*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) - (MH2*(Pi^2*(1 + u^2)*(-1 + v)*(u + v) + 3*v*(u^2*(-2 + v) - (-1 + v)*v + u*(2 - 4*v + v^2)))*H[0, 1, v])/(24*(-1 + v)*v*(-1 + u + v)*(u + v)) + (MH2*(-3 + u + 3*v)*H[0, u]*H[0, 1, v])/(8*(-1 + v)^2*v) - (MH2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, u]*H[0, 1, v])/(8*(-1 + v)^2*(u + v)^2) - (MH2*(-3 + u + v)*H[v, u]*H[0, 1, v])/(8*v) + (MH2*(1 + u^2)*H[0, 0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3)))*H[0, 1 - v, u])/(48*(-1 + v)*v*(-1 + u + v)) + (MH2*(5*u^3 + 2*v^2 + 2*u*v*(2 + v) + u^2*(1 + 7*v))*H[0, v]*H[0, 1 - v, u])/(8*v*(u + v)^2) + (MH2*(1 + u^2)*H[0, 0, v]*H[0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi^2*(1 + u^2)*H[0, v, u])/(6*v*(-1 + u + v)) - (MH2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v]*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[0, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*(5*u^6*(-1 + v) + (-1 + v)^2*v*(-3 - 8*Pi^2 + 14*v + v^2) + u^5*(-13 - 7*v + 20*v^2) + u^4*(42 - 8*Pi^2*(-1 + v) - 95*v + 21*v^2 + 30*v^3) + u*(-1 + v)*(3 + Pi^2*(8 - 16*v) - 60*v + 89*v^2 - 38*v^3 + 12*v^4) + u^2*(-1 + v)*(-41 + 138*v - 123*v^2 + 49*v^3 + 5*v^4 - 8*Pi^2*(1 - v + v^2)) + u^3*(-62 + 188*v - 203*v^2 + 55*v^3 + 20*v^4 - 8*Pi^2*(1 - 3*v + 2*v^2)))*H[1, 0, v])/(16*(-1 + v)*v*(-1 + u + v)^2*(u + v)) - (MH2*(6 + 4*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, u]*H[1, 0, v])/(8*v*(-1 + u + v)) - (MH2*(6*u^4 + 6*u*v + 3*v^2 + 4*u^3*(-1 + 3*v) + u^2*(4 - 4*v + 6*v^2))*H[1 - v, u]*H[1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) - (MH2*(-3 + u + v)*H[v, u]*H[1, 0, v])/(8*v) + (MH2*(1 + u^2)*H[0, 0, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[1, 1, v])/(6*v*(-1 + u + v)) + (MH2*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[1, 1 - v, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MH2*(-2*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3)))*H[1 - v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)) - (MH2*(6 + 4*u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[1 - v, 0, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[0, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MH2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1, v]*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) + (MH2*Pi^2*(1 + u^2)*H[1 - v, v, u])/(3*v*(-1 + u + v)) + (MH2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[0, v]*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v]*H[1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*(16*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 14*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + u^2*(-72 + 180*v - 147*v^2 + 32*v^3 + 5*v^4) + u*(51 - 119*v + 107*v^2 - 51*v^3 + 12*v^4)))*H[v, 0, u])/(48*(-1 + v)*v*(-1 + u + v)^2) + (3*MH2*H[0, v]*H[v, 0, u])/(8*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[1, v]*H[v, 0, u])/(8*v) - (3*MH2*(1 + u^2)*H[0, 0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, v]*H[v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, 1 - v, u])/(24*v*(-1 + u + v)) - (MH2*(-3 + u + v)*H[0, v]*H[v, 1 - v, u])/(8*v) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, v]*H[v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 0, v]*H[v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*Pi^2*(1 + u^2)*H[v, v, u])/(6*v*(-1 + u + v)) - (MH2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, v, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (MH2*(u^2 + 4*u*(-1 + v) + 6*(-1 + v)^2)*H[0, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, u]*H[0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MH2*(-3 + u + v)*H[0, 0, 1, v])/(8*v) - (MH2*(1 + u^2)*H[0, u]*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[0, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[0, 0, 1 - v, u])/(8*v) + (MH2*(1 + u^2)*H[0, v]*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MH2*(-3 + u + 3*v)*H[0, 1, 0, v])/(8*(-1 + v)^2*v) - (MH2*(1 + u^2)*H[0, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1 - v, u]*H[0, 1, 0, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[0, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, 1, 1 - v, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MH2*(-3 + u + v)*H[0, 1 - v, 0, u])/(8*v) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[0, v, 0, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[0, v, v, u])/(2*v*(-1 + u + v)) + (MH2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1, 0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(u*v^2*(-8 + 12*v - 3*v^2) - v^3*(4 - 5*v + v^2) + u^3*(3 - 4*v + 2*v^2) + u^2*(-1 + v + 2*v^2))*H[1, 0, 1, v])/(8*(-1 + v)^2*v*(u + v)^2) + (3*MH2*(1 + u^2)*H[0, u]*H[1, 0, 1, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, u]*H[1, 0, 1, v])/(2*v*(-1 + u + v)) - (MH2*(9*u^4 + 6*u*v + 3*v^2 + 2*u^3*(-2 + 9*v) + u^2*(4 - 4*v + 9*v^2))*H[1, 1, 0, v])/(8*v*(-1 + u + v)*(u + v)^2) + (MH2*(1 + u^2)*H[0, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, u]*H[1, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[1 - v, 0, 0, u])/(8*v) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[1 - v, 0, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, 1 - v, u])/(8*(-1 + v)^2*(u + v)^2) - (MH2*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1 - v, v, 0, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[1 - v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) + (MH2*(u^2 + 2*u*(-2 + v) + (-4 + v)*v)*H[v, 0, 0, u])/(8*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, v]*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[v, 0, 1 - v, u])/(8*v) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 0, 1 - v, u])/(4*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[0, v]*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*(-3 + u + v)*H[v, 1 - v, 0, u])/(8*v) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, v]*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, 0, u])/(8*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, v]*H[v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v]*H[v, v, v, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[0, 0, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 0, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1, 0, 1, v])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[0, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 0, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, 1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[0, v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 0, 0, v])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[1, 0, 0, 1, v])/(2*v*(-1 + u + v)) - (3*MH2*(1 + u^2)*H[1, 0, 1, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, 0, v])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1, 1, 0, 1, v])/(v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[1 - v, v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 0, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (3*MH2*(1 + u^2)*H[v, 0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, 1 - v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, 1, 1 - v, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, 1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*(1 + u^2)*H[v, v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*(1 + u^2)*H[v, v, v, 0, u])/(2*v*(-1 + u + v)) + (MH2*(1 + u^2)*Log[muSqOMH2]*(-3 + 4*Pi^2 - 48*zeta3))/(32*v*(-1 + u + v)) + (MH2*H[v, u]*(Pi^2*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2) - 12*(1 + u^2)*zeta3))/(24*v*(-1 + u + v)) + (MH2*H[0, u]*(-15*u^4*(-1 + v)^2 + u*(-1 + v)*(2*Pi^2*(-3 + 17*v - 22*v^2 + 6*v^3) - 3*(-1 + v)*(18 - 23*v + 10*v^2 - 4*zeta3)) + (-1 + v)^2*v*(2*Pi^2*(3 - 8*v + 2*v^2) + 3*(-1 + v + 4*zeta3)) + u^3*(3 - 30*v^3 + 12*zeta3 - 2*v*(18 + Pi^2 + 12*zeta3) + v^2*(63 + Pi^2 + 12*zeta3)) + u^2*(Pi^2*(-12 + 36*v - 34*v^2 + 9*v^3) - 3*(-1 + v)^2*(-22 + 9*v + 5*v^2 - 4*v*zeta3))))/(48*(-1 + v)^2*v*(-1 + u + v)*(u + v)) - (MH2*H[1, v]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + u*(-1 + v)^2*v*(60 - 2*(81 + 8*Pi^2)*v^2 + 4*(30 + Pi^2)*v^3 + 3*v*(-3 + 4*Pi^2 + 24*zeta3)) + u^5*(Pi^2*(24 - 44*v + 22*v^2) + 3*(-1 + v)^2*(37 + 40*v + 24*zeta3)) + 2*u^2*(-1 + v)*(-15 - 2*(285 + 16*Pi^2)*v^3 + 8*(27 + Pi^2)*v^4 + 15*v^5 - 6*v*(11 + 2*Pi^2 + 12*zeta3) + v^2*(420 + 40*Pi^2 + 72*zeta3)) + u^3*(2*Pi^2*(9 - 62*v + 111*v^2 - 78*v^3 + 21*v^4) + 3*(-1 + v)^2*(37 - 250*v + 40*v^3 + 24*zeta3 + 3*v^2*(75 + 8*zeta3))) + 4*u^4*(Pi^2*(-12 + 36*v - 36*v^2 + 13*v^3) + 3*(-1 + v)^2*(-22 + 15*v^2 + v*(37 + 12*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*H[1 - v, u]*(30*u^6*(-1 + v)^2 + 30*(-1 + v)^4*v^2 + u^5*(2*Pi^2*(6 - 10*v + 5*v^2) + 3*(-1 + v)^2*(37 + 40*v + 40*zeta3)) + 2*u^2*(-1 + v)*(-15 - 6*(95 + 3*Pi^2)*v^3 + 2*(108 + Pi^2)*v^4 + 15*v^5 + 30*v^2*(14 + Pi^2 + 4*zeta3) - 2*v*(33 + 5*Pi^2 + 60*zeta3)) + u*(-1 + v)^2*v*(60 - 6*(27 + 2*Pi^2)*v^2 + 2*(60 + Pi^2)*v^3 + v*(-9 + 10*Pi^2 + 120*zeta3)) + u^3*(2*Pi^2*(8 - 50*v + 75*v^2 - 38*v^3 + 6*v^4) + 3*(-1 + v)^2*(37 - 250*v + 40*v^3 + 40*zeta3 + 5*v^2*(45 + 8*zeta3))) + 4*u^4*(Pi^2*(-10 + 24*v - 18*v^2 + 5*v^3) + 3*(-1 + v)^2*(-22 + 15*v^2 + v*(37 + 20*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*H[0, v]*(30*(-1 + v)^3*v^2 + u*(-1 + v)^2*v*(4*Pi^2*(-9 - 4*v + v^2) + 3*(27 - 42*v + 40*v^2 + 64*zeta3)) + u^2*(-1 + v)*(4*Pi^2*(9 - 9*v - 11*v^2 + 3*v^3) + 3*(-1 + v)*(3 - 52*v + 92*v^2 + 10*v^3 + 64*zeta3)) + u^4*(-8*Pi^2*(2 - 2*v + v^2) + 3*(-1 + v)*(-3 + 10*v^2 - 64*zeta3 + v*(27 + 64*zeta3))) + u^3*(-8*Pi^2*(-2 + v + 2*v^2) + 3*(-1 + v)*v*(-55 + 20*v^2 - 64*zeta3 + v*(69 + 64*zeta3)))))/(96*u*(-1 + v)^2*v*(-1 + u + v)*(u + v)) + I*(-1/48*(MH2*Pi*(8*Pi^2*(1 + u^2)*(-1 + v) + 3*(5*u^4*(-1 + v) + (-1 + v)^2*(17 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + 4*u*(-8 + 15*v - 10*v^2 + 3*v^3) + u^2*(38 - 70*v + 25*v^2 + 5*v^3)))*H[0, u])/((-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(15*u^6*(-1 + v) + (-1 + v)^2*v*(-87 + 4*Pi^2 + 42*v + 3*v^2) + 3*u^5*(-13 - 7*v + 20*v^2) + u^4*(204 + 4*Pi^2*(-1 + v) - 363*v + 63*v^2 + 90*v^3) + u*(-1 + v)*(Pi^2*(-4 + 8*v) + 3*(29 - 92*v + 77*v^2 - 36*v^3 + 12*v^4)) + u^3*(4*Pi^2*(1 - 3*v + 2*v^2) + 3*(-72 + 246*v - 253*v^2 + 55*v^3 + 20*v^4)) + u^2*(4*Pi^2*(-1 + 2*v - 2*v^2 + v^3) + 3*(51 - 187*v + 279*v^2 - 194*v^3 + 44*v^4 + 5*v^5)))*H[0, v])/(48*(-1 + v)*v*(-1 + u + v)^2*(u + v)) + (MH2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, u]*H[0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) - (MH2*Pi*(5*u^6*(-1 + v) + 5*(-1 + v)^2*v + u^5*(-23 + 13*v + 10*v^2) + u^2*(23 - 67*v + 44*v^2 + 2*v^3) + u^4*(30 - 67*v + 30*v^2 + 5*v^3) + 2*u^3*(-15 + 31*v - 22*v^2 + 6*v^3) + u*(5 + 13*v - 30*v^2 + 12*v^3))*H[1, u])/(16*u^2*(-1 + v)*v*(u + v)) + (MH2*Pi*(5*u^4*(-1 + v) - 4*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3))*H[1, v])/(16*(-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[0, u]*H[1, v])/(8*v) + (MH2*Pi*(5*u^4*(-1 + v) - 2*Pi^2*(1 + u^2)*(-1 + v) + (-1 + v)^2*(15 + v) + 2*u^3*(-9 + 4*v + 5*v^2) + u^2*(38 - 70*v + 25*v^2 + 5*v^3) + 2*u*(-15 + 29*v - 20*v^2 + 6*v^3))*H[1 - v, u])/(16*(-1 + v)*v*(-1 + u + v)) + (MH2*Pi*(u^4*(-4 + 6*v - 3*v^2) - 2*u^3*(-2 + 4*v - 2*v^2 + v^3) + v^2*(-5 + 8*v - 4*v^3 + v^4) + 2*u*v*(-5 + 8*v + 4*v^2 - 10*v^3 + 3*v^4) + u^2*(-6 + 14*v + 3*v^2 - 18*v^3 + 6*v^4))*H[0, v]*H[1 - v, u])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) + (MH2*Pi*(4*Pi^2*(1 + u^2)*(-1 + v)*(-1 + u + v) + 3*(5*u^5*(-1 + v) + (-1 + v)^2*(-29 + 14*v + v^2) + u^4*(-13 - 2*v + 15*v^2) + u^3*(68 - 108*v + 23*v^2 + 15*v^3) + u^2*(-72 + 180*v - 147*v^2 + 32*v^3 + 5*v^4) + u*(51 - 119*v + 107*v^2 - 51*v^3 + 12*v^4)))*H[v, u])/(48*(-1 + v)*v*(-1 + u + v)^2) + (MH2*Pi*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[0, v]*H[v, u])/(8*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[1, v]*H[v, u])/(8*v) - (MH2*Pi*(-3 + u + v)*H[0, 0, u])/(8*v) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(u^2 + 4*u*(-1 + v) + 6*(-1 + v)^2)*H[0, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 0, v])/(2*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[v, u]*H[0, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(v^2*(5 - 7*v + 2*v^2) + u^3*(4 - 10*v + 5*v^2) + u*v*(10 - 13*v + 2*v^3) + u^2*(4 - 13*v^2 + 7*v^3))*H[0, 1, u])/(8*(-1 + v)^2*v*(u + v)^2) + (MH2*Pi*(-3 + u + 3*v)*H[0, 1, v])/(8*(-1 + v)^2*v) + (MH2*Pi*(1 + u^2)*H[0, u]*H[0, 1, v])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[0, 1, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, u]*H[0, 1, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[0, 1 - v, u])/(8*v) - (MH2*Pi*(1 + u^2)*H[0, v]*H[0, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-3 + (2 + 6*u - 2*u^2)*v + (6 - 8*u + u^2)*v^2 + 2*(-3 + u)*v^3 + v^4)*H[0, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[0, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[0, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(6*(-1 + v)^2*v^2 + 4*u*v*(3 - 7*v + 4*v^2) + u^4*(7 - 12*v + 6*v^2) + 2*u^3*(-4 + 13*v - 14*v^2 + 6*v^3) + u^2*(7 - 26*v + 30*v^2 - 16*v^3 + 6*v^4))*H[1, 0, v])/(8*(-1 + v)^2*v*(-1 + u + v)*(u + v)^2) - (MH2*Pi*(1 + u^2)*H[0, u]*H[1, 0, v])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, u]*H[1, 0, v])/(4*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[1 - v, 0, u])/(8*v) - (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(u^3*(-2 + v) + u^2*(8 - 17*v + 7*v^2) + v*(-1 + 7*v - 8*v^2 + 2*v^3) + u*(-2 + 17*v - 24*v^2 + 8*v^3))*H[1 - v, 1, u])/(8*(-1 + v)^2*(u + v)^2) - (MH2*Pi*(4*u*(-1 + v) + 6*(-1 + v)^2 + u^2*(4 - 6*v + 3*v^2))*H[1 - v, v, u])/(8*(-1 + v)^2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[1 - v, v, u])/(2*v*(-1 + u + v)) - (3*MH2*Pi*H[v, 0, u])/(8*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[0, v]*H[v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1, v]*H[v, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(-3 + u + v)*H[v, 1 - v, u])/(8*v) + (MH2*Pi*(6 + u^2 + 2*u*(-2 + v) - 4*v + v^2)*H[v, v, u])/(8*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v]*H[v, v, u])/(2*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[0, 0, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, 1, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 0, v, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, 1 - v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[0, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, 1 - v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[0, v, v, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, 0, 0, v])/(4*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[1, 0, 1, v])/(4*v*(-1 + u + v)) - (3*MH2*Pi*(1 + u^2)*H[1, 1, 0, v])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[1 - v, v, 0, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, 1 - v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[1 - v, v, v, u])/(4*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 0, 1, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 0, 1 - v, u])/(2*v*(-1 + u + v)) + (3*MH2*Pi*(1 + u^2)*H[v, 0, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 0, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, 1 - v, 1, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, 1 - v, v, u])/(4*v*(-1 + u + v)) + (MH2*Pi*(1 + u^2)*H[v, v, 0, u])/(2*v*(-1 + u + v)) - (MH2*Pi*(1 + u^2)*H[v, v, v, u])/(2*v*(-1 + u + v)) + (MH2*Pi*(15*(-1 + v)^4*v + u*(-1 + v)^2*(15 - (93 + 8*Pi^2)*v^2 + 2*(30 + Pi^2)*v^3 - 3*v*(-6 + Pi^2 - 28*zeta3)) + u^4*(-(Pi^2*(3 - 2*v + v^2)) + 3*(-1 + v)^2*(18 + 5*v + 28*zeta3)) + u^2*(-1 + v)*(Pi^2*(3 + 5*v - 22*v^2 + 6*v^3) + 3*(-1 + v)*(-1 - 58*v + 47*v^2 + 5*v^3 + 28*zeta3)) + u^3*(-66 + 30*v^4 + 3*v^3*(25 + Pi^2 + 28*zeta3) + 3*v*(89 + 3*Pi^2 + 28*zeta3) - 2*v^2*(153 + 7*Pi^2 + 84*zeta3))))/(48*u*(-1 + v)^2*v*(-1 + u + v)*(u + v))) + (MH2*(80*Pi^2*u^6*(-1 + v)^2 + 16*Pi^2*u^5*(-1 + v)^2*(13 + 20*v) + (-1 + v)^3*v*(1005 + 20*Pi^4 + 4*Pi^2*(-49 + 60*v + 4*v^2) - 288*zeta3 - 864*zeta3 - 96*v^2*zeta3 + 48*v*(-5 + 8*zeta3)) + u^2*(-1 + v)*(20*Pi^4*(-1 + 2*v - 2*v^2 + v^3) + 4*Pi^2*(169 - 716*v + 1076*v^2 - 727*v^3 + 176*v^4 + 20*v^5) + 27*(-55 + 32*zeta3 + 32*zeta3) - 9*v^3*(-165 + 32*zeta3 + 96*zeta3) + 6*v^2*(-655 + 288*zeta3 + 240*zeta3) - 6*v*(-655 + 384*zeta3 + 280*zeta3)) + u*(-1 + v)^2*(-1005 + 20*Pi^4*(-1 + 2*v) + 4*Pi^2*(49 - 272*v + 344*v^2 - 150*v^3 + 48*v^4) + 288*zeta3 + 864*zeta3 - 48*v^3*(-5 + 8*zeta3) + 48*v^2*(-25 + 12*zeta3 + 18*zeta3) - 6*v*(-455 + 192*zeta3 + 352*zeta3)) + u^4*(20*Pi^4*(-1 + v)^2 + 4*Pi^2*(-211 + 634*v - 507*v^2 - 36*v^3 + 120*v^4) - 3*(-335 + 96*zeta3 + 144*zeta3 - 2*v*(-335 + 96*zeta3 + 128*zeta3) + v^2*(-335 + 96*zeta3 + 128*zeta3))) + u^3*(20*Pi^4*(-1 + v)^2*(-1 + 2*v) + 4*Pi^2*(259 - 1104*v + 1741*v^2 - 1116*v^3 + 140*v^4 + 80*v^5) - 3*(v^2*(1995 - 672*zeta3 - 704*zeta3) - 9*(-55 + 32*zeta3 + 16*zeta3) + 4*v*(-435 + 192*zeta3 + 136*zeta3) + 2*v^3*(-375 + 96*zeta3 + 160*zeta3)))))/(384*(-1 + v)^2*v*(-1 + u + v)^2*(u + v)))/Nc^2;


